Log Fano blowups of mixed products of projective spaces and their effective cones

We compute the cones of effective divisors on blowups of $\mathbb{P}^1 \times \mathbb{P}^2$ and $\mathbb{P}^1 \times \mathbb{P}^3$ in up to 6 points. We also show that all these varieties are log Fano, giving a conceptual explanation for the fact that all the cones we compute are rational polyhedral.

==> anc/X035-gens.in <==
amb_space 6
cone 15
0 1 0 0 0 0
0 0 1 0 0 0
0 0 0 1 0 0
0 0 0 0 1 0
0 0 0 0 0 1
1 -1 -1 -1 0 0
1 -1 -1 0 -1 0
1 -1 -1 0 0 -1
1 -1 0 -1 -1 0
1 -1 0 -1 0 -1
1 -1 0 0 -1 -1
1 0 -1 -1 -1 0
1 0 -1 -1 0 -1
1 0 -1 0 -1 -1
1 0 0 -1 -1 -1

==> anc/X035-gens.out <==
15 Hilbert basis elements
15 lattice points in polytope (Hilbert basis elements of degree 1)
15 extreme rays
12 support hyperplanes

embedding dimension = 6
rank = 6 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed in chosen lattice

size of triangulation   = 26
resulting sum of |det|s = 26

grading:
4 1 1 1 1 1 

degrees of extreme rays:
1:15  

Hilbert basis elements are of degree 1

multiplicity = 26

Hilbert series:
1 9 15 1 
denominator with 6 factors:
1:6  

degree of Hilbert Series as rational function = -3

Hilbert polynomial:
60 202 300 235 90 13 
with common denominator = 60

rank of class group = 6
class group is free

***********************************************************************

15 lattice points in polytope (Hilbert basis elements of degree 1):
 0  0  0  0  0  1
 0  0  0  0  1  0
 0  0  0  1  0  0
 0  0  1  0  0  0
 0  1  0  0  0  0
 1 -1 -1 -1  0  0
 1 -1 -1  0 -1  0
 1 -1 -1  0  0 -1
 1 -1  0 -1 -1  0
 1 -1  0 -1  0 -1
 1 -1  0  0 -1 -1
 1  0 -1 -1 -1  0
 1  0 -1 -1  0 -1
 1  0 -1  0 -1 -1
 1  0  0 -1 -1 -1

0 further Hilbert basis elements of higher degree:

15 extreme rays:
 0  0  0  0  0  1
 0  0  0  0  1  0
 0  0  0  1  0  0
 0  0  1  0  0  0
 0  1  0  0  0  0
 1 -1 -1 -1  0  0
 1 -1 -1  0 -1  0
 1 -1 -1  0  0 -1
 1 -1  0 -1 -1  0
 1 -1  0 -1  0 -1
 1 -1  0  0 -1 -1
 1  0 -1 -1 -1  0
 1  0 -1 -1  0 -1
 1  0 -1  0 -1 -1
 1  0  0 -1 -1 -1

12 support hyperplanes:
 1 0 0 0 0 0
 1 0 0 0 0 1
 1 0 0 0 1 0
 1 0 0 1 0 0
 1 0 1 0 0 0
 1 1 0 0 0 0
 3 0 1 1 1 1
 3 1 0 1 1 1
 3 1 1 0 1 1
 3 1 1 1 0 1
 3 1 1 1 1 0
 3 1 1 1 1 1



==> anc/X036-gens.in <==
amb_space 7
cone 32
0 1 0 0 0 0 0
0 0 1 0 0 0 0
0 0 0 1 0 0 0
0 0 0 0 1 0 0
0 0 0 0 0 1 0
0 0 0 0 0 0 1
1 -1 -1 -1 0 0 0
1 -1 -1 0 -1 0 0
1 -1 -1 0 0 -1 0
1 -1 -1 0 0 0 -1
1 -1 0 -1 -1 0 0
1 -1 0 -1 0 -1 0
1 -1 0 -1 0 0 -1
1 -1 0 0 -1 -1 0
1 -1 0 0 -1 0 -1
1 -1 0 0 0 -1 -1
1 0 -1 -1 -1 0 0
1 0 -1 -1 0 -1 0
1 0 -1 -1 0 0 -1
1 0 -1 0 -1 -1 0
1 0 -1 0 -1 0 -1
1 0 -1 0 0 -1 -1
1 0 0 -1 -1 -1 0
1 0 0 -1 -1 0 -1
1 0 0 -1 0 -1 -1
1 0 0 0 -1 -1 -1
2 -2 -1 -1 -1 -1 -1
2 -1 -2 -1 -1 -1 -1
2 -1 -1 -2 -1 -1 -1
2 -1 -1 -1 -2 -1 -1
2 -1 -1 -1 -1 -2 -1
2 -1 -1 -1 -1 -1 -2

/* These generators come from {BDP16} */

==> anc/X036-gens.out <==
32 Hilbert basis elements
32 lattice points in polytope (Hilbert basis elements of degree 1)
32 extreme rays
44 support hyperplanes

embedding dimension = 7
rank = 7 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed in chosen lattice

size of triangulation   = 344
resulting sum of |det|s = 344

grading:
4 1 1 1 1 1 1 

degrees of extreme rays:
1:32  

Hilbert basis elements are of degree 1

multiplicity = 344

Hilbert series:
1 25 130 162 25 1 
denominator with 7 factors:
1:7  

degree of Hilbert Series as rational function = -2

Hilbert polynomial:
90 414 727 780 580 246 43 
with common denominator = 90

rank of class group = 37
class group is free

***********************************************************************

32 lattice points in polytope (Hilbert basis elements of degree 1):
 0  0  0  0  0  0  1
 0  0  0  0  0  1  0
 0  0  0  0  1  0  0
 0  0  0  1  0  0  0
 0  0  1  0  0  0  0
 0  1  0  0  0  0  0
 1 -1 -1 -1  0  0  0
 1 -1 -1  0 -1  0  0
 1 -1 -1  0  0 -1  0
 1 -1 -1  0  0  0 -1
 1 -1  0 -1 -1  0  0
 1 -1  0 -1  0 -1  0
 1 -1  0 -1  0  0 -1
 1 -1  0  0 -1 -1  0
 1 -1  0  0 -1  0 -1
 1 -1  0  0  0 -1 -1
 1  0 -1 -1 -1  0  0
 1  0 -1 -1  0 -1  0
 1  0 -1 -1  0  0 -1
 1  0 -1  0 -1 -1  0
 1  0 -1  0 -1  0 -1
 1  0 -1  0  0 -1 -1
 1  0  0 -1 -1 -1  0
 1  0  0 -1 -1  0 -1
 1  0  0 -1  0 -1 -1
 1  0  0  0 -1 -1 -1
 2 -2 -1 -1 -1 -1 -1
 2 -1 -2 -1 -1 -1 -1
 2 -1 -1 -2 -1 -1 -1
 2 -1 -1 -1 -2 -1 -1
 2 -1 -1 -1 -1 -2 -1
 2 -1 -1 -1 -1 -1 -2

0 further Hilbert basis elements of higher degree:

32 extreme rays:
 0  0  0  0  0  0  1
 0  0  0  0  0  1  0
 0  0  0  0  1  0  0
 0  0  0  1  0  0  0
 0  0  1  0  0  0  0
 0  1  0  0  0  0  0
 1 -1 -1 -1  0  0  0
 1 -1 -1  0 -1  0  0
 1 -1 -1  0  0 -1  0
 1 -1 -1  0  0  0 -1
 1 -1  0 -1 -1  0  0
 1 -1  0 -1  0 -1  0
 1 -1  0 -1  0  0 -1
 1 -1  0  0 -1 -1  0
 1 -1  0  0 -1  0 -1
 1 -1  0  0  0 -1 -1
 1  0 -1 -1 -1  0  0
 1  0 -1 -1  0 -1  0
 1  0 -1 -1  0  0 -1
 1  0 -1  0 -1 -1  0
 1  0 -1  0 -1  0 -1
 1  0 -1  0  0 -1 -1
 1  0  0 -1 -1 -1  0
 1  0  0 -1 -1  0 -1
 1  0  0 -1  0 -1 -1
 1  0  0  0 -1 -1 -1
 2 -2 -1 -1 -1 -1 -1
 2 -1 -2 -1 -1 -1 -1
 2 -1 -1 -2 -1 -1 -1
 2 -1 -1 -1 -2 -1 -1
 2 -1 -1 -1 -1 -2 -1
 2 -1 -1 -1 -1 -1 -2

44 support hyperplanes:
 1 0 0 0 0 0 0
 1 0 0 0 0 0 1
 1 0 0 0 0 1 0
 1 0 0 0 1 0 0
 1 0 0 1 0 0 0
 1 0 1 0 0 0 0
 1 1 0 0 0 0 0
 3 0 0 1 1 1 1
 3 0 1 0 1 1 1
 3 0 1 1 0 1 1
 3 0 1 1 1 0 1
 3 0 1 1 1 1 0
 3 0 1 1 1 1 1
 3 1 0 0 1 1 1
 3 1 0 1 0 1 1
 3 1 0 1 1 0 1
 3 1 0 1 1 1 0
 3 1 0 1 1 1 1
 3 1 1 0 0 1 1
 3 1 1 0 1 0 1
 3 1 1 0 1 1 0
 3 1 1 0 1 1 1
 3 1 1 1 0 0 1
 3 1 1 1 0 1 0
 3 1 1 1 0 1 1
 3 1 1 1 1 0 0
 3 1 1 1 1 0 1
 3 1 1 1 1 1 0
 5 1 1 1 1 2 2
 5 1 1 1 2 1 2
 5 1 1 1 2 2 1
 5 1 1 2 1 1 2
 5 1 1 2 1 2 1
 5 1 1 2 2 1 1
 5 1 2 1 1 1 2
 5 1 2 1 1 2 1
 5 1 2 1 2 1 1
 5 1 2 2 1 1 1
 5 2 1 1 1 1 2
 5 2 1 1 1 2 1
 5 2 1 1 2 1 1
 5 2 1 2 1 1 1
 5 2 2 1 1 1 1
 7 2 2 2 2 2 2



==> anc/X124-gens.in <==
amb_space 6
cone 37
0 1 -1  0  0  0
 0 1  0 -1  0  0
 0 1  0  0 -1  0
 0 1  0  0  0 -1
 0 1  0  0  0  0
 0 2 -1 -1 -1 -1
 0 2 -1 -1 -1  0
 0 2 -1 -1  0 -1
 0 2 -1  0 -1 -1
 0 2  0 -1 -1 -1
 1 0  0  0  0  0
 1 1 -1 -1 -1 -1
 1 1 -1 -1 -1  0
 1 1 -1 -1  0 -1
 1 1 -1 -1  0  0
 1 1 -1  0 -1 -1
 1 1 -1  0 -1  0
 1 1 -1  0  0 -1
 1 1  0 -1 -1 -1
 1 1  0 -1 -1  0
 1 1  0 -1  0 -1
 1 1  0  0 -1 -1

0 0 1 0 0 0
0 0 0 1 0 0
0 0 0 0 1 0
0 0 0 0 0 1
1 0 -1 0 0 0
1 0 0 -1 0 0
1 0 0 0 -1 0
1 0 0 0 0 -1
0 1 -1 -1 0 0
0 1 -1 0 -1 0
0 1 -1 0 0 -1
0 1 0 -1 -1 0
0 1 0 -1 0 -1
0 1 0 0 -1 -1
1 1 -1 -1 -1 -1






==> anc/X124-gens.out <==
15 Hilbert basis elements
15 lattice points in polytope (Hilbert basis elements of degree 1)
15 extreme rays
22 support hyperplanes

embedding dimension = 6
rank = 6 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed

size of triangulation   = 41
resulting sum of |det|s = 41

grading:
2 3 1 1 1 1 

degrees of extreme rays:
1: 15  

Hilbert basis elements are of degree 1

multiplicity = 41

Hilbert series:
1 9 20 11 
denominator with 6 factors:
1: 6  

degree of Hilbert Series as rational function = -3

Hilbert polynomial:
120 414 575 445 205 41 
with common denominator = 120

rank of class group = 16
class group is free

***********************************************************************

15 lattice points in polytope (Hilbert basis elements of degree 1):
 0 0  0  0  0  1
 0 0  0  0  1  0
 0 0  0  1  0  0
 0 0  1  0  0  0
 0 1 -1 -1  0  0
 0 1 -1  0 -1  0
 0 1 -1  0  0 -1
 0 1  0 -1 -1  0
 0 1  0 -1  0 -1
 0 1  0  0 -1 -1
 1 0 -1  0  0  0
 1 0  0 -1  0  0
 1 0  0  0 -1  0
 1 0  0  0  0 -1
 1 1 -1 -1 -1 -1

0 further Hilbert basis elements of higher degree:

15 extreme rays:
 0 0  0  0  0  1
 0 0  0  0  1  0
 0 0  0  1  0  0
 0 0  1  0  0  0
 0 1 -1 -1  0  0
 0 1 -1  0 -1  0
 0 1 -1  0  0 -1
 0 1  0 -1 -1  0
 0 1  0 -1  0 -1
 0 1  0  0 -1 -1
 1 0 -1  0  0  0
 1 0  0 -1  0  0
 1 0  0  0 -1  0
 1 0  0  0  0 -1
 1 1 -1 -1 -1 -1

22 support hyperplanes:
 0 1 0 0 0 0
 1 0 0 0 0 0
 1 1 0 0 0 1
 1 1 0 0 1 0
 1 1 0 1 0 0
 1 1 1 0 0 0
 1 2 0 0 1 1
 1 2 0 1 0 1
 1 2 0 1 1 0
 1 2 0 1 1 1
 1 2 1 0 0 1
 1 2 1 0 1 0
 1 2 1 0 1 1
 1 2 1 1 0 0
 1 2 1 1 0 1
 1 2 1 1 1 0
 1 3 1 1 1 1
 2 2 1 1 1 1
 2 3 1 1 1 2
 2 3 1 1 2 1
 2 3 1 2 1 1
 2 3 2 1 1 1



==> anc/X124-ineqs.in <==
amb_space 6
constraints 30
0 1 0 0 0 0 >= 0
1 0 0 0 0 0 >= 0
1 1 0 0 0 1 >= 0
1 1 0 0 1 0 >= 0
1 1 0 1 0 0 >= 0
1 1 1 0 0 0 >= 0
1 2 1 1 0 0 >= 0
1 2 1 0 1 0 >= 0
1 2 1 0 0 1 >= 0
1 2 0 1 1 0 >= 0
1 2 0 1 0 1 >= 0
1 2 0 0 1 1 >= 0
1 2 1 1 1 0 >= 0
1 2 1 1 0 1 >= 0
1 2 1 0 1 1 >= 0
1 2 0 1 1 1 >= 0

0 0 -1 0 0 0 >= 0
0 0 0 -1 0 0 >= 0
0 0 0 0 -1 0 >= 0
0 0 0 0 0 -1 >= 0
0 1 1 0 0 0 >= 0
0 1 0 1 0 0 >= 0
0 1 0 0 1 0 >= 0
0 1 0 0 0 1 >= 0

1 1 1 1 0 0 >= 0
1 1 1 0 1 0 >= 0
1 1 1 0 0 1 >= 0
1 1 0 1 1 0 >= 0
1 1 0 1 0 1 >= 0
1 1 0 0 1 1 >= 0


/* L3 block: inequalities pulled back from X_{1,2,3} 
L20 block: base locus inequalities Lemma 1.8  \refl{lemma-baselocusexceptionals}
L29 block: base locus inequalities Lemma 3.3 \ref{bsh2-ei-ej}
*/

==> anc/X124-ineqs.out <==
22 Hilbert basis elements
22 extreme rays
15 support hyperplanes

embedding dimension = 6
rank = 6 (maximal)
external index = 1

size of partial triangulation   = 14
resulting sum of |det|s = 28

No implicit grading found

rank of class group = 9
class group is free

***********************************************************************

22 Hilbert basis elements:
 0 1 -1  0  0  0
 0 1  0 -1  0  0
 0 1  0  0 -1  0
 0 1  0  0  0 -1
 0 1  0  0  0  0
 0 2 -1 -1 -1 -1
 0 2 -1 -1 -1  0
 0 2 -1 -1  0 -1
 0 2 -1  0 -1 -1
 0 2  0 -1 -1 -1
 1 0  0  0  0  0
 1 1 -1 -1 -1 -1
 1 1 -1 -1 -1  0
 1 1 -1 -1  0 -1
 1 1 -1 -1  0  0
 1 1 -1  0 -1 -1
 1 1 -1  0 -1  0
 1 1 -1  0  0 -1
 1 1  0 -1 -1 -1
 1 1  0 -1 -1  0
 1 1  0 -1  0 -1
 1 1  0  0 -1 -1

22 extreme rays:
 0 1 -1  0  0  0
 0 1  0 -1  0  0
 0 1  0  0 -1  0
 0 1  0  0  0 -1
 0 1  0  0  0  0
 0 2 -1 -1 -1 -1
 0 2 -1 -1 -1  0
 0 2 -1 -1  0 -1
 0 2 -1  0 -1 -1
 0 2  0 -1 -1 -1
 1 0  0  0  0  0
 1 1 -1 -1 -1 -1
 1 1 -1 -1 -1  0
 1 1 -1 -1  0 -1
 1 1 -1 -1  0  0
 1 1 -1  0 -1 -1
 1 1 -1  0 -1  0
 1 1 -1  0  0 -1
 1 1  0 -1 -1 -1
 1 1  0 -1 -1  0
 1 1  0 -1  0 -1
 1 1  0  0 -1 -1

15 support hyperplanes:
 0 0 -1  0  0  0
 0 0  0 -1  0  0
 0 0  0  0 -1  0
 0 0  0  0  0 -1
 0 1  0  0  0  1
 0 1  0  0  1  0
 0 1  0  1  0  0
 0 1  1  0  0  0
 1 0  0  0  0  0
 1 1  0  0  1  1
 1 1  0  1  0  1
 1 1  0  1  1  0
 1 1  1  0  0  1
 1 1  1  0  1  0
 1 1  1  1  0  0



==> anc/X125-gens.in <==
amb_space 7
cone 71
0 0 1 0 0 0 0
0 0 0 1 0 0 0
0 0 0 0 1 0 0
0 0 0 0 0 1 0
0 0 0 0 0 0 1
1 0 -1 0 0 0 0
1 0 0 -1 0 0 0
1 0 0 0 -1 0 0
1 0 0 0 0 -1 0
1 0 0 0 0 0 -1
0 1 -1 -1 0 0 0
0 1 -1 0 -1 0 0
0 1 -1 0 0 -1 0
0 1 -1 0 0 0 -1
0 1 0 -1 -1 0 0
0 1 0 -1 0 -1 0
0 1 0 -1 0 0 -1
0 1 0 0 -1 -1 0
0 1 0 0 -1 0 -1
0 1 0 0 0 -1 -1
1 1 -1 -1 -1 -1 -1
0 2 -1 -1 -1 -1 -1

0 1 -1  0  0  0  0
 0 1  0 -1  0  0  0
 0 1  0  0 -1  0  0
 0 1  0  0  0 -1  0
 0 1  0  0  0  0 -1
 0 1  0  0  0  0  0
 0 2 -1 -1 -1 -1 -1
 0 2 -1 -1 -1 -1  0
 0 2 -1 -1 -1  0 -1
 0 2 -1 -1 -1  0  0
 0 2 -1 -1  0 -1 -1
 0 2 -1 -1  0 -1  0
 0 2 -1 -1  0  0 -1
 0 2 -1  0 -1 -1 -1
 0 2 -1  0 -1 -1  0
 0 2 -1  0 -1  0 -1
 0 2 -1  0  0 -1 -1
 0 2  0 -1 -1 -1 -1
 0 2  0 -1 -1 -1  0
 0 2  0 -1 -1  0 -1
 0 2  0 -1  0 -1 -1
 0 2  0  0 -1 -1 -1
 1 0  0  0  0  0  0
 1 1 -1 -1 -1 -1 -1
 1 1 -1 -1 -1 -1  0
 1 1 -1 -1 -1  0 -1
 1 1 -1 -1 -1  0  0
 1 1 -1 -1  0 -1 -1
 1 1 -1 -1  0 -1  0
 1 1 -1 -1  0  0 -1
 1 1 -1 -1  0  0  0
 1 1 -1  0 -1 -1 -1
 1 1 -1  0 -1 -1  0
 1 1 -1  0 -1  0 -1
 1 1 -1  0 -1  0  0
 1 1 -1  0  0 -1 -1
 1 1 -1  0  0 -1  0
 1 1 -1  0  0  0 -1
 1 1  0 -1 -1 -1 -1
 1 1  0 -1 -1 -1  0
 1 1  0 -1 -1  0 -1
 1 1  0 -1 -1  0  0
 1 1  0 -1  0 -1 -1
 1 1  0 -1  0 -1  0
 1 1  0 -1  0  0 -1
 1 1  0  0 -1 -1 -1
 1 1  0  0 -1 -1  0
 1 1  0  0 -1  0 -1
 1 1  0  0  0 -1 -1

==> anc/X125-gens.out <==
22 Hilbert basis elements
22 extreme rays
68 support hyperplanes

embedding dimension = 7
rank = 7 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed

size of partial triangulation   = 1
resulting sum of |det|s = 2

No implicit grading found

rank of class group = 61
class group is free

***********************************************************************

22 Hilbert basis elements:
 0 0  0  0  0  0  1
 0 0  0  0  0  1  0
 0 0  0  0  1  0  0
 0 0  0  1  0  0  0
 0 0  1  0  0  0  0
 0 1 -1 -1  0  0  0
 0 1 -1  0 -1  0  0
 0 1 -1  0  0 -1  0
 0 1 -1  0  0  0 -1
 0 1  0 -1 -1  0  0
 0 1  0 -1  0 -1  0
 0 1  0 -1  0  0 -1
 0 1  0  0 -1 -1  0
 0 1  0  0 -1  0 -1
 0 1  0  0  0 -1 -1
 0 2 -1 -1 -1 -1 -1
 1 0 -1  0  0  0  0
 1 0  0 -1  0  0  0
 1 0  0  0 -1  0  0
 1 0  0  0  0 -1  0
 1 0  0  0  0  0 -1
 1 1 -1 -1 -1 -1 -1

22 extreme rays:
 0 0  0  0  0  0  1
 0 0  0  0  0  1  0
 0 0  0  0  1  0  0
 0 0  0  1  0  0  0
 0 0  1  0  0  0  0
 0 1 -1 -1  0  0  0
 0 1 -1  0 -1  0  0
 0 1 -1  0  0 -1  0
 0 1 -1  0  0  0 -1
 0 1  0 -1 -1  0  0
 0 1  0 -1  0 -1  0
 0 1  0 -1  0  0 -1
 0 1  0  0 -1 -1  0
 0 1  0  0 -1  0 -1
 0 1  0  0  0 -1 -1
 0 2 -1 -1 -1 -1 -1
 1 0 -1  0  0  0  0
 1 0  0 -1  0  0  0
 1 0  0  0 -1  0  0
 1 0  0  0  0 -1  0
 1 0  0  0  0  0 -1
 1 1 -1 -1 -1 -1 -1

68 support hyperplanes:
 0 1 0 0 0 0 0
 1 0 0 0 0 0 0
 1 1 0 0 0 0 1
 1 1 0 0 0 1 0
 1 1 0 0 1 0 0
 1 1 0 1 0 0 0
 1 1 1 0 0 0 0
 1 2 0 0 0 1 1
 1 2 0 0 1 0 1
 1 2 0 0 1 1 0
 1 2 0 0 1 1 1
 1 2 0 1 0 0 1
 1 2 0 1 0 1 0
 1 2 0 1 0 1 1
 1 2 0 1 1 0 0
 1 2 0 1 1 0 1
 1 2 0 1 1 1 0
 1 2 1 0 0 0 1
 1 2 1 0 0 1 0
 1 2 1 0 0 1 1
 1 2 1 0 1 0 0
 1 2 1 0 1 0 1
 1 2 1 0 1 1 0
 1 2 1 1 0 0 0
 1 2 1 1 0 0 1
 1 2 1 1 0 1 0
 1 2 1 1 1 0 0
 1 3 0 1 1 1 1
 1 3 1 0 1 1 1
 1 3 1 1 0 1 1
 1 3 1 1 1 0 1
 1 3 1 1 1 1 0
 1 4 1 1 1 1 1
 2 2 0 1 1 1 1
 2 2 1 0 1 1 1
 2 2 1 1 0 1 1
 2 2 1 1 1 0 1
 2 2 1 1 1 1 0
 2 3 0 1 1 1 2
 2 3 0 1 1 2 1
 2 3 0 1 2 1 1
 2 3 0 2 1 1 1
 2 3 1 0 1 1 2
 2 3 1 0 1 2 1
 2 3 1 0 2 1 1
 2 3 1 1 0 1 2
 2 3 1 1 0 2 1
 2 3 1 1 1 0 2
 2 3 1 1 1 2 0
 2 3 1 1 2 0 1
 2 3 1 1 2 1 0
 2 3 1 2 0 1 1
 2 3 1 2 1 0 1
 2 3 1 2 1 1 0
 2 3 2 0 1 1 1
 2 3 2 1 0 1 1
 2 3 2 1 1 0 1
 2 3 2 1 1 1 0
 3 3 1 1 1 1 2
 3 3 1 1 1 2 1
 3 3 1 1 2 1 1
 3 3 1 2 1 1 1
 3 3 2 1 1 1 1
 3 4 1 1 1 1 3
 3 4 1 1 1 3 1
 3 4 1 1 3 1 1
 3 4 1 3 1 1 1
 3 4 3 1 1 1 1



==> anc/X125-ineqs.in <==
amb_space 7
constraints 78
0 1 0 0 0 0 0 >= 0
1 0 0 0 0 0 0 >= 0
1 1 0 0 0 0 1 >= 0
1 1 0 0 0 1 0 >= 0
1 1 0 0 1 0 0 >= 0
1 1 0 1 0 0 0 >= 0
1 1 1 0 0 0 0 >= 0
1 2 0 0 0 1 1 >= 0
1 2 0 0 1 0 1 >= 0
1 2 0 0 1 1 0 >= 0
1 2 0 0 1 1 1 >= 0
1 2 0 1 0 0 1 >= 0
1 2 0 1 0 1 0 >= 0
1 2 0 1 0 1 1 >= 0
1 2 0 1 1 0 0 >= 0
1 2 0 1 1 0 1 >= 0
1 2 0 1 1 1 0 >= 0
1 2 1 0 0 0 1 >= 0
1 2 1 0 0 1 0 >= 0
1 2 1 0 0 1 1 >= 0
1 2 1 0 1 0 0 >= 0
1 2 1 0 1 0 1 >= 0
1 2 1 0 1 1 0 >= 0
1 2 1 1 0 0 0 >= 0
1 2 1 1 0 0 1 >= 0
1 2 1 1 0 1 0 >= 0
1 2 1 1 1 0 0 >= 0
1 3 0 1 1 1 1 >= 0
1 3 1 0 1 1 1 >= 0
1 3 1 1 0 1 1 >= 0
1 3 1 1 1 0 1 >= 0
1 3 1 1 1 1 0 >= 0
1 4 1 1 1 1 1 >= 0
2 2 0 1 1 1 1 >= 0
2 2 1 0 1 1 1 >= 0
2 2 1 1 0 1 1 >= 0
2 2 1 1 1 0 1 >= 0
2 2 1 1 1 1 0 >= 0
2 3 0 1 1 1 2 >= 0
2 3 0 1 1 2 1 >= 0
2 3 0 1 2 1 1 >= 0
2 3 0 2 1 1 1 >= 0
2 3 1 0 1 1 2 >= 0
2 3 1 0 1 2 1 >= 0
2 3 1 0 2 1 1 >= 0
2 3 1 1 0 1 2 >= 0
2 3 1 1 0 2 1 >= 0
2 3 1 1 1 0 2 >= 0
2 3 1 1 1 2 0 >= 0
2 3 1 1 2 0 1 >= 0
2 3 1 1 2 1 0 >= 0
2 3 1 2 0 1 1 >= 0
2 3 1 2 1 0 1 >= 0
2 3 1 2 1 1 0 >= 0
2 3 2 0 1 1 1 >= 0
2 3 2 1 0 1 1 >= 0
2 3 2 1 1 0 1 >= 0
2 3 2 1 1 1 0 >= 0

0 0 -1 0 0 0 0 >= 0
0 0 0 -1 0 0 0 >= 0
0 0 0 0 -1 0 0 >= 0
0 0 0 0 0 -1 0 >= 0
0 0 0 0 0 0 -1 >= 0
0 1 1 0 0 0 0 >= 0
0 1 0 1 0 0 0 >= 0
0 1 0 0 1 0 0 >= 0
0 1 0 0 0 1 0 >= 0
0 1 0 0 0 0 1 >= 0

1 1 1 1 0 0 0 >= 0
1 1 1 0 1 0 0 >= 0
1 1 1 0 0 1 0 >= 0
1 1 1 0 0 0 1 >= 0
1 1 0 1 1 0 0 >= 0
1 1 0 1 0 1 0 >= 0
1 1 0 1 0 0 1 >= 0
1 1 0 0 1 1 0 >= 0
1 1 0 0 1 0 1 >= 0
1 1 0 0 0 1 1 >= 0

/* L3 block: inequalities pulled back from X_{1,2,4} 
L62 block: base locus inequalities Lemma 1.8  \refl{lemma-baselocusexceptionals}
L73 block: base locus inequalities Lemma 3.3 \ref{bsh2-ei-ej}
*/

==> anc/X125-ineqs.out <==
49 Hilbert basis elements
49 extreme rays
21 support hyperplanes

embedding dimension = 7
rank = 7 (maximal)
external index = 1

size of partial triangulation   = 130
resulting sum of |det|s = 260

No implicit grading found

rank of class group = 14
class group is free

***********************************************************************

49 Hilbert basis elements:
 0 1 -1  0  0  0  0
 0 1  0 -1  0  0  0
 0 1  0  0 -1  0  0
 0 1  0  0  0 -1  0
 0 1  0  0  0  0 -1
 0 1  0  0  0  0  0
 0 2 -1 -1 -1 -1 -1
 0 2 -1 -1 -1 -1  0
 0 2 -1 -1 -1  0 -1
 0 2 -1 -1 -1  0  0
 0 2 -1 -1  0 -1 -1
 0 2 -1 -1  0 -1  0
 0 2 -1 -1  0  0 -1
 0 2 -1  0 -1 -1 -1
 0 2 -1  0 -1 -1  0
 0 2 -1  0 -1  0 -1
 0 2 -1  0  0 -1 -1
 0 2  0 -1 -1 -1 -1
 0 2  0 -1 -1 -1  0
 0 2  0 -1 -1  0 -1
 0 2  0 -1  0 -1 -1
 0 2  0  0 -1 -1 -1
 1 0  0  0  0  0  0
 1 1 -1 -1 -1 -1 -1
 1 1 -1 -1 -1 -1  0
 1 1 -1 -1 -1  0 -1
 1 1 -1 -1 -1  0  0
 1 1 -1 -1  0 -1 -1
 1 1 -1 -1  0 -1  0
 1 1 -1 -1  0  0 -1
 1 1 -1 -1  0  0  0
 1 1 -1  0 -1 -1 -1
 1 1 -1  0 -1 -1  0
 1 1 -1  0 -1  0 -1
 1 1 -1  0 -1  0  0
 1 1 -1  0  0 -1 -1
 1 1 -1  0  0 -1  0
 1 1 -1  0  0  0 -1
 1 1  0 -1 -1 -1 -1
 1 1  0 -1 -1 -1  0
 1 1  0 -1 -1  0 -1
 1 1  0 -1 -1  0  0
 1 1  0 -1  0 -1 -1
 1 1  0 -1  0 -1  0
 1 1  0 -1  0  0 -1
 1 1  0  0 -1 -1 -1
 1 1  0  0 -1 -1  0
 1 1  0  0 -1  0 -1
 1 1  0  0  0 -1 -1

49 extreme rays:
 0 1 -1  0  0  0  0
 0 1  0 -1  0  0  0
 0 1  0  0 -1  0  0
 0 1  0  0  0 -1  0
 0 1  0  0  0  0 -1
 0 1  0  0  0  0  0
 0 2 -1 -1 -1 -1 -1
 0 2 -1 -1 -1 -1  0
 0 2 -1 -1 -1  0 -1
 0 2 -1 -1 -1  0  0
 0 2 -1 -1  0 -1 -1
 0 2 -1 -1  0 -1  0
 0 2 -1 -1  0  0 -1
 0 2 -1  0 -1 -1 -1
 0 2 -1  0 -1 -1  0
 0 2 -1  0 -1  0 -1
 0 2 -1  0  0 -1 -1
 0 2  0 -1 -1 -1 -1
 0 2  0 -1 -1 -1  0
 0 2  0 -1 -1  0 -1
 0 2  0 -1  0 -1 -1
 0 2  0  0 -1 -1 -1
 1 0  0  0  0  0  0
 1 1 -1 -1 -1 -1 -1
 1 1 -1 -1 -1 -1  0
 1 1 -1 -1 -1  0 -1
 1 1 -1 -1 -1  0  0
 1 1 -1 -1  0 -1 -1
 1 1 -1 -1  0 -1  0
 1 1 -1 -1  0  0 -1
 1 1 -1 -1  0  0  0
 1 1 -1  0 -1 -1 -1
 1 1 -1  0 -1 -1  0
 1 1 -1  0 -1  0 -1
 1 1 -1  0 -1  0  0
 1 1 -1  0  0 -1 -1
 1 1 -1  0  0 -1  0
 1 1 -1  0  0  0 -1
 1 1  0 -1 -1 -1 -1
 1 1  0 -1 -1 -1  0
 1 1  0 -1 -1  0 -1
 1 1  0 -1 -1  0  0
 1 1  0 -1  0 -1 -1
 1 1  0 -1  0 -1  0
 1 1  0 -1  0  0 -1
 1 1  0  0 -1 -1 -1
 1 1  0  0 -1 -1  0
 1 1  0  0 -1  0 -1
 1 1  0  0  0 -1 -1

21 support hyperplanes:
 0 0 -1  0  0  0  0
 0 0  0 -1  0  0  0
 0 0  0  0 -1  0  0
 0 0  0  0  0 -1  0
 0 0  0  0  0  0 -1
 0 1  0  0  0  0  1
 0 1  0  0  0  1  0
 0 1  0  0  1  0  0
 0 1  0  1  0  0  0
 0 1  1  0  0  0  0
 1 0  0  0  0  0  0
 1 1  0  0  0  1  1
 1 1  0  0  1  0  1
 1 1  0  0  1  1  0
 1 1  0  1  0  0  1
 1 1  0  1  0  1  0
 1 1  0  1  1  0  0
 1 1  1  0  0  0  1
 1 1  1  0  0  1  0
 1 1  1  0  1  0  0
 1 1  1  1  0  0  0



==> anc/X126-gens.in <==
amb_space 8
cone 656  
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
1 0 -1 0 0 0 0 0
1 0 0 -1 0 0 0 0
1 0 0 0 -1 0 0 0
1 0 0 0 0 -1 0 0
1 0 0 0 0 0 -1 0
1 0 0 0 0 0 0 -1
0 1 -1 -1 0 0 0 0
0 1 -1 0 -1 0 0 0
0 1 -1 0 0 -1 0 0
0 1 -1 0 0 0 -1 0
0 1 -1 0 0 0 0 -1
0 1 0 -1 -1 0 0 0
0 1 0 -1 0 -1 0 0
0 1 0 -1 0 0 -1 0
0 1 0 -1 0 0 0 -1
0 1 0 0 -1 -1 0 0
0 1 0 0 -1 0 -1 0
0 1 0 0 -1 0 0 -1
0 1 0 0 0 -1 -1 0
0 1 0 0 0 -1 0 -1
0 1 0 0 0 0 -1 -1
1 1 -1 -1 -1 -1 -1 0
1 1 -1 -1 -1 -1 0 -1
1 1 -1 -1 -1 0 -1 -1
1 1 -1 -1 0 -1 -1 -1
1 1 -1 0 -1 -1 -1 -1
1 1 0 -1 -1 -1 -1 -1
0 2 -1 -1 -1 -1 -1 0
0 2 -1 -1 -1 -1 0 -1
0 2 -1 -1 -1 0 -1 -1
0 2 -1 -1 0 -1 -1 -1
0 2 -1 0 -1 -1 -1 -1
0 2 0 -1 -1 -1 -1 -1
1 4 -3 -2 -2 -2 -2 -2
1 4 -2 -3 -2 -2 -2 -2
1 4 -2 -2 -3 -2 -2 -2
1 4 -2 -2 -2 -3 -2 -2
1 4 -2 -2 -2 -2 -3 -2
1 4 -2 -2 -2 -2 -2 -3

 0 1 -1  0  0  0  0  0
 0 1  0 -1  0  0  0  0
 0 1  0  0 -1  0  0  0
 0 1  0  0  0 -1  0  0
 0 1  0  0  0  0 -1  0
 0 1  0  0  0  0  0 -1
 0 1  0  0  0  0  0  0
 0 2 -1 -1 -1 -1  0  0
 0 2 -1 -1 -1  0 -1  0
 0 2 -1 -1 -1  0  0 -1
 0 2 -1 -1 -1  0  0  0
 0 2 -1 -1  0 -1 -1  0
 0 2 -1 -1  0 -1  0 -1
 0 2 -1 -1  0 -1  0  0
 0 2 -1 -1  0  0 -1 -1
 0 2 -1 -1  0  0 -1  0
 0 2 -1 -1  0  0  0 -1
 0 2 -1  0 -1 -1 -1  0
 0 2 -1  0 -1 -1  0 -1
 0 2 -1  0 -1 -1  0  0
 0 2 -1  0 -1  0 -1 -1
 0 2 -1  0 -1  0 -1  0
 0 2 -1  0 -1  0  0 -1
 0 2 -1  0  0 -1 -1 -1
 0 2 -1  0  0 -1 -1  0
 0 2 -1  0  0 -1  0 -1
 0 2 -1  0  0  0 -1 -1
 0 2  0 -1 -1 -1 -1  0
 0 2  0 -1 -1 -1  0 -1
 0 2  0 -1 -1 -1  0  0
 0 2  0 -1 -1  0 -1 -1
 0 2  0 -1 -1  0 -1  0
 0 2  0 -1 -1  0  0 -1
 0 2  0 -1  0 -1 -1 -1
 0 2  0 -1  0 -1 -1  0
 0 2  0 -1  0 -1  0 -1
 0 2  0 -1  0  0 -1 -1
 0 2  0  0 -1 -1 -1 -1
 0 2  0  0 -1 -1 -1  0
 0 2  0  0 -1 -1  0 -1
 0 2  0  0 -1  0 -1 -1
 0 2  0  0  0 -1 -1 -1
 0 3 -2 -1 -1 -1 -1 -1
 0 3 -2 -1 -1 -1 -1  0
 0 3 -2 -1 -1 -1  0 -1
 0 3 -2 -1 -1  0 -1 -1
 0 3 -2 -1  0 -1 -1 -1
 0 3 -2  0 -1 -1 -1 -1
 0 3 -1 -2 -1 -1 -1 -1
 0 3 -1 -2 -1 -1 -1  0
 0 3 -1 -2 -1 -1  0 -1
 0 3 -1 -2 -1  0 -1 -1
 0 3 -1 -2  0 -1 -1 -1
 0 3 -1 -1 -2 -1 -1 -1
 0 3 -1 -1 -2 -1 -1  0
 0 3 -1 -1 -2 -1  0 -1
 0 3 -1 -1 -2  0 -1 -1
 0 3 -1 -1 -1 -2 -1 -1
 0 3 -1 -1 -1 -2 -1  0
 0 3 -1 -1 -1 -2  0 -1
 0 3 -1 -1 -1 -1 -2 -1
 0 3 -1 -1 -1 -1 -2  0
 0 3 -1 -1 -1 -1 -1 -2
 0 3 -1 -1 -1 -1  0 -2
 0 3 -1 -1 -1  0 -2 -1
 0 3 -1 -1 -1  0 -1 -2
 0 3 -1 -1  0 -2 -1 -1
 0 3 -1 -1  0 -1 -2 -1
 0 3 -1 -1  0 -1 -1 -2
 0 3 -1  0 -2 -1 -1 -1
 0 3 -1  0 -1 -2 -1 -1
 0 3 -1  0 -1 -1 -2 -1
 0 3 -1  0 -1 -1 -1 -2
 0 3  0 -2 -1 -1 -1 -1
 0 3  0 -1 -2 -1 -1 -1
 0 3  0 -1 -1 -2 -1 -1
 0 3  0 -1 -1 -1 -2 -1
 0 3  0 -1 -1 -1 -1 -2
 0 4 -2 -2 -2 -1 -1 -1
 0 4 -2 -2 -1 -2 -1 -1
 0 4 -2 -2 -1 -1 -2 -1
 0 4 -2 -2 -1 -1 -1 -2
 0 4 -2 -1 -2 -2 -1 -1
 0 4 -2 -1 -2 -1 -2 -1
 0 4 -2 -1 -2 -1 -1 -2
 0 4 -2 -1 -1 -2 -2 -1
 0 4 -2 -1 -1 -2 -1 -2
 0 4 -2 -1 -1 -1 -2 -2
 0 4 -1 -2 -2 -2 -1 -1
 0 4 -1 -2 -2 -1 -2 -1
 0 4 -1 -2 -2 -1 -1 -2
 0 4 -1 -2 -1 -2 -2 -1
 0 4 -1 -2 -1 -2 -1 -2
 0 4 -1 -2 -1 -1 -2 -2
 0 4 -1 -1 -2 -2 -2 -1
 0 4 -1 -1 -2 -2 -1 -2
 0 4 -1 -1 -2 -1 -2 -2
 0 4 -1 -1 -1 -2 -2 -2
 0 5 -2 -2 -2 -2 -2 -2
 1 0  0  0  0  0  0  0
 1 1 -1 -1 -1 -1  0  0
 1 1 -1 -1 -1  0 -1  0
 1 1 -1 -1 -1  0  0 -1
 1 1 -1 -1 -1  0  0  0
 1 1 -1 -1  0 -1 -1  0
 1 1 -1 -1  0 -1  0 -1
 1 1 -1 -1  0 -1  0  0
 1 1 -1 -1  0  0 -1 -1
 1 1 -1 -1  0  0 -1  0
 1 1 -1 -1  0  0  0 -1
 1 1 -1 -1  0  0  0  0
 1 1 -1  0 -1 -1 -1  0
 1 1 -1  0 -1 -1  0 -1
 1 1 -1  0 -1 -1  0  0
 1 1 -1  0 -1  0 -1 -1
 1 1 -1  0 -1  0 -1  0
 1 1 -1  0 -1  0  0 -1
 1 1 -1  0 -1  0  0  0
 1 1 -1  0  0 -1 -1 -1
 1 1 -1  0  0 -1 -1  0
 1 1 -1  0  0 -1  0 -1
 1 1 -1  0  0 -1  0  0
 1 1 -1  0  0  0 -1 -1
 1 1 -1  0  0  0 -1  0
 1 1 -1  0  0  0  0 -1
 1 1  0 -1 -1 -1 -1  0
 1 1  0 -1 -1 -1  0 -1
 1 1  0 -1 -1 -1  0  0
 1 1  0 -1 -1  0 -1 -1
 1 1  0 -1 -1  0 -1  0
 1 1  0 -1 -1  0  0 -1
 1 1  0 -1 -1  0  0  0
 1 1  0 -1  0 -1 -1 -1
 1 1  0 -1  0 -1 -1  0
 1 1  0 -1  0 -1  0 -1
 1 1  0 -1  0 -1  0  0
 1 1  0 -1  0  0 -1 -1
 1 1  0 -1  0  0 -1  0
 1 1  0 -1  0  0  0 -1
 1 1  0  0 -1 -1 -1 -1
 1 1  0  0 -1 -1 -1  0
 1 1  0  0 -1 -1  0 -1
 1 1  0  0 -1 -1  0  0
 1 1  0  0 -1  0 -1 -1
 1 1  0  0 -1  0 -1  0
 1 1  0  0 -1  0  0 -1
 1 1  0  0  0 -1 -1 -1
 1 1  0  0  0 -1 -1  0
 1 1  0  0  0 -1  0 -1
 1 1  0  0  0  0 -1 -1
 1 2 -2 -1 -1 -1 -1 -1
 1 2 -1 -2 -1 -1 -1 -1
 1 2 -1 -1 -2 -1 -1 -1
 1 2 -1 -1 -1 -2 -1 -1
 1 2 -1 -1 -1 -1 -2 -1
 1 2 -1 -1 -1 -1 -1 -2
 1 3 -2 -2 -2 -2 -1 -1
 1 3 -2 -2 -2 -2 -1  0
 1 3 -2 -2 -2 -2  0 -1
 1 3 -2 -2 -2 -1 -2 -1
 1 3 -2 -2 -2 -1 -2  0
 1 3 -2 -2 -2 -1 -1 -2
 1 3 -2 -2 -2 -1  0 -2
 1 3 -2 -2 -2  0 -2 -1
 1 3 -2 -2 -2  0 -1 -2
 1 3 -2 -2 -1 -2 -2 -1
 1 3 -2 -2 -1 -2 -2  0
 1 3 -2 -2 -1 -2 -1 -2
 1 3 -2 -2 -1 -2  0 -2
 1 3 -2 -2 -1 -1 -2 -2
 1 3 -2 -2 -1  0 -2 -2
 1 3 -2 -2  0 -2 -2 -1
 1 3 -2 -2  0 -2 -1 -2
 1 3 -2 -2  0 -1 -2 -2
 1 3 -2 -1 -2 -2 -2 -1
 1 3 -2 -1 -2 -2 -2  0
 1 3 -2 -1 -2 -2 -1 -2
 1 3 -2 -1 -2 -2  0 -2
 1 3 -2 -1 -2 -1 -2 -2
 1 3 -2 -1 -2  0 -2 -2
 1 3 -2 -1 -1 -2 -2 -2
 1 3 -2 -1  0 -2 -2 -2
 1 3 -2  0 -2 -2 -2 -1
 1 3 -2  0 -2 -2 -1 -2
 1 3 -2  0 -2 -1 -2 -2
 1 3 -2  0 -1 -2 -2 -2
 1 3 -1 -2 -2 -2 -2 -1
 1 3 -1 -2 -2 -2 -2  0
 1 3 -1 -2 -2 -2 -1 -2
 1 3 -1 -2 -2 -2  0 -2
 1 3 -1 -2 -2 -1 -2 -2
 1 3 -1 -2 -2  0 -2 -2
 1 3 -1 -2 -1 -2 -2 -2
 1 3 -1 -2  0 -2 -2 -2
 1 3 -1 -1 -2 -2 -2 -2
 1 3 -1  0 -2 -2 -2 -2
 1 3  0 -2 -2 -2 -2 -1
 1 3  0 -2 -2 -2 -1 -2
 1 3  0 -2 -2 -1 -2 -2
 1 3  0 -2 -1 -2 -2 -2
 1 3  0 -1 -2 -2 -2 -2
 1 5 -3 -3 -3 -2 -2 -2
 1 5 -3 -3 -2 -3 -2 -2
 1 5 -3 -3 -2 -2 -3 -2
 1 5 -3 -3 -2 -2 -2 -3
 1 5 -3 -2 -3 -3 -2 -2
 1 5 -3 -2 -3 -2 -3 -2
 1 5 -3 -2 -3 -2 -2 -3
 1 5 -3 -2 -2 -3 -3 -2
 1 5 -3 -2 -2 -3 -2 -3
 1 5 -3 -2 -2 -2 -3 -3
 1 5 -2 -3 -3 -3 -2 -2
 1 5 -2 -3 -3 -2 -3 -2
 1 5 -2 -3 -3 -2 -2 -3
 1 5 -2 -3 -2 -3 -3 -2
 1 5 -2 -3 -2 -3 -2 -3
 1 5 -2 -3 -2 -2 -3 -3
 1 5 -2 -2 -3 -3 -3 -2
 1 5 -2 -2 -3 -3 -2 -3
 1 5 -2 -2 -3 -2 -3 -3
 1 5 -2 -2 -2 -3 -3 -3
 1 6 -3 -3 -3 -3 -3 -3
 1 7 -4 -4 -3 -3 -3 -3
 1 7 -4 -3 -4 -3 -3 -3
 1 7 -4 -3 -3 -4 -3 -3
 1 7 -4 -3 -3 -3 -4 -3
 1 7 -4 -3 -3 -3 -3 -4
 1 7 -3 -4 -4 -3 -3 -3
 1 7 -3 -4 -3 -4 -3 -3
 1 7 -3 -4 -3 -3 -4 -3
 1 7 -3 -4 -3 -3 -3 -4
 1 7 -3 -3 -4 -4 -3 -3
 1 7 -3 -3 -4 -3 -4 -3
 1 7 -3 -3 -4 -3 -3 -4
 1 7 -3 -3 -3 -4 -4 -3
 1 7 -3 -3 -3 -4 -3 -4
 1 7 -3 -3 -3 -3 -4 -4
 2 1 -1 -1 -1 -1 -1 -1
 2 1 -1 -1 -1 -1 -1  0
 2 1 -1 -1 -1 -1  0 -1
 2 1 -1 -1 -1  0 -1 -1
 2 1 -1 -1  0 -1 -1 -1
 2 1 -1  0 -1 -1 -1 -1
 2 1  0 -1 -1 -1 -1 -1
 2 2 -2 -2 -2 -1 -1 -1
 2 2 -2 -2 -1 -2 -1 -1
 2 2 -2 -2 -1 -1 -2 -1
 2 2 -2 -2 -1 -1 -1 -2
 2 2 -2 -1 -2 -2 -1 -1
 2 2 -2 -1 -2 -1 -2 -1
 2 2 -2 -1 -2 -1 -1 -2
 2 2 -2 -1 -1 -2 -2 -1
 2 2 -2 -1 -1 -2 -1 -2
 2 2 -2 -1 -1 -1 -2 -2
 2 2 -1 -2 -2 -2 -1 -1
 2 2 -1 -2 -2 -1 -2 -1
 2 2 -1 -2 -2 -1 -1 -2
 2 2 -1 -2 -1 -2 -2 -1
 2 2 -1 -2 -1 -2 -1 -2
 2 2 -1 -2 -1 -1 -2 -2
 2 2 -1 -1 -2 -2 -2 -1
 2 2 -1 -1 -2 -2 -1 -2
 2 2 -1 -1 -2 -1 -2 -2
 2 2 -1 -1 -1 -2 -2 -2
 2 4 -3 -3 -3 -2 -2 -2
 2 4 -3 -3 -2 -3 -2 -2
 2 4 -3 -3 -2 -2 -3 -2
 2 4 -3 -3 -2 -2 -2 -3
 2 4 -3 -2 -3 -3 -2 -2
 2 4 -3 -2 -3 -2 -3 -2
 2 4 -3 -2 -3 -2 -2 -3
 2 4 -3 -2 -2 -3 -3 -2
 2 4 -3 -2 -2 -3 -2 -3
 2 4 -3 -2 -2 -2 -3 -3
 2 4 -2 -3 -3 -3 -2 -2
 2 4 -2 -3 -3 -2 -3 -2
 2 4 -2 -3 -3 -2 -2 -3
 2 4 -2 -3 -2 -3 -3 -2
 2 4 -2 -3 -2 -3 -2 -3
 2 4 -2 -3 -2 -2 -3 -3
 2 4 -2 -2 -3 -3 -3 -2
 2 4 -2 -2 -3 -3 -2 -3
 2 4 -2 -2 -3 -2 -3 -3
 2 4 -2 -2 -2 -3 -3 -3
 2 5 -3 -3 -3 -3 -3 -3
 2 7 -4 -4 -4 -4 -4 -3
 2 7 -4 -4 -4 -4 -3 -4
 2 7 -4 -4 -4 -3 -4 -4
 2 7 -4 -4 -3 -4 -4 -4
 2 7 -4 -3 -4 -4 -4 -4
 2 7 -3 -4 -4 -4 -4 -4
 3 3 -3 -3 -2 -2 -2 -2
 3 3 -3 -2 -3 -2 -2 -2
 3 3 -3 -2 -2 -3 -2 -2
 3 3 -3 -2 -2 -2 -3 -2
 3 3 -3 -2 -2 -2 -2 -3
 3 3 -2 -3 -3 -2 -2 -2
 3 3 -2 -3 -2 -3 -2 -2
 3 3 -2 -3 -2 -2 -3 -2
 3 3 -2 -3 -2 -2 -2 -3
 3 3 -2 -2 -3 -3 -2 -2
 3 3 -2 -2 -3 -2 -3 -2
 3 3 -2 -2 -3 -2 -2 -3
 3 3 -2 -2 -2 -3 -3 -2
 3 3 -2 -2 -2 -3 -2 -3
 3 3 -2 -2 -2 -2 -3 -3
 3 5 -5 -3 -3 -3 -3 -2
 3 5 -5 -3 -3 -3 -3  0
 3 5 -5 -3 -3 -3 -2 -3
 3 5 -5 -3 -3 -3  0 -3
 3 5 -5 -3 -3 -2 -3 -3
 3 5 -5 -3 -3  0 -3 -3
 3 5 -5 -3 -2 -3 -3 -3
 3 5 -5 -3  0 -3 -3 -3
 3 5 -5 -2 -3 -3 -3 -3
 3 5 -5  0 -3 -3 -3 -3
 3 5 -4 -4 -3 -3 -3 -3
 3 5 -4 -3 -4 -3 -3 -3
 3 5 -4 -3 -3 -4 -3 -3
 3 5 -4 -3 -3 -3 -4 -3
 3 5 -4 -3 -3 -3 -3 -4
 3 5 -3 -5 -3 -3 -3 -2
 3 5 -3 -5 -3 -3 -3  0
 3 5 -3 -5 -3 -3 -2 -3
 3 5 -3 -5 -3 -3  0 -3
 3 5 -3 -5 -3 -2 -3 -3
 3 5 -3 -5 -3  0 -3 -3
 3 5 -3 -5 -2 -3 -3 -3
 3 5 -3 -5  0 -3 -3 -3
 3 5 -3 -4 -4 -3 -3 -3
 3 5 -3 -4 -3 -4 -3 -3
 3 5 -3 -4 -3 -3 -4 -3
 3 5 -3 -4 -3 -3 -3 -4
 3 5 -3 -3 -5 -3 -3 -2
 3 5 -3 -3 -5 -3 -3  0
 3 5 -3 -3 -5 -3 -2 -3
 3 5 -3 -3 -5 -3  0 -3
 3 5 -3 -3 -5 -2 -3 -3
 3 5 -3 -3 -5  0 -3 -3
 3 5 -3 -3 -4 -4 -3 -3
 3 5 -3 -3 -4 -3 -4 -3
 3 5 -3 -3 -4 -3 -3 -4
 3 5 -3 -3 -3 -5 -3 -2
 3 5 -3 -3 -3 -5 -3  0
 3 5 -3 -3 -3 -5 -2 -3
 3 5 -3 -3 -3 -5  0 -3
 3 5 -3 -3 -3 -4 -4 -3
 3 5 -3 -3 -3 -4 -3 -4
 3 5 -3 -3 -3 -3 -5 -2
 3 5 -3 -3 -3 -3 -5  0
 3 5 -3 -3 -3 -3 -4 -4
 3 5 -3 -3 -3 -3 -2 -5
 3 5 -3 -3 -3 -3  0 -5
 3 5 -3 -3 -3 -2 -5 -3
 3 5 -3 -3 -3 -2 -3 -5
 3 5 -3 -3 -3  0 -5 -3
 3 5 -3 -3 -3  0 -3 -5
 3 5 -3 -3 -2 -5 -3 -3
 3 5 -3 -3 -2 -3 -5 -3
 3 5 -3 -3 -2 -3 -3 -5
 3 5 -3 -3  0 -5 -3 -3
 3 5 -3 -3  0 -3 -5 -3
 3 5 -3 -3  0 -3 -3 -5
 3 5 -3 -2 -5 -3 -3 -3
 3 5 -3 -2 -3 -5 -3 -3
 3 5 -3 -2 -3 -3 -5 -3
 3 5 -3 -2 -3 -3 -3 -5
 3 5 -3  0 -5 -3 -3 -3
 3 5 -3  0 -3 -5 -3 -3
 3 5 -3  0 -3 -3 -5 -3
 3 5 -3  0 -3 -3 -3 -5
 3 5 -2 -5 -3 -3 -3 -3
 3 5 -2 -3 -5 -3 -3 -3
 3 5 -2 -3 -3 -5 -3 -3
 3 5 -2 -3 -3 -3 -5 -3
 3 5 -2 -3 -3 -3 -3 -5
 3 5  0 -5 -3 -3 -3 -3
 3 5  0 -3 -5 -3 -3 -3
 3 5  0 -3 -3 -5 -3 -3
 3 5  0 -3 -3 -3 -5 -3
 3 5  0 -3 -3 -3 -3 -5
 3 9 -7 -5 -5 -5 -5 -2
 3 9 -7 -5 -5 -5 -5  0
 3 9 -7 -5 -5 -5 -2 -5
 3 9 -7 -5 -5 -5  0 -5
 3 9 -7 -5 -5 -2 -5 -5
 3 9 -7 -5 -5  0 -5 -5
 3 9 -7 -5 -2 -5 -5 -5
 3 9 -7 -5  0 -5 -5 -5
 3 9 -7 -2 -5 -5 -5 -5
 3 9 -7  0 -5 -5 -5 -5
 3 9 -5 -7 -5 -5 -5 -2
 3 9 -5 -7 -5 -5 -5  0
 3 9 -5 -7 -5 -5 -2 -5
 3 9 -5 -7 -5 -5  0 -5
 3 9 -5 -7 -5 -2 -5 -5
 3 9 -5 -7 -5  0 -5 -5
 3 9 -5 -7 -2 -5 -5 -5
 3 9 -5 -7  0 -5 -5 -5
 3 9 -5 -5 -7 -5 -5 -2
 3 9 -5 -5 -7 -5 -5  0
 3 9 -5 -5 -7 -5 -2 -5
 3 9 -5 -5 -7 -5  0 -5
 3 9 -5 -5 -7 -2 -5 -5
 3 9 -5 -5 -7  0 -5 -5
 3 9 -5 -5 -5 -7 -5 -2
 3 9 -5 -5 -5 -7 -5  0
 3 9 -5 -5 -5 -7 -2 -5
 3 9 -5 -5 -5 -7  0 -5
 3 9 -5 -5 -5 -5 -7 -2
 3 9 -5 -5 -5 -5 -7  0
 3 9 -5 -5 -5 -5 -2 -7
 3 9 -5 -5 -5 -5  0 -7
 3 9 -5 -5 -5 -2 -7 -5
 3 9 -5 -5 -5 -2 -5 -7
 3 9 -5 -5 -5  0 -7 -5
 3 9 -5 -5 -5  0 -5 -7
 3 9 -5 -5 -2 -7 -5 -5
 3 9 -5 -5 -2 -5 -7 -5
 3 9 -5 -5 -2 -5 -5 -7
 3 9 -5 -5  0 -7 -5 -5
 3 9 -5 -5  0 -5 -7 -5
 3 9 -5 -5  0 -5 -5 -7
 3 9 -5 -2 -7 -5 -5 -5
 3 9 -5 -2 -5 -7 -5 -5
 3 9 -5 -2 -5 -5 -7 -5
 3 9 -5 -2 -5 -5 -5 -7
 3 9 -5  0 -7 -5 -5 -5
 3 9 -5  0 -5 -7 -5 -5
 3 9 -5  0 -5 -5 -7 -5
 3 9 -5  0 -5 -5 -5 -7
 3 9 -2 -7 -5 -5 -5 -5
 3 9 -2 -5 -7 -5 -5 -5
 3 9 -2 -5 -5 -7 -5 -5
 3 9 -2 -5 -5 -5 -7 -5
 3 9 -2 -5 -5 -5 -5 -7
 3 9  0 -7 -5 -5 -5 -5
 3 9  0 -5 -7 -5 -5 -5
 3 9  0 -5 -5 -7 -5 -5
 3 9  0 -5 -5 -5 -7 -5
 3 9  0 -5 -5 -5 -5 -7
 4 4 -4 -3 -3 -3 -3 -3
 4 4 -3 -4 -3 -3 -3 -3
 4 4 -3 -3 -4 -3 -3 -3
 4 4 -3 -3 -3 -4 -3 -3
 4 4 -3 -3 -3 -3 -4 -3
 4 4 -3 -3 -3 -3 -3 -4
 4 6 -6 -4 -4 -4 -3 -3
 4 6 -6 -4 -4 -3 -4 -3
 4 6 -6 -4 -4 -3 -3 -4
 4 6 -6 -4 -3 -4 -4 -3
 4 6 -6 -4 -3 -4 -3 -4
 4 6 -6 -4 -3 -3 -4 -4
 4 6 -6 -3 -4 -4 -4 -3
 4 6 -6 -3 -4 -4 -3 -4
 4 6 -6 -3 -4 -3 -4 -4
 4 6 -6 -3 -3 -4 -4 -4
 4 6 -5 -4 -4 -4 -4 -4
 4 6 -4 -6 -4 -4 -3 -3
 4 6 -4 -6 -4 -3 -4 -3
 4 6 -4 -6 -4 -3 -3 -4
 4 6 -4 -6 -3 -4 -4 -3
 4 6 -4 -6 -3 -4 -3 -4
 4 6 -4 -6 -3 -3 -4 -4
 4 6 -4 -5 -4 -4 -4 -4
 4 6 -4 -4 -6 -4 -3 -3
 4 6 -4 -4 -6 -3 -4 -3
 4 6 -4 -4 -6 -3 -3 -4
 4 6 -4 -4 -5 -4 -4 -4
 4 6 -4 -4 -4 -6 -3 -3
 4 6 -4 -4 -4 -5 -4 -4
 4 6 -4 -4 -4 -4 -5 -4
 4 6 -4 -4 -4 -4 -4 -5
 4 6 -4 -4 -4 -3 -6 -3
 4 6 -4 -4 -4 -3 -3 -6
 4 6 -4 -4 -3 -6 -4 -3
 4 6 -4 -4 -3 -6 -3 -4
 4 6 -4 -4 -3 -4 -6 -3
 4 6 -4 -4 -3 -4 -3 -6
 4 6 -4 -4 -3 -3 -6 -4
 4 6 -4 -4 -3 -3 -4 -6
 4 6 -4 -3 -6 -4 -4 -3
 4 6 -4 -3 -6 -4 -3 -4
 4 6 -4 -3 -6 -3 -4 -4
 4 6 -4 -3 -4 -6 -4 -3
 4 6 -4 -3 -4 -6 -3 -4
 4 6 -4 -3 -4 -4 -6 -3
 4 6 -4 -3 -4 -4 -3 -6
 4 6 -4 -3 -4 -3 -6 -4
 4 6 -4 -3 -4 -3 -4 -6
 4 6 -4 -3 -3 -6 -4 -4
 4 6 -4 -3 -3 -4 -6 -4
 4 6 -4 -3 -3 -4 -4 -6
 4 6 -3 -6 -4 -4 -4 -3
 4 6 -3 -6 -4 -4 -3 -4
 4 6 -3 -6 -4 -3 -4 -4
 4 6 -3 -6 -3 -4 -4 -4
 4 6 -3 -4 -6 -4 -4 -3
 4 6 -3 -4 -6 -4 -3 -4
 4 6 -3 -4 -6 -3 -4 -4
 4 6 -3 -4 -4 -6 -4 -3
 4 6 -3 -4 -4 -6 -3 -4
 4 6 -3 -4 -4 -4 -6 -3
 4 6 -3 -4 -4 -4 -3 -6
 4 6 -3 -4 -4 -3 -6 -4
 4 6 -3 -4 -4 -3 -4 -6
 4 6 -3 -4 -3 -6 -4 -4
 4 6 -3 -4 -3 -4 -6 -4
 4 6 -3 -4 -3 -4 -4 -6
 4 6 -3 -3 -6 -4 -4 -4
 4 6 -3 -3 -4 -6 -4 -4
 4 6 -3 -3 -4 -4 -6 -4
 4 6 -3 -3 -4 -4 -4 -6
 5 5 -4 -4 -4 -4 -4 -4
 5 7 -7 -5 -5 -4 -4 -4
 5 7 -7 -5 -4 -5 -4 -4
 5 7 -7 -5 -4 -4 -5 -4
 5 7 -7 -5 -4 -4 -4 -5
 5 7 -7 -4 -5 -5 -4 -4
 5 7 -7 -4 -5 -4 -5 -4
 5 7 -7 -4 -5 -4 -4 -5
 5 7 -7 -4 -4 -5 -5 -4
 5 7 -7 -4 -4 -5 -4 -5
 5 7 -7 -4 -4 -4 -5 -5
 5 7 -5 -7 -5 -4 -4 -4
 5 7 -5 -7 -4 -5 -4 -4
 5 7 -5 -7 -4 -4 -5 -4
 5 7 -5 -7 -4 -4 -4 -5
 5 7 -5 -5 -7 -4 -4 -4
 5 7 -5 -5 -5 -5 -5 -5
 5 7 -5 -5 -4 -7 -4 -4
 5 7 -5 -5 -4 -4 -7 -4
 5 7 -5 -5 -4 -4 -4 -7
 5 7 -5 -4 -7 -5 -4 -4
 5 7 -5 -4 -7 -4 -5 -4
 5 7 -5 -4 -7 -4 -4 -5
 5 7 -5 -4 -5 -7 -4 -4
 5 7 -5 -4 -5 -4 -7 -4
 5 7 -5 -4 -5 -4 -4 -7
 5 7 -5 -4 -4 -7 -5 -4
 5 7 -5 -4 -4 -7 -4 -5
 5 7 -5 -4 -4 -5 -7 -4
 5 7 -5 -4 -4 -5 -4 -7
 5 7 -5 -4 -4 -4 -7 -5
 5 7 -5 -4 -4 -4 -5 -7
 5 7 -4 -7 -5 -5 -4 -4
 5 7 -4 -7 -5 -4 -5 -4
 5 7 -4 -7 -5 -4 -4 -5
 5 7 -4 -7 -4 -5 -5 -4
 5 7 -4 -7 -4 -5 -4 -5
 5 7 -4 -7 -4 -4 -5 -5
 5 7 -4 -5 -7 -5 -4 -4
 5 7 -4 -5 -7 -4 -5 -4
 5 7 -4 -5 -7 -4 -4 -5
 5 7 -4 -5 -5 -7 -4 -4
 5 7 -4 -5 -5 -4 -7 -4
 5 7 -4 -5 -5 -4 -4 -7
 5 7 -4 -5 -4 -7 -5 -4
 5 7 -4 -5 -4 -7 -4 -5
 5 7 -4 -5 -4 -5 -7 -4
 5 7 -4 -5 -4 -5 -4 -7
 5 7 -4 -5 -4 -4 -7 -5
 5 7 -4 -5 -4 -4 -5 -7
 5 7 -4 -4 -7 -5 -5 -4
 5 7 -4 -4 -7 -5 -4 -5
 5 7 -4 -4 -7 -4 -5 -5
 5 7 -4 -4 -5 -7 -5 -4
 5 7 -4 -4 -5 -7 -4 -5
 5 7 -4 -4 -5 -5 -7 -4
 5 7 -4 -4 -5 -5 -4 -7
 5 7 -4 -4 -5 -4 -7 -5
 5 7 -4 -4 -5 -4 -5 -7
 5 7 -4 -4 -4 -7 -5 -5
 5 7 -4 -4 -4 -5 -7 -5
 5 7 -4 -4 -4 -5 -5 -7
 6 8 -8 -6 -5 -5 -5 -5
 6 8 -8 -5 -6 -5 -5 -5
 6 8 -8 -5 -5 -6 -5 -5
 6 8 -8 -5 -5 -5 -6 -5
 6 8 -8 -5 -5 -5 -5 -6
 6 8 -6 -8 -5 -5 -5 -5
 6 8 -6 -5 -8 -5 -5 -5
 6 8 -6 -5 -5 -8 -5 -5
 6 8 -6 -5 -5 -5 -8 -5
 6 8 -6 -5 -5 -5 -5 -8
 6 8 -5 -8 -6 -5 -5 -5
 6 8 -5 -8 -5 -6 -5 -5
 6 8 -5 -8 -5 -5 -6 -5
 6 8 -5 -8 -5 -5 -5 -6
 6 8 -5 -6 -8 -5 -5 -5
 6 8 -5 -6 -5 -8 -5 -5
 6 8 -5 -6 -5 -5 -8 -5
 6 8 -5 -6 -5 -5 -5 -8
 6 8 -5 -5 -8 -6 -5 -5
 6 8 -5 -5 -8 -5 -6 -5
 6 8 -5 -5 -8 -5 -5 -6
 6 8 -5 -5 -6 -8 -5 -5
 6 8 -5 -5 -6 -5 -8 -5
 6 8 -5 -5 -6 -5 -5 -8
 6 8 -5 -5 -5 -8 -6 -5
 6 8 -5 -5 -5 -8 -5 -6
 6 8 -5 -5 -5 -6 -8 -5
 6 8 -5 -5 -5 -6 -5 -8
 6 8 -5 -5 -5 -5 -8 -6
 6 8 -5 -5 -5 -5 -6 -8
 7 9 -9 -6 -6 -6 -6 -6
 7 9 -6 -9 -6 -6 -6 -6
 7 9 -6 -6 -9 -6 -6 -6
 7 9 -6 -6 -6 -9 -6 -6
 7 9 -6 -6 -6 -6 -9 -6
 7 9 -6 -6 -6 -6 -6 -9


==> anc/X126-gens.out <==
45 Hilbert basis elements
45 extreme rays
390 support hyperplanes

embedding dimension = 8
rank = 8 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed in chosen lattice

size of partial triangulation   = 108
resulting sum of |det|s = 110

No implicit grading found

rank of class group = 382
class group is free

***********************************************************************

45 Hilbert basis elements:
 0 0  0  0  0  0  0  1
 0 0  0  0  0  0  1  0
 0 0  0  0  0  1  0  0
 0 0  0  0  1  0  0  0
 0 0  0  1  0  0  0  0
 0 0  1  0  0  0  0  0
 0 1 -1 -1  0  0  0  0
 0 1 -1  0 -1  0  0  0
 0 1 -1  0  0 -1  0  0
 0 1 -1  0  0  0 -1  0
 0 1 -1  0  0  0  0 -1
 0 1  0 -1 -1  0  0  0
 0 1  0 -1  0 -1  0  0
 0 1  0 -1  0  0 -1  0
 0 1  0 -1  0  0  0 -1
 0 1  0  0 -1 -1  0  0
 0 1  0  0 -1  0 -1  0
 0 1  0  0 -1  0  0 -1
 0 1  0  0  0 -1 -1  0
 0 1  0  0  0 -1  0 -1
 0 1  0  0  0  0 -1 -1
 0 2 -1 -1 -1 -1 -1  0
 0 2 -1 -1 -1 -1  0 -1
 0 2 -1 -1 -1  0 -1 -1
 0 2 -1 -1  0 -1 -1 -1
 0 2 -1  0 -1 -1 -1 -1
 0 2  0 -1 -1 -1 -1 -1
 1 0 -1  0  0  0  0  0
 1 0  0 -1  0  0  0  0
 1 0  0  0 -1  0  0  0
 1 0  0  0  0 -1  0  0
 1 0  0  0  0  0 -1  0
 1 0  0  0  0  0  0 -1
 1 1 -1 -1 -1 -1 -1  0
 1 1 -1 -1 -1 -1  0 -1
 1 1 -1 -1 -1  0 -1 -1
 1 1 -1 -1  0 -1 -1 -1
 1 1 -1  0 -1 -1 -1 -1
 1 1  0 -1 -1 -1 -1 -1
 1 4 -3 -2 -2 -2 -2 -2
 1 4 -2 -3 -2 -2 -2 -2
 1 4 -2 -2 -3 -2 -2 -2
 1 4 -2 -2 -2 -3 -2 -2
 1 4 -2 -2 -2 -2 -3 -2
 1 4 -2 -2 -2 -2 -2 -3

45 extreme rays:
 0 0  0  0  0  0  0  1
 0 0  0  0  0  0  1  0
 0 0  0  0  0  1  0  0
 0 0  0  0  1  0  0  0
 0 0  0  1  0  0  0  0
 0 0  1  0  0  0  0  0
 0 1 -1 -1  0  0  0  0
 0 1 -1  0 -1  0  0  0
 0 1 -1  0  0 -1  0  0
 0 1 -1  0  0  0 -1  0
 0 1 -1  0  0  0  0 -1
 0 1  0 -1 -1  0  0  0
 0 1  0 -1  0 -1  0  0
 0 1  0 -1  0  0 -1  0
 0 1  0 -1  0  0  0 -1
 0 1  0  0 -1 -1  0  0
 0 1  0  0 -1  0 -1  0
 0 1  0  0 -1  0  0 -1
 0 1  0  0  0 -1 -1  0
 0 1  0  0  0 -1  0 -1
 0 1  0  0  0  0 -1 -1
 0 2 -1 -1 -1 -1 -1  0
 0 2 -1 -1 -1 -1  0 -1
 0 2 -1 -1 -1  0 -1 -1
 0 2 -1 -1  0 -1 -1 -1
 0 2 -1  0 -1 -1 -1 -1
 0 2  0 -1 -1 -1 -1 -1
 1 0 -1  0  0  0  0  0
 1 0  0 -1  0  0  0  0
 1 0  0  0 -1  0  0  0
 1 0  0  0  0 -1  0  0
 1 0  0  0  0  0 -1  0
 1 0  0  0  0  0  0 -1
 1 1 -1 -1 -1 -1 -1  0
 1 1 -1 -1 -1 -1  0 -1
 1 1 -1 -1 -1  0 -1 -1
 1 1 -1 -1  0 -1 -1 -1
 1 1 -1  0 -1 -1 -1 -1
 1 1  0 -1 -1 -1 -1 -1
 1 4 -3 -2 -2 -2 -2 -2
 1 4 -2 -3 -2 -2 -2 -2
 1 4 -2 -2 -3 -2 -2 -2
 1 4 -2 -2 -2 -3 -2 -2
 1 4 -2 -2 -2 -2 -3 -2
 1 4 -2 -2 -2 -2 -2 -3

390 support hyperplanes:
  0  1 0 0 0 0 0 0
  1  0 0 0 0 0 0 0
  1  1 0 0 0 0 0 1
  1  1 0 0 0 0 1 0
  1  1 0 0 0 1 0 0
  1  1 0 0 1 0 0 0
  1  1 0 1 0 0 0 0
  1  1 1 0 0 0 0 0
  1  2 0 0 0 0 1 1
  1  2 0 0 0 1 0 1
  1  2 0 0 0 1 1 0
  1  2 0 0 0 1 1 1
  1  2 0 0 1 0 0 1
  1  2 0 0 1 0 1 0
  1  2 0 0 1 0 1 1
  1  2 0 0 1 1 0 0
  1  2 0 0 1 1 0 1
  1  2 0 0 1 1 1 0
  1  2 0 1 0 0 0 1
  1  2 0 1 0 0 1 0
  1  2 0 1 0 0 1 1
  1  2 0 1 0 1 0 0
  1  2 0 1 0 1 0 1
  1  2 0 1 0 1 1 0
  1  2 0 1 1 0 0 0
  1  2 0 1 1 0 0 1
  1  2 0 1 1 0 1 0
  1  2 0 1 1 1 0 0
  1  2 1 0 0 0 0 1
  1  2 1 0 0 0 1 0
  1  2 1 0 0 0 1 1
  1  2 1 0 0 1 0 0
  1  2 1 0 0 1 0 1
  1  2 1 0 0 1 1 0
  1  2 1 0 1 0 0 0
  1  2 1 0 1 0 0 1
  1  2 1 0 1 0 1 0
  1  2 1 0 1 1 0 0
  1  2 1 1 0 0 0 0
  1  2 1 1 0 0 0 1
  1  2 1 1 0 0 1 0
  1  2 1 1 0 1 0 0
  1  2 1 1 1 0 0 0
  1  3 0 0 1 1 1 1
  1  3 0 1 0 1 1 1
  1  3 0 1 1 0 1 1
  1  3 0 1 1 1 0 1
  1  3 0 1 1 1 1 0
  1  3 1 0 0 1 1 1
  1  3 1 0 1 0 1 1
  1  3 1 0 1 1 0 1
  1  3 1 0 1 1 1 0
  1  3 1 1 0 0 1 1
  1  3 1 1 0 1 0 1
  1  3 1 1 0 1 1 0
  1  3 1 1 1 0 0 1
  1  3 1 1 1 0 1 0
  1  3 1 1 1 1 0 0
  1  4 0 1 1 1 1 1
  1  4 1 0 1 1 1 1
  1  4 1 1 0 1 1 1
  1  4 1 1 1 0 1 1
  1  4 1 1 1 1 0 1
  1  4 1 1 1 1 1 0
  1  4 1 1 1 1 1 1
  2  2 0 0 1 1 1 1
  2  2 0 1 0 1 1 1
  2  2 0 1 1 0 1 1
  2  2 0 1 1 1 0 1
  2  2 0 1 1 1 1 0
  2  2 1 0 0 1 1 1
  2  2 1 0 1 0 1 1
  2  2 1 0 1 1 0 1
  2  2 1 0 1 1 1 0
  2  2 1 1 0 0 1 1
  2  2 1 1 0 1 0 1
  2  2 1 1 0 1 1 0
  2  2 1 1 1 0 0 1
  2  2 1 1 1 0 1 0
  2  2 1 1 1 1 0 0
  2  3 0 0 1 1 1 2
  2  3 0 0 1 1 2 1
  2  3 0 0 1 2 1 1
  2  3 0 0 2 1 1 1
  2  3 0 1 0 1 1 2
  2  3 0 1 0 1 2 1
  2  3 0 1 0 2 1 1
  2  3 0 1 1 0 1 2
  2  3 0 1 1 0 2 1
  2  3 0 1 1 1 0 2
  2  3 0 1 1 1 2 0
  2  3 0 1 1 2 0 1
  2  3 0 1 1 2 1 0
  2  3 0 1 2 0 1 1
  2  3 0 1 2 1 0 1
  2  3 0 1 2 1 1 0
  2  3 0 2 0 1 1 1
  2  3 0 2 1 0 1 1
  2  3 0 2 1 1 0 1
  2  3 0 2 1 1 1 0
  2  3 1 0 0 1 1 2
  2  3 1 0 0 1 2 1
  2  3 1 0 0 2 1 1
  2  3 1 0 1 0 1 2
  2  3 1 0 1 0 2 1
  2  3 1 0 1 1 0 2
  2  3 1 0 1 1 2 0
  2  3 1 0 1 2 0 1
  2  3 1 0 1 2 1 0
  2  3 1 0 2 0 1 1
  2  3 1 0 2 1 0 1
  2  3 1 0 2 1 1 0
  2  3 1 1 0 0 1 2
  2  3 1 1 0 0 2 1
  2  3 1 1 0 1 0 2
  2  3 1 1 0 1 2 0
  2  3 1 1 0 2 0 1
  2  3 1 1 0 2 1 0
  2  3 1 1 1 0 0 2
  2  3 1 1 1 0 2 0
  2  3 1 1 1 2 0 0
  2  3 1 1 2 0 0 1
  2  3 1 1 2 0 1 0
  2  3 1 1 2 1 0 0
  2  3 1 2 0 0 1 1
  2  3 1 2 0 1 0 1
  2  3 1 2 0 1 1 0
  2  3 1 2 1 0 0 1
  2  3 1 2 1 0 1 0
  2  3 1 2 1 1 0 0
  2  3 2 0 0 1 1 1
  2  3 2 0 1 0 1 1
  2  3 2 0 1 1 0 1
  2  3 2 0 1 1 1 0
  2  3 2 1 0 0 1 1
  2  3 2 1 0 1 0 1
  2  3 2 1 0 1 1 0
  2  3 2 1 1 0 0 1
  2  3 2 1 1 0 1 0
  2  3 2 1 1 1 0 0
  3  3 0 1 1 1 1 2
  3  3 0 1 1 1 2 1
  3  3 0 1 1 2 1 1
  3  3 0 1 2 1 1 1
  3  3 0 2 1 1 1 1
  3  3 1 0 1 1 1 2
  3  3 1 0 1 1 2 1
  3  3 1 0 1 2 1 1
  3  3 1 0 2 1 1 1
  3  3 1 1 0 1 1 2
  3  3 1 1 0 1 2 1
  3  3 1 1 0 2 1 1
  3  3 1 1 1 0 1 2
  3  3 1 1 1 0 2 1
  3  3 1 1 1 1 0 2
  3  3 1 1 1 1 2 0
  3  3 1 1 1 2 0 1
  3  3 1 1 1 2 1 0
  3  3 1 1 2 0 1 1
  3  3 1 1 2 1 0 1
  3  3 1 1 2 1 1 0
  3  3 1 2 0 1 1 1
  3  3 1 2 1 0 1 1
  3  3 1 2 1 1 0 1
  3  3 1 2 1 1 1 0
  3  3 2 0 1 1 1 1
  3  3 2 1 0 1 1 1
  3  3 2 1 1 0 1 1
  3  3 2 1 1 1 0 1
  3  3 2 1 1 1 1 0
  3  4 0 1 1 1 1 3
  3  4 0 1 1 1 3 1
  3  4 0 1 1 3 1 1
  3  4 0 1 3 1 1 1
  3  4 0 3 1 1 1 1
  3  4 1 0 1 1 1 3
  3  4 1 0 1 1 3 1
  3  4 1 0 1 3 1 1
  3  4 1 0 3 1 1 1
  3  4 1 1 0 1 1 3
  3  4 1 1 0 1 3 1
  3  4 1 1 0 3 1 1
  3  4 1 1 1 0 1 3
  3  4 1 1 1 0 3 1
  3  4 1 1 1 1 0 3
  3  4 1 1 1 1 1 3
  3  4 1 1 1 1 3 0
  3  4 1 1 1 1 3 1
  3  4 1 1 1 3 0 1
  3  4 1 1 1 3 1 0
  3  4 1 1 1 3 1 1
  3  4 1 1 3 0 1 1
  3  4 1 1 3 1 0 1
  3  4 1 1 3 1 1 0
  3  4 1 1 3 1 1 1
  3  4 1 3 0 1 1 1
  3  4 1 3 1 0 1 1
  3  4 1 3 1 1 0 1
  3  4 1 3 1 1 1 0
  3  4 1 3 1 1 1 1
  3  4 3 0 1 1 1 1
  3  4 3 1 0 1 1 1
  3  4 3 1 1 0 1 1
  3  4 3 1 1 1 0 1
  3  4 3 1 1 1 1 0
  3  4 3 1 1 1 1 1
  3  6 1 1 1 1 3 3
  3  6 1 1 1 3 1 3
  3  6 1 1 1 3 3 1
  3  6 1 1 3 1 1 3
  3  6 1 1 3 1 3 1
  3  6 1 1 3 3 1 1
  3  6 1 3 1 1 1 3
  3  6 1 3 1 1 3 1
  3  6 1 3 1 3 1 1
  3  6 1 3 3 1 1 1
  3  6 3 1 1 1 1 3
  3  6 3 1 1 1 3 1
  3  6 3 1 1 3 1 1
  3  6 3 1 3 1 1 1
  3  6 3 3 1 1 1 1
  4  3 1 1 1 1 1 2
  4  3 1 1 1 1 2 1
  4  3 1 1 1 2 1 1
  4  3 1 1 2 1 1 1
  4  3 1 2 1 1 1 1
  4  3 2 1 1 1 1 1
  4  4 1 1 1 2 2 2
  4  4 1 1 2 1 2 2
  4  4 1 1 2 2 1 2
  4  4 1 1 2 2 2 1
  4  4 1 2 1 1 2 2
  4  4 1 2 1 2 1 2
  4  4 1 2 1 2 2 1
  4  4 1 2 2 1 1 2
  4  4 1 2 2 1 2 1
  4  4 1 2 2 2 1 1
  4  4 2 1 1 1 2 2
  4  4 2 1 1 2 1 2
  4  4 2 1 1 2 2 1
  4  4 2 1 2 1 1 2
  4  4 2 1 2 1 2 1
  4  4 2 1 2 2 1 1
  4  4 2 2 1 1 1 2
  4  4 2 2 1 1 2 1
  4  4 2 2 1 2 1 1
  4  4 2 2 2 1 1 1
  5  5 1 1 2 2 2 3
  5  5 1 1 2 2 3 2
  5  5 1 1 2 3 2 2
  5  5 1 1 3 2 2 2
  5  5 1 2 1 2 2 3
  5  5 1 2 1 2 3 2
  5  5 1 2 1 3 2 2
  5  5 1 2 2 1 2 3
  5  5 1 2 2 1 3 2
  5  5 1 2 2 2 1 3
  5  5 1 2 2 2 3 1
  5  5 1 2 2 3 1 2
  5  5 1 2 2 3 2 1
  5  5 1 2 3 1 2 2
  5  5 1 2 3 2 1 2
  5  5 1 2 3 2 2 1
  5  5 1 3 1 2 2 2
  5  5 1 3 2 1 2 2
  5  5 1 3 2 2 1 2
  5  5 1 3 2 2 2 1
  5  5 2 1 1 2 2 3
  5  5 2 1 1 2 3 2
  5  5 2 1 1 3 2 2
  5  5 2 1 2 1 2 3
  5  5 2 1 2 1 3 2
  5  5 2 1 2 2 1 3
  5  5 2 1 2 2 3 1
  5  5 2 1 2 3 1 2
  5  5 2 1 2 3 2 1
  5  5 2 1 3 1 2 2
  5  5 2 1 3 2 1 2
  5  5 2 1 3 2 2 1
  5  5 2 2 1 1 2 3
  5  5 2 2 1 1 3 2
  5  5 2 2 1 2 1 3
  5  5 2 2 1 2 3 1
  5  5 2 2 1 3 1 2
  5  5 2 2 1 3 2 1
  5  5 2 2 2 1 1 3
  5  5 2 2 2 1 3 1
  5  5 2 2 2 3 1 1
  5  5 2 2 3 1 1 2
  5  5 2 2 3 1 2 1
  5  5 2 2 3 2 1 1
  5  5 2 3 1 1 2 2
  5  5 2 3 1 2 1 2
  5  5 2 3 1 2 2 1
  5  5 2 3 2 1 1 2
  5  5 2 3 2 1 2 1
  5  5 2 3 2 2 1 1
  5  5 3 1 1 2 2 2
  5  5 3 1 2 1 2 2
  5  5 3 1 2 2 1 2
  5  5 3 1 2 2 2 1
  5  5 3 2 1 1 2 2
  5  5 3 2 1 2 1 2
  5  5 3 2 1 2 2 1
  5  5 3 2 2 1 1 2
  5  5 3 2 2 1 2 1
  5  5 3 2 2 2 1 1
  6  5 2 2 2 2 2 2
  6  6 1 2 2 2 2 4
  6  6 1 2 2 2 4 2
  6  6 1 2 2 4 2 2
  6  6 1 2 4 2 2 2
  6  6 1 4 2 2 2 2
  6  6 2 1 2 2 2 4
  6  6 2 1 2 2 4 2
  6  6 2 1 2 4 2 2
  6  6 2 1 4 2 2 2
  6  6 2 2 1 2 2 4
  6  6 2 2 1 2 4 2
  6  6 2 2 1 4 2 2
  6  6 2 2 2 1 2 4
  6  6 2 2 2 1 4 2
  6  6 2 2 2 2 1 4
  6  6 2 2 2 2 4 1
  6  6 2 2 2 4 1 2
  6  6 2 2 2 4 2 1
  6  6 2 2 4 1 2 2
  6  6 2 2 4 2 1 2
  6  6 2 2 4 2 2 1
  6  6 2 4 1 2 2 2
  6  6 2 4 2 1 2 2
  6  6 2 4 2 2 1 2
  6  6 2 4 2 2 2 1
  6  6 4 1 2 2 2 2
  6  6 4 2 1 2 2 2
  6  6 4 2 2 1 2 2
  6  6 4 2 2 2 1 2
  6  6 4 2 2 2 2 1
  7  6 2 2 2 2 3 3
  7  6 2 2 2 3 2 3
  7  6 2 2 2 3 3 2
  7  6 2 2 3 2 2 3
  7  6 2 2 3 2 3 2
  7  6 2 2 3 3 2 2
  7  6 2 3 2 2 2 3
  7  6 2 3 2 2 3 2
  7  6 2 3 2 3 2 2
  7  6 2 3 3 2 2 2
  7  6 3 2 2 2 2 3
  7  6 3 2 2 2 3 2
  7  6 3 2 2 3 2 2
  7  6 3 2 3 2 2 2
  7  6 3 3 2 2 2 2
  7  7 2 2 3 3 3 3
  7  7 2 3 2 3 3 3
  7  7 2 3 3 2 3 3
  7  7 2 3 3 3 2 3
  7  7 2 3 3 3 3 2
  7  7 3 2 2 3 3 3
  7  7 3 2 3 2 3 3
  7  7 3 2 3 3 2 3
  7  7 3 2 3 3 3 2
  7  7 3 3 2 2 3 3
  7  7 3 3 2 3 2 3
  7  7 3 3 2 3 3 2
  7  7 3 3 3 2 2 3
  7  7 3 3 3 2 3 2
  7  7 3 3 3 3 2 2
  7  8 3 3 3 3 3 3
  9 10 3 3 3 3 5 5
  9 10 3 3 3 5 3 5
  9 10 3 3 3 5 5 3
  9 10 3 3 5 3 3 5
  9 10 3 3 5 3 5 3
  9 10 3 3 5 5 3 3
  9 10 3 5 3 3 3 5
  9 10 3 5 3 3 5 3
  9 10 3 5 3 5 3 3
  9 10 3 5 5 3 3 3
  9 10 5 3 3 3 3 5
  9 10 5 3 3 3 5 3
  9 10 5 3 3 5 3 3
  9 10 5 3 5 3 3 3
  9 10 5 5 3 3 3 3
 10 10 3 4 4 4 4 4
 10 10 4 3 4 4 4 4
 10 10 4 4 3 4 4 4
 10 10 4 4 4 3 4 4
 10 10 4 4 4 4 3 4
 10 10 4 4 4 4 4 3



==> anc/X126-ineqs.in <==
amb_space 8
constraints 434
0 1 0 0 0 0 0 0 >= 0
1 0 0 0 0 0 0 0 >= 0
1 1 0 0 0 0 0 1 >= 0
1 1 0 0 0 0 1 0 >= 0
1 1 0 0 0 1 0 0 >= 0
1 1 0 0 1 0 0 0 >= 0
1 1 0 1 0 0 0 0 >= 0
1 1 1 0 0 0 0 0 >= 0
1 2 1 1 0 0 0 0 >= 0
1 2 1 0 1 0 0 0 >= 0
1 2 1 0 0 1 0 0 >= 0
1 2 1 0 0 0 1 0 >= 0
1 2 1 0 0 0 0 1 >= 0
1 2 0 1 1 0 0 0 >= 0
1 2 0 1 0 1 0 0 >= 0
1 2 0 1 0 0 1 0 >= 0
1 2 0 1 0 0 0 1 >= 0
1 2 0 0 1 1 0 0 >= 0
1 2 0 0 1 0 1 0 >= 0
1 2 0 0 1 0 0 1 >= 0
1 2 0 0 0 1 1 0 >= 0
1 2 0 0 0 1 0 1 >= 0
1 2 0 0 0 0 1 1 >= 0
1 2 1 1 1 0 0 0 >= 0
1 2 1 1 0 1 0 0 >= 0
1 2 1 1 0 0 1 0 >= 0
1 2 1 1 0 0 0 1 >= 0
1 2 1 0 1 1 0 0 >= 0
1 2 1 0 1 0 1 0 >= 0
1 2 1 0 1 0 0 1 >= 0
1 2 1 0 0 1 1 0 >= 0
1 2 1 0 0 1 0 1 >= 0
1 2 1 0 0 0 1 1 >= 0
1 2 0 1 1 1 0 0 >= 0
1 2 0 1 1 0 1 0 >= 0
1 2 0 1 1 0 0 1 >= 0
1 2 0 1 0 1 1 0 >= 0
1 2 0 1 0 1 0 1 >= 0
1 2 0 1 0 0 1 1 >= 0
1 2 0 0 1 1 1 0 >= 0
1 2 0 0 1 1 0 1 >= 0
1 2 0 0 1 0 1 1 >= 0
1 2 0 0 0 1 1 1 >= 0
1 3 1 1 1 1 0 0 >= 0
1 3 1 1 1 0 1 0 >= 0
1 3 1 1 1 0 0 1 >= 0
1 3 1 1 0 1 1 0 >= 0
1 3 1 1 0 1 0 1 >= 0
1 3 1 1 0 0 1 1 >= 0
1 3 1 0 1 1 1 0 >= 0
1 3 1 0 1 1 0 1 >= 0
1 3 1 0 1 0 1 1 >= 0
1 3 1 0 0 1 1 1 >= 0
1 3 0 1 1 1 1 0 >= 0
1 3 0 1 1 1 0 1 >= 0
1 3 0 1 1 0 1 1 >= 0
1 3 0 1 0 1 1 1 >= 0
1 3 0 0 1 1 1 1 >= 0
1 4 1 1 1 1 1 0 >= 0
1 4 1 1 1 1 0 1 >= 0
1 4 1 1 1 0 1 0 >= 0
1 4 1 1 0 1 1 1 >= 0
1 4 1 0 1 1 1 1 >= 0
1 4 0 1 1 1 1 1 >= 0
2 2 1 1 1 1 0 0 >= 0
2 2 1 1 1 0 1 0 >= 0
2 2 1 1 1 0 0 1 >= 0
2 2 1 1 0 1 1 0 >= 0
2 2 1 1 0 1 0 1 >= 0
2 2 1 1 0 0 1 1 >= 0
2 2 1 0 1 1 1 0 >= 0
2 2 1 0 1 1 0 1 >= 0
2 2 1 0 1 0 1 1 >= 0
2 2 1 0 0 1 1 1 >= 0
2 2 0 1 1 1 1 0 >= 0
2 2 0 1 1 1 0 1 >= 0
2 2 0 1 1 0 1 1 >= 0
2 2 0 1 0 1 1 1 >= 0
2 2 0 0 1 1 1 1 >= 0
2 3 2 1 1 1 0 0 >= 0
2 3 2 1 1 0 1 0 >= 0
2 3 2 1 1 0 0 1 >= 0
2 3 2 1 0 1 1 0 >= 0
2 3 2 1 0 1 0 1 >= 0
2 3 2 1 0 0 1 1 >= 0
2 3 2 0 1 1 1 0 >= 0
2 3 2 0 1 1 0 1 >= 0
2 3 2 0 1 0 1 1 >= 0
2 3 2 0 0 1 1 1 >= 0
2 3 1 2 1 1 0 0 >= 0
2 3 1 2 1 0 1 0 >= 0
2 3 1 2 1 0 0 1 >= 0
2 3 1 2 0 1 1 0 >= 0
2 3 1 2 0 1 0 1 >= 0
2 3 1 2 0 0 1 1 >= 0
2 3 0 2 1 1 1 0 >= 0
2 3 0 2 1 1 0 1 >= 0
2 3 0 2 1 0 1 1 >= 0
2 3 0 2 0 1 1 1 >= 0
2 3 1 1 2 1 0 0 >= 0
2 3 1 1 2 0 1 0 >= 0
2 3 1 1 2 0 0 1 >= 0
2 3 1 0 2 1 1 0 >= 0
2 3 1 0 2 1 0 1 >= 0
2 3 1 0 2 0 1 1 >= 0
2 3 0 1 2 1 1 0 >= 0
2 3 0 1 2 1 0 1 >= 0
2 3 0 1 2 0 1 1 >= 0
2 3 0 0 2 1 1 1 >= 0
2 3 1 1 1 2 0 0 >= 0
2 3 1 1 0 2 1 0 >= 0
2 3 1 1 0 2 0 1 >= 0
2 3 1 0 1 2 1 0 >= 0
2 3 1 0 1 2 0 1 >= 0
2 3 1 0 0 2 1 1 >= 0
2 3 0 1 1 2 1 0 >= 0
2 3 0 1 1 2 0 1 >= 0
2 3 0 1 0 2 1 1 >= 0
2 3 0 0 1 2 1 1 >= 0
2 3 1 1 1 0 2 0 >= 0
2 3 1 1 0 1 2 0 >= 0
2 3 1 1 0 0 2 1 >= 0
2 3 1 0 1 1 2 0 >= 0
2 3 1 0 1 0 2 1 >= 0
2 3 1 0 0 1 2 1 >= 0
2 3 0 1 1 1 2 0 >= 0
2 3 0 1 1 0 2 1 >= 0
2 3 0 1 0 1 2 1 >= 0
2 3 0 0 1 1 2 1 >= 0
2 3 1 1 1 0 0 2 >= 0
2 3 1 1 0 1 0 2 >= 0
2 3 1 1 0 0 1 2 >= 0
2 3 1 0 1 1 0 2 >= 0
2 3 1 0 1 0 1 2 >= 0
2 3 1 0 0 1 1 2 >= 0
2 3 0 1 1 1 0 2 >= 0
2 3 0 1 1 0 1 2 >= 0
2 3 0 1 0 1 1 2 >= 0
2 3 0 0 1 1 1 2 >= 0
3 3 2 1 1 1 1 0 >= 0
3 3 2 1 1 1 0 1 >= 0
3 3 2 1 1 0 1 1 >= 0
3 3 2 1 0 1 1 1 >= 0
3 3 2 0 1 1 1 1 >= 0
3 3 1 2 1 1 1 0 >= 0
3 3 1 2 1 1 0 1 >= 0
3 3 1 2 1 0 1 1 >= 0
3 3 1 2 0 1 1 1 >= 0
3 3 0 2 1 1 1 1 >= 0
3 3 1 1 2 1 1 0 >= 0
3 3 1 1 2 1 0 1 >= 0
3 3 1 1 2 0 1 1 >= 0
3 3 1 0 2 1 1 1 >= 0
3 3 0 1 2 1 1 1 >= 0
3 3 1 1 1 2 1 0 >= 0
3 3 1 1 1 2 0 1 >= 0
3 3 1 1 0 2 1 1 >= 0
3 3 1 0 1 2 1 1 >= 0
3 3 0 1 1 2 1 1 >= 0
3 3 1 1 1 1 2 0 >= 0
3 3 1 1 1 0 2 1 >= 0
3 3 1 1 0 1 2 1 >= 0
3 3 1 0 1 1 2 1 >= 0
3 3 0 1 1 1 2 1 >= 0
3 3 1 1 1 1 0 2 >= 0
3 3 1 1 1 0 1 2 >= 0
3 3 1 1 0 1 1 2 >= 0
3 3 1 0 1 1 1 2 >= 0
3 3 0 1 1 1 1 2 >= 0
3 4 3 1 1 1 1 0 >= 0
3 4 3 1 1 1 0 1 >= 0
3 4 3 1 1 0 1 1 >= 0
3 4 3 1 0 1 1 1 >= 0
3 4 3 0 1 1 1 1 >= 0
3 4 1 3 1 1 1 0 >= 0
3 4 1 3 1 1 0 1 >= 0
3 4 1 3 1 0 1 1 >= 0
3 4 1 3 0 1 1 1 >= 0
3 4 0 3 1 1 1 1 >= 0
3 4 1 1 3 1 1 0 >= 0
3 4 1 1 3 1 0 1 >= 0
3 4 1 1 3 0 1 1 >= 0
3 4 1 0 3 1 1 1 >= 0
3 4 0 1 3 1 1 1 >= 0
3 4 1 1 1 3 1 0 >= 0
3 4 1 1 1 3 0 1 >= 0
3 4 1 1 0 3 1 1 >= 0
3 4 1 0 1 3 1 1 >= 0
3 4 0 1 1 3 1 1 >= 0
3 4 1 1 1 1 3 0 >= 0
3 4 1 1 1 0 3 1 >= 0
3 4 1 1 0 1 3 1 >= 0
3 4 1 0 1 1 3 1 >= 0
3 4 0 1 1 1 3 1 >= 0
3 4 1 1 1 1 0 3 >= 0
3 4 1 1 1 0 1 3 >= 0
3 4 1 1 0 1 1 3 >= 0
3 4 1 0 1 1 1 3 >= 0
3 4 0 1 1 1 1 3 >= 0

0 0 -1 0 0 0 0 0 >= 0
0 0 0 -1 0 0 0 0 >= 0
0 0 0 0 -1 0 0 0 >= 0
0 0 0 0 0 -1 0 0 >= 0
0 0 0 0 0 0 -1 0 >= 0
0 0 0 0 0 0 0 -1 >= 0
0 1 1 0 0 0 0 0 >= 0
0 1 0 1 0 0 0 0 >= 0
0 1 0 0 1 0 0 0 >= 0
0 1 0 0 0 1 0 0 >= 0
0 1 0 0 0 0 1 0 >= 0
0 1 0 0 0 0 0 1 >= 0

1 1 1 1 0 0 0 0 >= 0
1 1 1 0 1 0 0 0 >= 0
1 1 1 0 0 1 0 0 >= 0
1 1 1 0 0 0 1 0 >= 0
1 1 1 0 0 0 0 1 >= 0
1 1 0 1 1 0 0 0 >= 0
1 1 0 1 0 1 0 0 >= 0
1 1 0 1 0 0 1 0 >= 0
1 1 0 1 0 0 0 1 >= 0
1 1 0 0 1 1 0 0 >= 0
1 1 0 0 1 0 1 0 >= 0
1 1 0 0 1 0 0 1 >= 0
1 1 0 0 0 1 1 0 >= 0
1 1 0 0 0 1 0 1 >= 0
1 1 0 0 0 0 1 1 >= 0

1 3 1 1 1 1 1 0 >= 0
1 3 1 1 1 1 0 1 >= 0
1 3 1 1 1 0 1 1 >= 0
1 3 1 1 0 1 1 1 >= 0
1 3 1 0 1 1 1 1 >= 0
1 3 0 1 1 1 1 1 >= 0
3 5 2 2 2 2 2 0 >= 0
3 5 2 2 2 2 0 2 >= 0
3 5 2 2 2 0 2 2 >= 0
3 5 2 2 0 2 2 2 >= 0
3 5 2 0 2 2 2 2 >= 0
3 5 0 2 2 2 2 2 >= 0
4 5 2 2 2 2 2 1 >= 0
4 5 2 2 2 2 1 2 >= 0
4 5 2 2 2 1 2 2 >= 0
4 5 2 2 1 2 2 2 >= 0
4 5 2 1 2 2 2 2 >= 0
4 5 1 2 2 2 2 2 >= 0

3 2 1 1 1 1 1 0 >= 0
3 2 1 1 1 1 0 1 >= 0
3 2 1 1 1 0 1 1 >= 0
3 2 1 1 0 1 1 1 >= 0
3 2 1 0 1 1 1 1 >= 0
3 2 0 1 1 1 1 1 >= 0

3 3 2 1 1 1 1 1 >= 0
3 3 1 2 1 1 1 1 >= 0
3 3 1 1 2 1 1 1 >= 0
3 3 1 1 1 2 1 1 >= 0
3 3 1 1 1 1 2 1 >= 0
3 3 1 1 1 1 1 2 >= 0

1 4 1 1 1 1 1 1 >= 0
3 6 1 1 1 1 2 3 >= 0
3 6 1 1 1 1 3 2 >= 0
3 6 1 1 1 2 1 3 >= 0
3 6 1 1 1 2 3 1 >= 0
3 6 1 1 1 3 1 2 >= 0
3 6 1 1 1 3 2 1 >= 0
3 6 1 1 2 1 1 3 >= 0
3 6 1 1 2 1 3 1 >= 0
3 6 1 1 2 2 2 2 >= 0
3 6 1 1 2 3 1 1 >= 0
3 6 1 1 3 1 1 2 >= 0
3 6 1 1 3 1 2 1 >= 0
3 6 1 1 3 2 1 1 >= 0
3 6 1 2 1 1 1 3 >= 0
3 6 1 2 1 1 3 1 >= 0
3 6 1 2 1 2 2 2 >= 0
3 6 1 2 1 3 1 1 >= 0
3 6 1 2 2 1 2 2 >= 0
3 6 1 2 2 2 1 2 >= 0
3 6 1 2 2 2 2 1 >= 0
3 6 1 2 3 1 1 1 >= 0
3 6 1 3 1 1 1 2 >= 0
3 6 1 3 1 1 2 1 >= 0
3 6 1 3 1 2 1 1 >= 0
3 6 1 3 2 1 1 1 >= 0
3 6 2 1 1 1 1 3 >= 0
3 6 2 1 1 1 3 1 >= 0
3 6 2 1 1 2 2 2 >= 0
3 6 2 1 1 3 1 1 >= 0
3 6 2 1 2 1 2 2 >= 0
3 6 2 1 2 2 1 2 >= 0
3 6 2 1 2 2 2 1 >= 0
3 6 2 1 3 1 1 1 >= 0
3 6 2 2 1 1 2 2 >= 0
3 6 2 2 1 2 1 2 >= 0
3 6 2 2 1 2 2 1 >= 0
3 6 2 2 2 1 1 2 >= 0
3 6 2 2 2 1 2 1 >= 0
3 6 2 2 2 2 1 1 >= 0
3 6 2 3 1 1 1 1 >= 0
3 6 3 1 1 1 1 2 >= 0
3 6 3 1 1 1 2 1 >= 0
3 6 3 1 1 2 1 1 >= 0
3 6 3 1 2 1 1 1 >= 0
3 6 3 2 1 1 1 1 >= 0
3 7 1 1 2 2 2 3 >= 0
3 7 1 1 2 2 3 2 >= 0
3 7 1 1 2 3 2 2 >= 0
3 7 1 1 3 2 2 2 >= 0
3 7 1 2 1 2 2 3 >= 0
3 7 1 2 1 2 3 2 >= 0
3 7 1 2 1 3 2 2 >= 0
3 7 1 2 2 1 2 3 >= 0
3 7 1 2 2 1 3 2 >= 0
3 7 1 2 2 2 1 3 >= 0
3 7 1 2 2 2 3 1 >= 0
3 7 1 2 2 3 1 2 >= 0
3 7 1 2 2 3 2 1 >= 0
3 7 1 2 3 1 2 2 >= 0
3 7 1 2 3 2 1 2 >= 0
3 7 1 2 3 2 2 1 >= 0
3 7 1 3 1 2 2 2 >= 0
3 7 1 3 2 1 2 2 >= 0
3 7 1 3 2 2 1 2 >= 0
3 7 1 3 2 2 2 1 >= 0
3 7 2 1 1 2 2 3 >= 0
3 7 2 1 1 2 3 2 >= 0
3 7 2 1 1 3 2 2 >= 0
3 7 2 1 2 1 2 3 >= 0
3 7 2 1 2 1 3 2 >= 0
3 7 2 1 2 2 1 3 >= 0
3 7 2 1 2 2 3 1 >= 0
3 7 2 1 2 3 1 2 >= 0
3 7 2 1 2 3 2 1 >= 0
3 7 2 1 3 1 2 2 >= 0
3 7 2 1 3 2 1 2 >= 0
3 7 2 1 3 2 2 1 >= 0
3 7 2 2 1 1 2 3 >= 0
3 7 2 2 1 1 3 2 >= 0
3 7 2 2 1 2 1 3 >= 0
3 7 2 2 1 2 3 1 >= 0
3 7 2 2 1 3 1 2 >= 0
3 7 2 2 1 3 2 1 >= 0
3 7 2 2 2 1 1 3 >= 0
3 7 2 2 2 1 3 1 >= 0
3 7 2 2 2 3 1 1 >= 0
3 7 2 2 3 1 1 2 >= 0
3 7 2 2 3 1 2 1 >= 0
3 7 2 2 3 2 1 1 >= 0
3 7 2 3 1 1 2 2 >= 0
3 7 2 3 1 2 1 2 >= 0
3 7 2 3 1 2 2 1 >= 0
3 7 2 3 2 1 1 2 >= 0
3 7 2 3 2 1 2 1 >= 0
3 7 2 3 2 2 1 1 >= 0
3 7 3 1 1 2 2 2 >= 0
3 7 3 1 2 1 2 2 >= 0
3 7 3 1 2 2 1 2 >= 0
3 7 3 1 2 2 2 1 >= 0
3 7 3 2 1 1 2 2 >= 0
3 7 3 2 1 2 1 2 >= 0
3 7 3 2 1 2 2 1 >= 0
3 7 3 2 2 1 1 2 >= 0
3 7 3 2 2 1 2 1 >= 0
3 7 3 2 2 2 1 1 >= 0

3 8 2 2 2 2 2 3 >= 0
3 8 2 2 2 2 3 2 >= 0
3 8 2 2 2 3 2 2 >= 0
3 8 2 2 3 2 2 2 >= 0
3 8 2 3 2 2 2 2 >= 0
3 8 3 2 2 2 2 2 >= 0
4 8 1 2 2 2 3 3 >= 0
4 8 1 2 2 3 2 3 >= 0
4 8 1 2 2 3 3 2 >= 0
4 8 1 2 3 2 2 3 >= 0
4 8 1 2 3 2 3 2 >= 0
4 8 1 2 3 3 2 2 >= 0
4 8 1 3 2 2 2 3 >= 0
4 8 1 3 2 2 3 2 >= 0
4 8 1 3 2 3 2 2 >= 0
4 8 1 3 3 2 2 2 >= 0
4 8 2 1 2 2 3 3 >= 0
4 8 2 1 2 3 2 3 >= 0
4 8 2 1 2 3 3 2 >= 0
4 8 2 1 3 2 2 3 >= 0
4 8 2 1 3 2 3 2 >= 0
4 8 2 1 3 3 2 2 >= 0
4 8 2 2 1 2 3 3 >= 0
4 8 2 2 1 3 2 3 >= 0
4 8 2 2 1 3 3 2 >= 0
4 8 2 2 2 1 3 3 >= 0
4 8 2 2 2 3 1 3 >= 0
4 8 2 2 2 3 3 1 >= 0
4 8 2 2 3 1 2 3 >= 0
4 8 2 2 3 1 3 2 >= 0
4 8 2 2 3 2 1 3 >= 0
4 8 2 2 3 2 3 1 >= 0
4 8 2 2 3 3 1 2 >= 0
4 8 2 2 3 3 2 1 >= 0
4 8 2 3 1 2 2 3 >= 0
4 8 2 3 1 2 3 2 >= 0
4 8 2 3 1 3 2 2 >= 0
4 8 2 3 2 1 2 3 >= 0
4 8 2 3 2 1 3 2 >= 0
4 8 2 3 2 2 1 3 >= 0
4 8 2 3 2 2 3 1 >= 0
4 8 2 3 2 3 1 2 >= 0
4 8 2 3 2 3 2 1 >= 0
4 8 2 3 3 1 2 2 >= 0
4 8 2 3 3 2 1 2 >= 0
4 8 2 3 3 2 2 1 >= 0
4 8 3 1 2 2 2 3 >= 0
4 8 3 1 2 2 3 2 >= 0
4 8 3 1 2 3 2 2 >= 0
4 8 3 1 3 2 2 2 >= 0
4 8 3 2 1 2 2 3 >= 0
4 8 3 2 1 2 3 2 >= 0
4 8 3 2 1 3 2 2 >= 0
4 8 3 2 2 1 2 3 >= 0
4 8 3 2 2 1 3 2 >= 0
4 8 3 2 2 2 1 3 >= 0
4 8 3 2 2 2 3 1 >= 0
4 8 3 2 2 3 1 2 >= 0
4 8 3 2 2 3 2 1 >= 0
4 8 3 2 3 1 2 2 >= 0
4 8 3 2 3 2 1 2 >= 0
4 8 3 2 3 2 2 1 >= 0
4 8 3 3 1 2 2 2 >= 0
4 8 3 3 2 1 2 2 >= 0
4 8 3 3 2 2 1 2 >= 0
4 8 3 3 2 2 2 1 >= 0
5 10 2 3 3 3 3 3 >= 0
5 10 3 2 3 3 3 3 >= 0
5 10 3 3 2 3 3 3 >= 0
5 10 3 3 3 2 3 3 >= 0
5 10 3 3 3 3 2 3 >= 0
5 10 3 3 3 3 3 2 >= 0


/* L3 block: inequalities pulled back from X_{1,2,5}
L203 block: base locus inequalities Lemma 1.8  \ref{lemma-baselocusexceptionals}
L216 block: base locus inequalities Lemma 3.3 \ref{bsh2-ei-ej}
L232 block: base locus inequalities Lemma 3.10  \ref{base locus 1,1}
L251 block: base locus inequalities Lemma 3.11 \ref{base locus 0,2}
L258 block: base locus inequalities Lemma 3.12 \ref{base locus 1,4}
L265 - end of file: inequalities pulled back from movable divisor M
*/


==> anc/X126-ineqs.out <==
875 Hilbert basis elements
611 extreme rays
58 support hyperplanes

embedding dimension = 8
rank = 8 (maximal)
external index = 1

size of partial triangulation   = 3268
resulting sum of |det|s = 7403

No implicit grading found

rank of class group = 50
class group is free

***********************************************************************

875 Hilbert basis elements:
 0 1 -1  0  0  0  0  0
 0 1  0 -1  0  0  0  0
 0 1  0  0 -1  0  0  0
 0 1  0  0  0 -1  0  0
 0 1  0  0  0  0 -1  0
 0 1  0  0  0  0  0 -1
 0 1  0  0  0  0  0  0
 0 2 -1 -1 -1 -1  0  0
 0 2 -1 -1 -1  0 -1  0
 0 2 -1 -1 -1  0  0 -1
 0 2 -1 -1 -1  0  0  0
 0 2 -1 -1  0 -1 -1  0
 0 2 -1 -1  0 -1  0 -1
 0 2 -1 -1  0 -1  0  0
 0 2 -1 -1  0  0 -1 -1
 0 2 -1 -1  0  0 -1  0
 0 2 -1 -1  0  0  0 -1
 0 2 -1  0 -1 -1 -1  0
 0 2 -1  0 -1 -1  0 -1
 0 2 -1  0 -1 -1  0  0
 0 2 -1  0 -1  0 -1 -1
 0 2 -1  0 -1  0 -1  0
 0 2 -1  0 -1  0  0 -1
 0 2 -1  0  0 -1 -1 -1
 0 2 -1  0  0 -1 -1  0
 0 2 -1  0  0 -1  0 -1
 0 2 -1  0  0  0 -1 -1
 0 2  0 -1 -1 -1 -1  0
 0 2  0 -1 -1 -1  0 -1
 0 2  0 -1 -1 -1  0  0
 0 2  0 -1 -1  0 -1 -1
 0 2  0 -1 -1  0 -1  0
 0 2  0 -1 -1  0  0 -1
 0 2  0 -1  0 -1 -1 -1
 0 2  0 -1  0 -1 -1  0
 0 2  0 -1  0 -1  0 -1
 0 2  0 -1  0  0 -1 -1
 0 2  0  0 -1 -1 -1 -1
 0 2  0  0 -1 -1 -1  0
 0 2  0  0 -1 -1  0 -1
 0 2  0  0 -1  0 -1 -1
 0 2  0  0  0 -1 -1 -1
 0 3 -2 -1 -1 -1 -1 -1
 0 3 -2 -1 -1 -1 -1  0
 0 3 -2 -1 -1 -1  0 -1
 0 3 -2 -1 -1  0 -1 -1
 0 3 -2 -1  0 -1 -1 -1
 0 3 -2  0 -1 -1 -1 -1
 0 3 -1 -2 -1 -1 -1 -1
 0 3 -1 -2 -1 -1 -1  0
 0 3 -1 -2 -1 -1  0 -1
 0 3 -1 -2 -1  0 -1 -1
 0 3 -1 -2  0 -1 -1 -1
 0 3 -1 -1 -2 -1 -1 -1
 0 3 -1 -1 -2 -1 -1  0
 0 3 -1 -1 -2 -1  0 -1
 0 3 -1 -1 -2  0 -1 -1
 0 3 -1 -1 -1 -2 -1 -1
 0 3 -1 -1 -1 -2 -1  0
 0 3 -1 -1 -1 -2  0 -1
 0 3 -1 -1 -1 -1 -2 -1
 0 3 -1 -1 -1 -1 -2  0
 0 3 -1 -1 -1 -1 -1 -2
 0 3 -1 -1 -1 -1 -1 -1
 0 3 -1 -1 -1 -1  0 -2
 0 3 -1 -1 -1  0 -2 -1
 0 3 -1 -1 -1  0 -1 -2
 0 3 -1 -1  0 -2 -1 -1
 0 3 -1 -1  0 -1 -2 -1
 0 3 -1 -1  0 -1 -1 -2
 0 3 -1  0 -2 -1 -1 -1
 0 3 -1  0 -1 -2 -1 -1
 0 3 -1  0 -1 -1 -2 -1
 0 3 -1  0 -1 -1 -1 -2
 0 3  0 -2 -1 -1 -1 -1
 0 3  0 -1 -2 -1 -1 -1
 0 3  0 -1 -1 -2 -1 -1
 0 3  0 -1 -1 -1 -2 -1
 0 3  0 -1 -1 -1 -1 -2
 0 4 -2 -2 -2 -1 -1 -1
 0 4 -2 -2 -1 -2 -1 -1
 0 4 -2 -2 -1 -1 -2 -1
 0 4 -2 -2 -1 -1 -1 -2
 0 4 -2 -1 -2 -2 -1 -1
 0 4 -2 -1 -2 -1 -2 -1
 0 4 -2 -1 -2 -1 -1 -2
 0 4 -2 -1 -1 -2 -2 -1
 0 4 -2 -1 -1 -2 -1 -2
 0 4 -2 -1 -1 -1 -2 -2
 0 4 -1 -2 -2 -2 -1 -1
 0 4 -1 -2 -2 -1 -2 -1
 0 4 -1 -2 -2 -1 -1 -2
 0 4 -1 -2 -1 -2 -2 -1
 0 4 -1 -2 -1 -2 -1 -2
 0 4 -1 -2 -1 -1 -2 -2
 0 4 -1 -1 -2 -2 -2 -1
 0 4 -1 -1 -2 -2 -1 -2
 0 4 -1 -1 -2 -1 -2 -2
 0 4 -1 -1 -1 -2 -2 -2
 0 5 -2 -2 -2 -2 -2 -2
 1 0  0  0  0  0  0  0
 1 1 -1 -1 -1 -1  0  0
 1 1 -1 -1 -1  0 -1  0
 1 1 -1 -1 -1  0  0 -1
 1 1 -1 -1 -1  0  0  0
 1 1 -1 -1  0 -1 -1  0
 1 1 -1 -1  0 -1  0 -1
 1 1 -1 -1  0 -1  0  0
 1 1 -1 -1  0  0 -1 -1
 1 1 -1 -1  0  0 -1  0
 1 1 -1 -1  0  0  0 -1
 1 1 -1 -1  0  0  0  0
 1 1 -1  0 -1 -1 -1  0
 1 1 -1  0 -1 -1  0 -1
 1 1 -1  0 -1 -1  0  0
 1 1 -1  0 -1  0 -1 -1
 1 1 -1  0 -1  0 -1  0
 1 1 -1  0 -1  0  0 -1
 1 1 -1  0 -1  0  0  0
 1 1 -1  0  0 -1 -1 -1
 1 1 -1  0  0 -1 -1  0
 1 1 -1  0  0 -1  0 -1
 1 1 -1  0  0 -1  0  0
 1 1 -1  0  0  0 -1 -1
 1 1 -1  0  0  0 -1  0
 1 1 -1  0  0  0  0 -1
 1 1  0 -1 -1 -1 -1  0
 1 1  0 -1 -1 -1  0 -1
 1 1  0 -1 -1 -1  0  0
 1 1  0 -1 -1  0 -1 -1
 1 1  0 -1 -1  0 -1  0
 1 1  0 -1 -1  0  0 -1
 1 1  0 -1 -1  0  0  0
 1 1  0 -1  0 -1 -1 -1
 1 1  0 -1  0 -1 -1  0
 1 1  0 -1  0 -1  0 -1
 1 1  0 -1  0 -1  0  0
 1 1  0 -1  0  0 -1 -1
 1 1  0 -1  0  0 -1  0
 1 1  0 -1  0  0  0 -1
 1 1  0  0 -1 -1 -1 -1
 1 1  0  0 -1 -1 -1  0
 1 1  0  0 -1 -1  0 -1
 1 1  0  0 -1 -1  0  0
 1 1  0  0 -1  0 -1 -1
 1 1  0  0 -1  0 -1  0
 1 1  0  0 -1  0  0 -1
 1 1  0  0  0 -1 -1 -1
 1 1  0  0  0 -1 -1  0
 1 1  0  0  0 -1  0 -1
 1 1  0  0  0  0 -1 -1
 1 2 -2 -1 -1 -1 -1 -1
 1 2 -2 -1 -1 -1 -1  0
 1 2 -2 -1 -1 -1  0 -1
 1 2 -2 -1 -1  0 -1 -1
 1 2 -2 -1  0 -1 -1 -1
 1 2 -2  0 -1 -1 -1 -1
 1 2 -1 -2 -1 -1 -1 -1
 1 2 -1 -2 -1 -1 -1  0
 1 2 -1 -2 -1 -1  0 -1
 1 2 -1 -2 -1  0 -1 -1
 1 2 -1 -2  0 -1 -1 -1
 1 2 -1 -1 -2 -1 -1 -1
 1 2 -1 -1 -2 -1 -1  0
 1 2 -1 -1 -2 -1  0 -1
 1 2 -1 -1 -2  0 -1 -1
 1 2 -1 -1 -1 -2 -1 -1
 1 2 -1 -1 -1 -2 -1  0
 1 2 -1 -1 -1 -2  0 -1
 1 2 -1 -1 -1 -1 -2 -1
 1 2 -1 -1 -1 -1 -2  0
 1 2 -1 -1 -1 -1 -1 -2
 1 2 -1 -1 -1 -1 -1 -1
 1 2 -1 -1 -1 -1  0 -2
 1 2 -1 -1 -1  0 -2 -1
 1 2 -1 -1 -1  0 -1 -2
 1 2 -1 -1  0 -2 -1 -1
 1 2 -1 -1  0 -1 -2 -1
 1 2 -1 -1  0 -1 -1 -2
 1 2 -1  0 -2 -1 -1 -1
 1 2 -1  0 -1 -2 -1 -1
 1 2 -1  0 -1 -1 -2 -1
 1 2 -1  0 -1 -1 -1 -2
 1 2  0 -2 -1 -1 -1 -1
 1 2  0 -1 -2 -1 -1 -1
 1 2  0 -1 -1 -2 -1 -1
 1 2  0 -1 -1 -1 -2 -1
 1 2  0 -1 -1 -1 -1 -2
 1 3 -2 -2 -2 -2 -1 -1
 1 3 -2 -2 -2 -2 -1  0
 1 3 -2 -2 -2 -2  0 -1
 1 3 -2 -2 -2 -1 -2 -1
 1 3 -2 -2 -2 -1 -2  0
 1 3 -2 -2 -2 -1 -1 -2
 1 3 -2 -2 -2 -1 -1 -1
 1 3 -2 -2 -2 -1  0 -2
 1 3 -2 -2 -2  0 -2 -1
 1 3 -2 -2 -2  0 -1 -2
 1 3 -2 -2 -1 -2 -2 -1
 1 3 -2 -2 -1 -2 -2  0
 1 3 -2 -2 -1 -2 -1 -2
 1 3 -2 -2 -1 -2 -1 -1
 1 3 -2 -2 -1 -2  0 -2
 1 3 -2 -2 -1 -1 -2 -2
 1 3 -2 -2 -1 -1 -2 -1
 1 3 -2 -2 -1 -1 -1 -2
 1 3 -2 -2 -1  0 -2 -2
 1 3 -2 -2  0 -2 -2 -1
 1 3 -2 -2  0 -2 -1 -2
 1 3 -2 -2  0 -1 -2 -2
 1 3 -2 -1 -2 -2 -2 -1
 1 3 -2 -1 -2 -2 -2  0
 1 3 -2 -1 -2 -2 -1 -2
 1 3 -2 -1 -2 -2 -1 -1
 1 3 -2 -1 -2 -2  0 -2
 1 3 -2 -1 -2 -1 -2 -2
 1 3 -2 -1 -2 -1 -2 -1
 1 3 -2 -1 -2 -1 -1 -2
 1 3 -2 -1 -2  0 -2 -2
 1 3 -2 -1 -1 -2 -2 -2
 1 3 -2 -1 -1 -2 -2 -1
 1 3 -2 -1 -1 -2 -1 -2
 1 3 -2 -1 -1 -1 -2 -2
 1 3 -2 -1  0 -2 -2 -2
 1 3 -2  0 -2 -2 -2 -1
 1 3 -2  0 -2 -2 -1 -2
 1 3 -2  0 -2 -1 -2 -2
 1 3 -2  0 -1 -2 -2 -2
 1 3 -1 -2 -2 -2 -2 -1
 1 3 -1 -2 -2 -2 -2  0
 1 3 -1 -2 -2 -2 -1 -2
 1 3 -1 -2 -2 -2 -1 -1
 1 3 -1 -2 -2 -2  0 -2
 1 3 -1 -2 -2 -1 -2 -2
 1 3 -1 -2 -2 -1 -2 -1
 1 3 -1 -2 -2 -1 -1 -2
 1 3 -1 -2 -2  0 -2 -2
 1 3 -1 -2 -1 -2 -2 -2
 1 3 -1 -2 -1 -2 -2 -1
 1 3 -1 -2 -1 -2 -1 -2
 1 3 -1 -2 -1 -1 -2 -2
 1 3 -1 -2  0 -2 -2 -2
 1 3 -1 -1 -2 -2 -2 -2
 1 3 -1 -1 -2 -2 -2 -1
 1 3 -1 -1 -2 -2 -1 -2
 1 3 -1 -1 -2 -1 -2 -2
 1 3 -1 -1 -1 -2 -2 -2
 1 3 -1  0 -2 -2 -2 -2
 1 3  0 -2 -2 -2 -2 -1
 1 3  0 -2 -2 -2 -1 -2
 1 3  0 -2 -2 -1 -2 -2
 1 3  0 -2 -1 -2 -2 -2
 1 3  0 -1 -2 -2 -2 -2
 1 4 -3 -2 -2 -2 -2 -1
 1 4 -3 -2 -2 -2 -2  0
 1 4 -3 -2 -2 -2 -1 -2
 1 4 -3 -2 -2 -2  0 -2
 1 4 -3 -2 -2 -1 -2 -2
 1 4 -3 -2 -2  0 -2 -2
 1 4 -3 -2 -1 -2 -2 -2
 1 4 -3 -2  0 -2 -2 -2
 1 4 -3 -1 -2 -2 -2 -2
 1 4 -3  0 -2 -2 -2 -2
 1 4 -2 -3 -2 -2 -2 -1
 1 4 -2 -3 -2 -2 -2  0
 1 4 -2 -3 -2 -2 -1 -2
 1 4 -2 -3 -2 -2  0 -2
 1 4 -2 -3 -2 -1 -2 -2
 1 4 -2 -3 -2  0 -2 -2
 1 4 -2 -3 -1 -2 -2 -2
 1 4 -2 -3  0 -2 -2 -2
 1 4 -2 -2 -3 -2 -2 -1
 1 4 -2 -2 -3 -2 -2  0
 1 4 -2 -2 -3 -2 -1 -2
 1 4 -2 -2 -3 -2  0 -2
 1 4 -2 -2 -3 -1 -2 -2
 1 4 -2 -2 -3  0 -2 -2
 1 4 -2 -2 -2 -3 -2 -1
 1 4 -2 -2 -2 -3 -2  0
 1 4 -2 -2 -2 -3 -1 -2
 1 4 -2 -2 -2 -3  0 -2
 1 4 -2 -2 -2 -2 -3 -1
 1 4 -2 -2 -2 -2 -3  0
 1 4 -2 -2 -2 -2 -2 -2
 1 4 -2 -2 -2 -2 -1 -3
 1 4 -2 -2 -2 -2  0 -3
 1 4 -2 -2 -2 -1 -3 -2
 1 4 -2 -2 -2 -1 -2 -3
 1 4 -2 -2 -2  0 -3 -2
 1 4 -2 -2 -2  0 -2 -3
 1 4 -2 -2 -1 -3 -2 -2
 1 4 -2 -2 -1 -2 -3 -2
 1 4 -2 -2 -1 -2 -2 -3
 1 4 -2 -2  0 -3 -2 -2
 1 4 -2 -2  0 -2 -3 -2
 1 4 -2 -2  0 -2 -2 -3
 1 4 -2 -1 -3 -2 -2 -2
 1 4 -2 -1 -2 -3 -2 -2
 1 4 -2 -1 -2 -2 -3 -2
 1 4 -2 -1 -2 -2 -2 -3
 1 4 -2  0 -3 -2 -2 -2
 1 4 -2  0 -2 -3 -2 -2
 1 4 -2  0 -2 -2 -3 -2
 1 4 -2  0 -2 -2 -2 -3
 1 4 -1 -3 -2 -2 -2 -2
 1 4 -1 -2 -3 -2 -2 -2
 1 4 -1 -2 -2 -3 -2 -2
 1 4 -1 -2 -2 -2 -3 -2
 1 4 -1 -2 -2 -2 -2 -3
 1 4  0 -3 -2 -2 -2 -2
 1 4  0 -2 -3 -2 -2 -2
 1 4  0 -2 -2 -3 -2 -2
 1 4  0 -2 -2 -2 -3 -2
 1 4  0 -2 -2 -2 -2 -3
 1 5 -3 -3 -3 -2 -2 -2
 1 5 -3 -3 -2 -3 -2 -2
 1 5 -3 -3 -2 -2 -3 -2
 1 5 -3 -3 -2 -2 -2 -3
 1 5 -3 -2 -3 -3 -2 -2
 1 5 -3 -2 -3 -2 -3 -2
 1 5 -3 -2 -3 -2 -2 -3
 1 5 -3 -2 -2 -3 -3 -2
 1 5 -3 -2 -2 -3 -2 -3
 1 5 -3 -2 -2 -2 -3 -3
 1 5 -2 -3 -3 -3 -2 -2
 1 5 -2 -3 -3 -2 -3 -2
 1 5 -2 -3 -3 -2 -2 -3
 1 5 -2 -3 -2 -3 -3 -2
 1 5 -2 -3 -2 -3 -2 -3
 1 5 -2 -3 -2 -2 -3 -3
 1 5 -2 -2 -3 -3 -3 -2
 1 5 -2 -2 -3 -3 -2 -3
 1 5 -2 -2 -3 -2 -3 -3
 1 5 -2 -2 -2 -3 -3 -3
 1 6 -3 -3 -3 -3 -3 -3
 1 7 -4 -4 -3 -3 -3 -3
 1 7 -4 -3 -4 -3 -3 -3
 1 7 -4 -3 -3 -4 -3 -3
 1 7 -4 -3 -3 -3 -4 -3
 1 7 -4 -3 -3 -3 -3 -4
 1 7 -3 -4 -4 -3 -3 -3
 1 7 -3 -4 -3 -4 -3 -3
 1 7 -3 -4 -3 -3 -4 -3
 1 7 -3 -4 -3 -3 -3 -4
 1 7 -3 -3 -4 -4 -3 -3
 1 7 -3 -3 -4 -3 -4 -3
 1 7 -3 -3 -4 -3 -3 -4
 1 7 -3 -3 -3 -4 -4 -3
 1 7 -3 -3 -3 -4 -3 -4
 1 7 -3 -3 -3 -3 -4 -4
 2 1 -1 -1 -1 -1 -1 -1
 2 1 -1 -1 -1 -1 -1  0
 2 1 -1 -1 -1 -1  0 -1
 2 1 -1 -1 -1  0 -1 -1
 2 1 -1 -1  0 -1 -1 -1
 2 1 -1  0 -1 -1 -1 -1
 2 1  0 -1 -1 -1 -1 -1
 2 2 -2 -2 -2 -1 -1 -1
 2 2 -2 -2 -1 -2 -1 -1
 2 2 -2 -2 -1 -1 -2 -1
 2 2 -2 -2 -1 -1 -1 -2
 2 2 -2 -1 -2 -2 -1 -1
 2 2 -2 -1 -2 -1 -2 -1
 2 2 -2 -1 -2 -1 -1 -2
 2 2 -2 -1 -1 -2 -2 -1
 2 2 -2 -1 -1 -2 -1 -2
 2 2 -2 -1 -1 -1 -2 -2
 2 2 -1 -2 -2 -2 -1 -1
 2 2 -1 -2 -2 -1 -2 -1
 2 2 -1 -2 -2 -1 -1 -2
 2 2 -1 -2 -1 -2 -2 -1
 2 2 -1 -2 -1 -2 -1 -2
 2 2 -1 -2 -1 -1 -2 -2
 2 2 -1 -1 -2 -2 -2 -1
 2 2 -1 -1 -2 -2 -1 -2
 2 2 -1 -1 -2 -1 -2 -2
 2 2 -1 -1 -1 -2 -2 -2
 2 3 -2 -2 -2 -2 -2 -2
 2 4 -3 -3 -3 -2 -2 -2
 2 4 -3 -3 -2 -3 -2 -2
 2 4 -3 -3 -2 -2 -3 -2
 2 4 -3 -3 -2 -2 -2 -3
 2 4 -3 -2 -3 -3 -2 -2
 2 4 -3 -2 -3 -2 -3 -2
 2 4 -3 -2 -3 -2 -2 -3
 2 4 -3 -2 -2 -3 -3 -2
 2 4 -3 -2 -2 -3 -2 -3
 2 4 -3 -2 -2 -2 -3 -3
 2 4 -2 -3 -3 -3 -2 -2
 2 4 -2 -3 -3 -2 -3 -2
 2 4 -2 -3 -3 -2 -2 -3
 2 4 -2 -3 -2 -3 -3 -2
 2 4 -2 -3 -2 -3 -2 -3
 2 4 -2 -3 -2 -2 -3 -3
 2 4 -2 -2 -3 -3 -3 -2
 2 4 -2 -2 -3 -3 -2 -3
 2 4 -2 -2 -3 -2 -3 -3
 2 4 -2 -2 -2 -3 -3 -3
 2 5 -3 -3 -3 -3 -3 -3
 2 7 -4 -4 -4 -4 -4 -3
 2 7 -4 -4 -4 -4 -3 -4
 2 7 -4 -4 -4 -3 -4 -4
 2 7 -4 -4 -3 -4 -4 -4
 2 7 -4 -3 -4 -4 -4 -4
 2 7 -3 -4 -4 -4 -4 -4
 3 3 -3 -3 -2 -2 -2 -2
 3 3 -3 -2 -3 -2 -2 -2
 3 3 -3 -2 -2 -3 -2 -2
 3 3 -3 -2 -2 -2 -3 -2
 3 3 -3 -2 -2 -2 -2 -3
 3 3 -2 -3 -3 -2 -2 -2
 3 3 -2 -3 -2 -3 -2 -2
 3 3 -2 -3 -2 -2 -3 -2
 3 3 -2 -3 -2 -2 -2 -3
 3 3 -2 -2 -3 -3 -2 -2
 3 3 -2 -2 -3 -2 -3 -2
 3 3 -2 -2 -3 -2 -2 -3
 3 3 -2 -2 -2 -3 -3 -2
 3 3 -2 -2 -2 -3 -2 -3
 3 3 -2 -2 -2 -2 -3 -3
 3 5 -5 -3 -3 -3 -3 -2
 3 5 -5 -3 -3 -3 -3 -1
 3 5 -5 -3 -3 -3 -3  0
 3 5 -5 -3 -3 -3 -2 -3
 3 5 -5 -3 -3 -3 -1 -3
 3 5 -5 -3 -3 -3  0 -3
 3 5 -5 -3 -3 -2 -3 -3
 3 5 -5 -3 -3 -1 -3 -3
 3 5 -5 -3 -3  0 -3 -3
 3 5 -5 -3 -2 -3 -3 -3
 3 5 -5 -3 -1 -3 -3 -3
 3 5 -5 -3  0 -3 -3 -3
 3 5 -5 -2 -3 -3 -3 -3
 3 5 -5 -1 -3 -3 -3 -3
 3 5 -5  0 -3 -3 -3 -3
 3 5 -4 -4 -3 -3 -3 -3
 3 5 -4 -3 -4 -3 -3 -3
 3 5 -4 -3 -3 -4 -3 -3
 3 5 -4 -3 -3 -3 -4 -3
 3 5 -4 -3 -3 -3 -3 -4
 3 5 -3 -5 -3 -3 -3 -2
 3 5 -3 -5 -3 -3 -3 -1
 3 5 -3 -5 -3 -3 -3  0
 3 5 -3 -5 -3 -3 -2 -3
 3 5 -3 -5 -3 -3 -1 -3
 3 5 -3 -5 -3 -3  0 -3
 3 5 -3 -5 -3 -2 -3 -3
 3 5 -3 -5 -3 -1 -3 -3
 3 5 -3 -5 -3  0 -3 -3
 3 5 -3 -5 -2 -3 -3 -3
 3 5 -3 -5 -1 -3 -3 -3
 3 5 -3 -5  0 -3 -3 -3
 3 5 -3 -4 -4 -3 -3 -3
 3 5 -3 -4 -3 -4 -3 -3
 3 5 -3 -4 -3 -3 -4 -3
 3 5 -3 -4 -3 -3 -3 -4
 3 5 -3 -3 -5 -3 -3 -2
 3 5 -3 -3 -5 -3 -3 -1
 3 5 -3 -3 -5 -3 -3  0
 3 5 -3 -3 -5 -3 -2 -3
 3 5 -3 -3 -5 -3 -1 -3
 3 5 -3 -3 -5 -3  0 -3
 3 5 -3 -3 -5 -2 -3 -3
 3 5 -3 -3 -5 -1 -3 -3
 3 5 -3 -3 -5  0 -3 -3
 3 5 -3 -3 -4 -4 -3 -3
 3 5 -3 -3 -4 -3 -4 -3
 3 5 -3 -3 -4 -3 -3 -4
 3 5 -3 -3 -3 -5 -3 -2
 3 5 -3 -3 -3 -5 -3 -1
 3 5 -3 -3 -3 -5 -3  0
 3 5 -3 -3 -3 -5 -2 -3
 3 5 -3 -3 -3 -5 -1 -3
 3 5 -3 -3 -3 -5  0 -3
 3 5 -3 -3 -3 -4 -4 -3
 3 5 -3 -3 -3 -4 -3 -4
 3 5 -3 -3 -3 -3 -5 -2
 3 5 -3 -3 -3 -3 -5 -1
 3 5 -3 -3 -3 -3 -5  0
 3 5 -3 -3 -3 -3 -4 -4
 3 5 -3 -3 -3 -3 -2 -5
 3 5 -3 -3 -3 -3 -1 -5
 3 5 -3 -3 -3 -3  0 -5
 3 5 -3 -3 -3 -2 -5 -3
 3 5 -3 -3 -3 -2 -3 -5
 3 5 -3 -3 -3 -1 -5 -3
 3 5 -3 -3 -3 -1 -3 -5
 3 5 -3 -3 -3  0 -5 -3
 3 5 -3 -3 -3  0 -3 -5
 3 5 -3 -3 -2 -5 -3 -3
 3 5 -3 -3 -2 -3 -5 -3
 3 5 -3 -3 -2 -3 -3 -5
 3 5 -3 -3 -1 -5 -3 -3
 3 5 -3 -3 -1 -3 -5 -3
 3 5 -3 -3 -1 -3 -3 -5
 3 5 -3 -3  0 -5 -3 -3
 3 5 -3 -3  0 -3 -5 -3
 3 5 -3 -3  0 -3 -3 -5
 3 5 -3 -2 -5 -3 -3 -3
 3 5 -3 -2 -3 -5 -3 -3
 3 5 -3 -2 -3 -3 -5 -3
 3 5 -3 -2 -3 -3 -3 -5
 3 5 -3 -1 -5 -3 -3 -3
 3 5 -3 -1 -3 -5 -3 -3
 3 5 -3 -1 -3 -3 -5 -3
 3 5 -3 -1 -3 -3 -3 -5
 3 5 -3  0 -5 -3 -3 -3
 3 5 -3  0 -3 -5 -3 -3
 3 5 -3  0 -3 -3 -5 -3
 3 5 -3  0 -3 -3 -3 -5
 3 5 -2 -5 -3 -3 -3 -3
 3 5 -2 -3 -5 -3 -3 -3
 3 5 -2 -3 -3 -5 -3 -3
 3 5 -2 -3 -3 -3 -5 -3
 3 5 -2 -3 -3 -3 -3 -5
 3 5 -1 -5 -3 -3 -3 -3
 3 5 -1 -3 -5 -3 -3 -3
 3 5 -1 -3 -3 -5 -3 -3
 3 5 -1 -3 -3 -3 -5 -3
 3 5 -1 -3 -3 -3 -3 -5
 3 5  0 -5 -3 -3 -3 -3
 3 5  0 -3 -5 -3 -3 -3
 3 5  0 -3 -3 -5 -3 -3
 3 5  0 -3 -3 -3 -5 -3
 3 5  0 -3 -3 -3 -3 -5
 3 7 -6 -4 -4 -4 -4 -2
 3 7 -6 -4 -4 -4 -4 -1
 3 7 -6 -4 -4 -4 -4  0
 3 7 -6 -4 -4 -4 -2 -4
 3 7 -6 -4 -4 -4 -1 -4
 3 7 -6 -4 -4 -4  0 -4
 3 7 -6 -4 -4 -2 -4 -4
 3 7 -6 -4 -4 -1 -4 -4
 3 7 -6 -4 -4  0 -4 -4
 3 7 -6 -4 -2 -4 -4 -4
 3 7 -6 -4 -1 -4 -4 -4
 3 7 -6 -4  0 -4 -4 -4
 3 7 -6 -2 -4 -4 -4 -4
 3 7 -6 -1 -4 -4 -4 -4
 3 7 -6  0 -4 -4 -4 -4
 3 7 -4 -6 -4 -4 -4 -2
 3 7 -4 -6 -4 -4 -4 -1
 3 7 -4 -6 -4 -4 -4  0
 3 7 -4 -6 -4 -4 -2 -4
 3 7 -4 -6 -4 -4 -1 -4
 3 7 -4 -6 -4 -4  0 -4
 3 7 -4 -6 -4 -2 -4 -4
 3 7 -4 -6 -4 -1 -4 -4
 3 7 -4 -6 -4  0 -4 -4
 3 7 -4 -6 -2 -4 -4 -4
 3 7 -4 -6 -1 -4 -4 -4
 3 7 -4 -6  0 -4 -4 -4
 3 7 -4 -4 -6 -4 -4 -2
 3 7 -4 -4 -6 -4 -4 -1
 3 7 -4 -4 -6 -4 -4  0
 3 7 -4 -4 -6 -4 -2 -4
 3 7 -4 -4 -6 -4 -1 -4
 3 7 -4 -4 -6 -4  0 -4
 3 7 -4 -4 -6 -2 -4 -4
 3 7 -4 -4 -6 -1 -4 -4
 3 7 -4 -4 -6  0 -4 -4
 3 7 -4 -4 -4 -6 -4 -2
 3 7 -4 -4 -4 -6 -4 -1
 3 7 -4 -4 -4 -6 -4  0
 3 7 -4 -4 -4 -6 -2 -4
 3 7 -4 -4 -4 -6 -1 -4
 3 7 -4 -4 -4 -6  0 -4
 3 7 -4 -4 -4 -4 -6 -2
 3 7 -4 -4 -4 -4 -6 -1
 3 7 -4 -4 -4 -4 -6  0
 3 7 -4 -4 -4 -4 -2 -6
 3 7 -4 -4 -4 -4 -1 -6
 3 7 -4 -4 -4 -4  0 -6
 3 7 -4 -4 -4 -2 -6 -4
 3 7 -4 -4 -4 -2 -4 -6
 3 7 -4 -4 -4 -1 -6 -4
 3 7 -4 -4 -4 -1 -4 -6
 3 7 -4 -4 -4  0 -6 -4
 3 7 -4 -4 -4  0 -4 -6
 3 7 -4 -4 -2 -6 -4 -4
 3 7 -4 -4 -2 -4 -6 -4
 3 7 -4 -4 -2 -4 -4 -6
 3 7 -4 -4 -1 -6 -4 -4
 3 7 -4 -4 -1 -4 -6 -4
 3 7 -4 -4 -1 -4 -4 -6
 3 7 -4 -4  0 -6 -4 -4
 3 7 -4 -4  0 -4 -6 -4
 3 7 -4 -4  0 -4 -4 -6
 3 7 -4 -2 -6 -4 -4 -4
 3 7 -4 -2 -4 -6 -4 -4
 3 7 -4 -2 -4 -4 -6 -4
 3 7 -4 -2 -4 -4 -4 -6
 3 7 -4 -1 -6 -4 -4 -4
 3 7 -4 -1 -4 -6 -4 -4
 3 7 -4 -1 -4 -4 -6 -4
 3 7 -4 -1 -4 -4 -4 -6
 3 7 -4  0 -6 -4 -4 -4
 3 7 -4  0 -4 -6 -4 -4
 3 7 -4  0 -4 -4 -6 -4
 3 7 -4  0 -4 -4 -4 -6
 3 7 -2 -6 -4 -4 -4 -4
 3 7 -2 -4 -6 -4 -4 -4
 3 7 -2 -4 -4 -6 -4 -4
 3 7 -2 -4 -4 -4 -6 -4
 3 7 -2 -4 -4 -4 -4 -6
 3 7 -1 -6 -4 -4 -4 -4
 3 7 -1 -4 -6 -4 -4 -4
 3 7 -1 -4 -4 -6 -4 -4
 3 7 -1 -4 -4 -4 -6 -4
 3 7 -1 -4 -4 -4 -4 -6
 3 7  0 -6 -4 -4 -4 -4
 3 7  0 -4 -6 -4 -4 -4
 3 7  0 -4 -4 -6 -4 -4
 3 7  0 -4 -4 -4 -6 -4
 3 7  0 -4 -4 -4 -4 -6
 3 9 -7 -5 -5 -5 -5 -2
 3 9 -7 -5 -5 -5 -5 -1
 3 9 -7 -5 -5 -5 -5  0
 3 9 -7 -5 -5 -5 -2 -5
 3 9 -7 -5 -5 -5 -1 -5
 3 9 -7 -5 -5 -5  0 -5
 3 9 -7 -5 -5 -2 -5 -5
 3 9 -7 -5 -5 -1 -5 -5
 3 9 -7 -5 -5  0 -5 -5
 3 9 -7 -5 -2 -5 -5 -5
 3 9 -7 -5 -1 -5 -5 -5
 3 9 -7 -5  0 -5 -5 -5
 3 9 -7 -2 -5 -5 -5 -5
 3 9 -7 -1 -5 -5 -5 -5
 3 9 -7  0 -5 -5 -5 -5
 3 9 -5 -7 -5 -5 -5 -2
 3 9 -5 -7 -5 -5 -5 -1
 3 9 -5 -7 -5 -5 -5  0
 3 9 -5 -7 -5 -5 -2 -5
 3 9 -5 -7 -5 -5 -1 -5
 3 9 -5 -7 -5 -5  0 -5
 3 9 -5 -7 -5 -2 -5 -5
 3 9 -5 -7 -5 -1 -5 -5
 3 9 -5 -7 -5  0 -5 -5
 3 9 -5 -7 -2 -5 -5 -5
 3 9 -5 -7 -1 -5 -5 -5
 3 9 -5 -7  0 -5 -5 -5
 3 9 -5 -5 -7 -5 -5 -2
 3 9 -5 -5 -7 -5 -5 -1
 3 9 -5 -5 -7 -5 -5  0
 3 9 -5 -5 -7 -5 -2 -5
 3 9 -5 -5 -7 -5 -1 -5
 3 9 -5 -5 -7 -5  0 -5
 3 9 -5 -5 -7 -2 -5 -5
 3 9 -5 -5 -7 -1 -5 -5
 3 9 -5 -5 -7  0 -5 -5
 3 9 -5 -5 -5 -7 -5 -2
 3 9 -5 -5 -5 -7 -5 -1
 3 9 -5 -5 -5 -7 -5  0
 3 9 -5 -5 -5 -7 -2 -5
 3 9 -5 -5 -5 -7 -1 -5
 3 9 -5 -5 -5 -7  0 -5
 3 9 -5 -5 -5 -5 -7 -2
 3 9 -5 -5 -5 -5 -7 -1
 3 9 -5 -5 -5 -5 -7  0
 3 9 -5 -5 -5 -5 -2 -7
 3 9 -5 -5 -5 -5 -1 -7
 3 9 -5 -5 -5 -5  0 -7
 3 9 -5 -5 -5 -2 -7 -5
 3 9 -5 -5 -5 -2 -5 -7
 3 9 -5 -5 -5 -1 -7 -5
 3 9 -5 -5 -5 -1 -5 -7
 3 9 -5 -5 -5  0 -7 -5
 3 9 -5 -5 -5  0 -5 -7
 3 9 -5 -5 -2 -7 -5 -5
 3 9 -5 -5 -2 -5 -7 -5
 3 9 -5 -5 -2 -5 -5 -7
 3 9 -5 -5 -1 -7 -5 -5
 3 9 -5 -5 -1 -5 -7 -5
 3 9 -5 -5 -1 -5 -5 -7
 3 9 -5 -5  0 -7 -5 -5
 3 9 -5 -5  0 -5 -7 -5
 3 9 -5 -5  0 -5 -5 -7
 3 9 -5 -2 -7 -5 -5 -5
 3 9 -5 -2 -5 -7 -5 -5
 3 9 -5 -2 -5 -5 -7 -5
 3 9 -5 -2 -5 -5 -5 -7
 3 9 -5 -1 -7 -5 -5 -5
 3 9 -5 -1 -5 -7 -5 -5
 3 9 -5 -1 -5 -5 -7 -5
 3 9 -5 -1 -5 -5 -5 -7
 3 9 -5  0 -7 -5 -5 -5
 3 9 -5  0 -5 -7 -5 -5
 3 9 -5  0 -5 -5 -7 -5
 3 9 -5  0 -5 -5 -5 -7
 3 9 -2 -7 -5 -5 -5 -5
 3 9 -2 -5 -7 -5 -5 -5
 3 9 -2 -5 -5 -7 -5 -5
 3 9 -2 -5 -5 -5 -7 -5
 3 9 -2 -5 -5 -5 -5 -7
 3 9 -1 -7 -5 -5 -5 -5
 3 9 -1 -5 -7 -5 -5 -5
 3 9 -1 -5 -5 -7 -5 -5
 3 9 -1 -5 -5 -5 -7 -5
 3 9 -1 -5 -5 -5 -5 -7
 3 9  0 -7 -5 -5 -5 -5
 3 9  0 -5 -7 -5 -5 -5
 3 9  0 -5 -5 -7 -5 -5
 3 9  0 -5 -5 -5 -7 -5
 3 9  0 -5 -5 -5 -5 -7
 4 4 -4 -3 -3 -3 -3 -3
 4 4 -3 -4 -3 -3 -3 -3
 4 4 -3 -3 -4 -3 -3 -3
 4 4 -3 -3 -3 -4 -3 -3
 4 4 -3 -3 -3 -3 -4 -3
 4 4 -3 -3 -3 -3 -3 -4
 4 6 -6 -4 -4 -4 -3 -3
 4 6 -6 -4 -4 -3 -4 -3
 4 6 -6 -4 -4 -3 -3 -4
 4 6 -6 -4 -3 -4 -4 -3
 4 6 -6 -4 -3 -4 -3 -4
 4 6 -6 -4 -3 -3 -4 -4
 4 6 -6 -3 -4 -4 -4 -3
 4 6 -6 -3 -4 -4 -3 -4
 4 6 -6 -3 -4 -3 -4 -4
 4 6 -6 -3 -3 -4 -4 -4
 4 6 -5 -4 -4 -4 -4 -4
 4 6 -4 -6 -4 -4 -3 -3
 4 6 -4 -6 -4 -3 -4 -3
 4 6 -4 -6 -4 -3 -3 -4
 4 6 -4 -6 -3 -4 -4 -3
 4 6 -4 -6 -3 -4 -3 -4
 4 6 -4 -6 -3 -3 -4 -4
 4 6 -4 -5 -4 -4 -4 -4
 4 6 -4 -4 -6 -4 -3 -3
 4 6 -4 -4 -6 -3 -4 -3
 4 6 -4 -4 -6 -3 -3 -4
 4 6 -4 -4 -5 -4 -4 -4
 4 6 -4 -4 -4 -6 -3 -3
 4 6 -4 -4 -4 -5 -4 -4
 4 6 -4 -4 -4 -4 -5 -4
 4 6 -4 -4 -4 -4 -4 -5
 4 6 -4 -4 -4 -3 -6 -3
 4 6 -4 -4 -4 -3 -3 -6
 4 6 -4 -4 -3 -6 -4 -3
 4 6 -4 -4 -3 -6 -3 -4
 4 6 -4 -4 -3 -4 -6 -3
 4 6 -4 -4 -3 -4 -3 -6
 4 6 -4 -4 -3 -3 -6 -4
 4 6 -4 -4 -3 -3 -4 -6
 4 6 -4 -3 -6 -4 -4 -3
 4 6 -4 -3 -6 -4 -3 -4
 4 6 -4 -3 -6 -3 -4 -4
 4 6 -4 -3 -4 -6 -4 -3
 4 6 -4 -3 -4 -6 -3 -4
 4 6 -4 -3 -4 -4 -6 -3
 4 6 -4 -3 -4 -4 -3 -6
 4 6 -4 -3 -4 -3 -6 -4
 4 6 -4 -3 -4 -3 -4 -6
 4 6 -4 -3 -3 -6 -4 -4
 4 6 -4 -3 -3 -4 -6 -4
 4 6 -4 -3 -3 -4 -4 -6
 4 6 -3 -6 -4 -4 -4 -3
 4 6 -3 -6 -4 -4 -3 -4
 4 6 -3 -6 -4 -3 -4 -4
 4 6 -3 -6 -3 -4 -4 -4
 4 6 -3 -4 -6 -4 -4 -3
 4 6 -3 -4 -6 -4 -3 -4
 4 6 -3 -4 -6 -3 -4 -4
 4 6 -3 -4 -4 -6 -4 -3
 4 6 -3 -4 -4 -6 -3 -4
 4 6 -3 -4 -4 -4 -6 -3
 4 6 -3 -4 -4 -4 -3 -6
 4 6 -3 -4 -4 -3 -6 -4
 4 6 -3 -4 -4 -3 -4 -6
 4 6 -3 -4 -3 -6 -4 -4
 4 6 -3 -4 -3 -4 -6 -4
 4 6 -3 -4 -3 -4 -4 -6
 4 6 -3 -3 -6 -4 -4 -4
 4 6 -3 -3 -4 -6 -4 -4
 4 6 -3 -3 -4 -4 -6 -4
 4 6 -3 -3 -4 -4 -4 -6
 5 5 -4 -4 -4 -4 -4 -4
 5 7 -7 -5 -5 -4 -4 -4
 5 7 -7 -5 -4 -5 -4 -4
 5 7 -7 -5 -4 -4 -5 -4
 5 7 -7 -5 -4 -4 -4 -5
 5 7 -7 -4 -5 -5 -4 -4
 5 7 -7 -4 -5 -4 -5 -4
 5 7 -7 -4 -5 -4 -4 -5
 5 7 -7 -4 -4 -5 -5 -4
 5 7 -7 -4 -4 -5 -4 -5
 5 7 -7 -4 -4 -4 -5 -5
 5 7 -5 -7 -5 -4 -4 -4
 5 7 -5 -7 -4 -5 -4 -4
 5 7 -5 -7 -4 -4 -5 -4
 5 7 -5 -7 -4 -4 -4 -5
 5 7 -5 -5 -7 -4 -4 -4
 5 7 -5 -5 -5 -5 -5 -5
 5 7 -5 -5 -4 -7 -4 -4
 5 7 -5 -5 -4 -4 -7 -4
 5 7 -5 -5 -4 -4 -4 -7
 5 7 -5 -4 -7 -5 -4 -4
 5 7 -5 -4 -7 -4 -5 -4
 5 7 -5 -4 -7 -4 -4 -5
 5 7 -5 -4 -5 -7 -4 -4
 5 7 -5 -4 -5 -4 -7 -4
 5 7 -5 -4 -5 -4 -4 -7
 5 7 -5 -4 -4 -7 -5 -4
 5 7 -5 -4 -4 -7 -4 -5
 5 7 -5 -4 -4 -5 -7 -4
 5 7 -5 -4 -4 -5 -4 -7
 5 7 -5 -4 -4 -4 -7 -5
 5 7 -5 -4 -4 -4 -5 -7
 5 7 -4 -7 -5 -5 -4 -4
 5 7 -4 -7 -5 -4 -5 -4
 5 7 -4 -7 -5 -4 -4 -5
 5 7 -4 -7 -4 -5 -5 -4
 5 7 -4 -7 -4 -5 -4 -5
 5 7 -4 -7 -4 -4 -5 -5
 5 7 -4 -5 -7 -5 -4 -4
 5 7 -4 -5 -7 -4 -5 -4
 5 7 -4 -5 -7 -4 -4 -5
 5 7 -4 -5 -5 -7 -4 -4
 5 7 -4 -5 -5 -4 -7 -4
 5 7 -4 -5 -5 -4 -4 -7
 5 7 -4 -5 -4 -7 -5 -4
 5 7 -4 -5 -4 -7 -4 -5
 5 7 -4 -5 -4 -5 -7 -4
 5 7 -4 -5 -4 -5 -4 -7
 5 7 -4 -5 -4 -4 -7 -5
 5 7 -4 -5 -4 -4 -5 -7
 5 7 -4 -4 -7 -5 -5 -4
 5 7 -4 -4 -7 -5 -4 -5
 5 7 -4 -4 -7 -4 -5 -5
 5 7 -4 -4 -5 -7 -5 -4
 5 7 -4 -4 -5 -7 -4 -5
 5 7 -4 -4 -5 -5 -7 -4
 5 7 -4 -4 -5 -5 -4 -7
 5 7 -4 -4 -5 -4 -7 -5
 5 7 -4 -4 -5 -4 -5 -7
 5 7 -4 -4 -4 -7 -5 -5
 5 7 -4 -4 -4 -5 -7 -5
 5 7 -4 -4 -4 -5 -5 -7
 6 8 -8 -6 -5 -5 -5 -5
 6 8 -8 -5 -6 -5 -5 -5
 6 8 -8 -5 -5 -6 -5 -5
 6 8 -8 -5 -5 -5 -6 -5
 6 8 -8 -5 -5 -5 -5 -6
 6 8 -6 -8 -5 -5 -5 -5
 6 8 -6 -5 -8 -5 -5 -5
 6 8 -6 -5 -5 -8 -5 -5
 6 8 -6 -5 -5 -5 -8 -5
 6 8 -6 -5 -5 -5 -5 -8
 6 8 -5 -8 -6 -5 -5 -5
 6 8 -5 -8 -5 -6 -5 -5
 6 8 -5 -8 -5 -5 -6 -5
 6 8 -5 -8 -5 -5 -5 -6
 6 8 -5 -6 -8 -5 -5 -5
 6 8 -5 -6 -5 -8 -5 -5
 6 8 -5 -6 -5 -5 -8 -5
 6 8 -5 -6 -5 -5 -5 -8
 6 8 -5 -5 -8 -6 -5 -5
 6 8 -5 -5 -8 -5 -6 -5
 6 8 -5 -5 -8 -5 -5 -6
 6 8 -5 -5 -6 -8 -5 -5
 6 8 -5 -5 -6 -5 -8 -5
 6 8 -5 -5 -6 -5 -5 -8
 6 8 -5 -5 -5 -8 -6 -5
 6 8 -5 -5 -5 -8 -5 -6
 6 8 -5 -5 -5 -6 -8 -5
 6 8 -5 -5 -5 -6 -5 -8
 6 8 -5 -5 -5 -5 -8 -6
 6 8 -5 -5 -5 -5 -6 -8
 7 9 -9 -6 -6 -6 -6 -6
 7 9 -6 -9 -6 -6 -6 -6
 7 9 -6 -6 -9 -6 -6 -6
 7 9 -6 -6 -6 -9 -6 -6
 7 9 -6 -6 -6 -6 -9 -6
 7 9 -6 -6 -6 -6 -6 -9

611 extreme rays:
 0 1 -1  0  0  0  0  0
 0 1  0 -1  0  0  0  0
 0 1  0  0 -1  0  0  0
 0 1  0  0  0 -1  0  0
 0 1  0  0  0  0 -1  0
 0 1  0  0  0  0  0 -1
 0 1  0  0  0  0  0  0
 0 2 -1 -1 -1 -1  0  0
 0 2 -1 -1 -1  0 -1  0
 0 2 -1 -1 -1  0  0 -1
 0 2 -1 -1 -1  0  0  0
 0 2 -1 -1  0 -1 -1  0
 0 2 -1 -1  0 -1  0 -1
 0 2 -1 -1  0 -1  0  0
 0 2 -1 -1  0  0 -1 -1
 0 2 -1 -1  0  0 -1  0
 0 2 -1 -1  0  0  0 -1
 0 2 -1  0 -1 -1 -1  0
 0 2 -1  0 -1 -1  0 -1
 0 2 -1  0 -1 -1  0  0
 0 2 -1  0 -1  0 -1 -1
 0 2 -1  0 -1  0 -1  0
 0 2 -1  0 -1  0  0 -1
 0 2 -1  0  0 -1 -1 -1
 0 2 -1  0  0 -1 -1  0
 0 2 -1  0  0 -1  0 -1
 0 2 -1  0  0  0 -1 -1
 0 2  0 -1 -1 -1 -1  0
 0 2  0 -1 -1 -1  0 -1
 0 2  0 -1 -1 -1  0  0
 0 2  0 -1 -1  0 -1 -1
 0 2  0 -1 -1  0 -1  0
 0 2  0 -1 -1  0  0 -1
 0 2  0 -1  0 -1 -1 -1
 0 2  0 -1  0 -1 -1  0
 0 2  0 -1  0 -1  0 -1
 0 2  0 -1  0  0 -1 -1
 0 2  0  0 -1 -1 -1 -1
 0 2  0  0 -1 -1 -1  0
 0 2  0  0 -1 -1  0 -1
 0 2  0  0 -1  0 -1 -1
 0 2  0  0  0 -1 -1 -1
 0 3 -2 -1 -1 -1 -1 -1
 0 3 -2 -1 -1 -1 -1  0
 0 3 -2 -1 -1 -1  0 -1
 0 3 -2 -1 -1  0 -1 -1
 0 3 -2 -1  0 -1 -1 -1
 0 3 -2  0 -1 -1 -1 -1
 0 3 -1 -2 -1 -1 -1 -1
 0 3 -1 -2 -1 -1 -1  0
 0 3 -1 -2 -1 -1  0 -1
 0 3 -1 -2 -1  0 -1 -1
 0 3 -1 -2  0 -1 -1 -1
 0 3 -1 -1 -2 -1 -1 -1
 0 3 -1 -1 -2 -1 -1  0
 0 3 -1 -1 -2 -1  0 -1
 0 3 -1 -1 -2  0 -1 -1
 0 3 -1 -1 -1 -2 -1 -1
 0 3 -1 -1 -1 -2 -1  0
 0 3 -1 -1 -1 -2  0 -1
 0 3 -1 -1 -1 -1 -2 -1
 0 3 -1 -1 -1 -1 -2  0
 0 3 -1 -1 -1 -1 -1 -2
 0 3 -1 -1 -1 -1  0 -2
 0 3 -1 -1 -1  0 -2 -1
 0 3 -1 -1 -1  0 -1 -2
 0 3 -1 -1  0 -2 -1 -1
 0 3 -1 -1  0 -1 -2 -1
 0 3 -1 -1  0 -1 -1 -2
 0 3 -1  0 -2 -1 -1 -1
 0 3 -1  0 -1 -2 -1 -1
 0 3 -1  0 -1 -1 -2 -1
 0 3 -1  0 -1 -1 -1 -2
 0 3  0 -2 -1 -1 -1 -1
 0 3  0 -1 -2 -1 -1 -1
 0 3  0 -1 -1 -2 -1 -1
 0 3  0 -1 -1 -1 -2 -1
 0 3  0 -1 -1 -1 -1 -2
 0 4 -2 -2 -2 -1 -1 -1
 0 4 -2 -2 -1 -2 -1 -1
 0 4 -2 -2 -1 -1 -2 -1
 0 4 -2 -2 -1 -1 -1 -2
 0 4 -2 -1 -2 -2 -1 -1
 0 4 -2 -1 -2 -1 -2 -1
 0 4 -2 -1 -2 -1 -1 -2
 0 4 -2 -1 -1 -2 -2 -1
 0 4 -2 -1 -1 -2 -1 -2
 0 4 -2 -1 -1 -1 -2 -2
 0 4 -1 -2 -2 -2 -1 -1
 0 4 -1 -2 -2 -1 -2 -1
 0 4 -1 -2 -2 -1 -1 -2
 0 4 -1 -2 -1 -2 -2 -1
 0 4 -1 -2 -1 -2 -1 -2
 0 4 -1 -2 -1 -1 -2 -2
 0 4 -1 -1 -2 -2 -2 -1
 0 4 -1 -1 -2 -2 -1 -2
 0 4 -1 -1 -2 -1 -2 -2
 0 4 -1 -1 -1 -2 -2 -2
 0 5 -2 -2 -2 -2 -2 -2
 1 0  0  0  0  0  0  0
 1 1 -1 -1 -1 -1  0  0
 1 1 -1 -1 -1  0 -1  0
 1 1 -1 -1 -1  0  0 -1
 1 1 -1 -1 -1  0  0  0
 1 1 -1 -1  0 -1 -1  0
 1 1 -1 -1  0 -1  0 -1
 1 1 -1 -1  0 -1  0  0
 1 1 -1 -1  0  0 -1 -1
 1 1 -1 -1  0  0 -1  0
 1 1 -1 -1  0  0  0 -1
 1 1 -1 -1  0  0  0  0
 1 1 -1  0 -1 -1 -1  0
 1 1 -1  0 -1 -1  0 -1
 1 1 -1  0 -1 -1  0  0
 1 1 -1  0 -1  0 -1 -1
 1 1 -1  0 -1  0 -1  0
 1 1 -1  0 -1  0  0 -1
 1 1 -1  0 -1  0  0  0
 1 1 -1  0  0 -1 -1 -1
 1 1 -1  0  0 -1 -1  0
 1 1 -1  0  0 -1  0 -1
 1 1 -1  0  0 -1  0  0
 1 1 -1  0  0  0 -1 -1
 1 1 -1  0  0  0 -1  0
 1 1 -1  0  0  0  0 -1
 1 1  0 -1 -1 -1 -1  0
 1 1  0 -1 -1 -1  0 -1
 1 1  0 -1 -1 -1  0  0
 1 1  0 -1 -1  0 -1 -1
 1 1  0 -1 -1  0 -1  0
 1 1  0 -1 -1  0  0 -1
 1 1  0 -1 -1  0  0  0
 1 1  0 -1  0 -1 -1 -1
 1 1  0 -1  0 -1 -1  0
 1 1  0 -1  0 -1  0 -1
 1 1  0 -1  0 -1  0  0
 1 1  0 -1  0  0 -1 -1
 1 1  0 -1  0  0 -1  0
 1 1  0 -1  0  0  0 -1
 1 1  0  0 -1 -1 -1 -1
 1 1  0  0 -1 -1 -1  0
 1 1  0  0 -1 -1  0 -1
 1 1  0  0 -1 -1  0  0
 1 1  0  0 -1  0 -1 -1
 1 1  0  0 -1  0 -1  0
 1 1  0  0 -1  0  0 -1
 1 1  0  0  0 -1 -1 -1
 1 1  0  0  0 -1 -1  0
 1 1  0  0  0 -1  0 -1
 1 1  0  0  0  0 -1 -1
 1 2 -2 -1 -1 -1 -1 -1
 1 2 -1 -2 -1 -1 -1 -1
 1 2 -1 -1 -2 -1 -1 -1
 1 2 -1 -1 -1 -2 -1 -1
 1 2 -1 -1 -1 -1 -2 -1
 1 2 -1 -1 -1 -1 -1 -2
 1 3 -2 -2 -2 -2 -1 -1
 1 3 -2 -2 -2 -2 -1  0
 1 3 -2 -2 -2 -2  0 -1
 1 3 -2 -2 -2 -1 -2 -1
 1 3 -2 -2 -2 -1 -2  0
 1 3 -2 -2 -2 -1 -1 -2
 1 3 -2 -2 -2 -1  0 -2
 1 3 -2 -2 -2  0 -2 -1
 1 3 -2 -2 -2  0 -1 -2
 1 3 -2 -2 -1 -2 -2 -1
 1 3 -2 -2 -1 -2 -2  0
 1 3 -2 -2 -1 -2 -1 -2
 1 3 -2 -2 -1 -2  0 -2
 1 3 -2 -2 -1 -1 -2 -2
 1 3 -2 -2 -1  0 -2 -2
 1 3 -2 -2  0 -2 -2 -1
 1 3 -2 -2  0 -2 -1 -2
 1 3 -2 -2  0 -1 -2 -2
 1 3 -2 -1 -2 -2 -2 -1
 1 3 -2 -1 -2 -2 -2  0
 1 3 -2 -1 -2 -2 -1 -2
 1 3 -2 -1 -2 -2  0 -2
 1 3 -2 -1 -2 -1 -2 -2
 1 3 -2 -1 -2  0 -2 -2
 1 3 -2 -1 -1 -2 -2 -2
 1 3 -2 -1  0 -2 -2 -2
 1 3 -2  0 -2 -2 -2 -1
 1 3 -2  0 -2 -2 -1 -2
 1 3 -2  0 -2 -1 -2 -2
 1 3 -2  0 -1 -2 -2 -2
 1 3 -1 -2 -2 -2 -2 -1
 1 3 -1 -2 -2 -2 -2  0
 1 3 -1 -2 -2 -2 -1 -2
 1 3 -1 -2 -2 -2  0 -2
 1 3 -1 -2 -2 -1 -2 -2
 1 3 -1 -2 -2  0 -2 -2
 1 3 -1 -2 -1 -2 -2 -2
 1 3 -1 -2  0 -2 -2 -2
 1 3 -1 -1 -2 -2 -2 -2
 1 3 -1  0 -2 -2 -2 -2
 1 3  0 -2 -2 -2 -2 -1
 1 3  0 -2 -2 -2 -1 -2
 1 3  0 -2 -2 -1 -2 -2
 1 3  0 -2 -1 -2 -2 -2
 1 3  0 -1 -2 -2 -2 -2
 1 5 -3 -3 -3 -2 -2 -2
 1 5 -3 -3 -2 -3 -2 -2
 1 5 -3 -3 -2 -2 -3 -2
 1 5 -3 -3 -2 -2 -2 -3
 1 5 -3 -2 -3 -3 -2 -2
 1 5 -3 -2 -3 -2 -3 -2
 1 5 -3 -2 -3 -2 -2 -3
 1 5 -3 -2 -2 -3 -3 -2
 1 5 -3 -2 -2 -3 -2 -3
 1 5 -3 -2 -2 -2 -3 -3
 1 5 -2 -3 -3 -3 -2 -2
 1 5 -2 -3 -3 -2 -3 -2
 1 5 -2 -3 -3 -2 -2 -3
 1 5 -2 -3 -2 -3 -3 -2
 1 5 -2 -3 -2 -3 -2 -3
 1 5 -2 -3 -2 -2 -3 -3
 1 5 -2 -2 -3 -3 -3 -2
 1 5 -2 -2 -3 -3 -2 -3
 1 5 -2 -2 -3 -2 -3 -3
 1 5 -2 -2 -2 -3 -3 -3
 1 6 -3 -3 -3 -3 -3 -3
 1 7 -4 -4 -3 -3 -3 -3
 1 7 -4 -3 -4 -3 -3 -3
 1 7 -4 -3 -3 -4 -3 -3
 1 7 -4 -3 -3 -3 -4 -3
 1 7 -4 -3 -3 -3 -3 -4
 1 7 -3 -4 -4 -3 -3 -3
 1 7 -3 -4 -3 -4 -3 -3
 1 7 -3 -4 -3 -3 -4 -3
 1 7 -3 -4 -3 -3 -3 -4
 1 7 -3 -3 -4 -4 -3 -3
 1 7 -3 -3 -4 -3 -4 -3
 1 7 -3 -3 -4 -3 -3 -4
 1 7 -3 -3 -3 -4 -4 -3
 1 7 -3 -3 -3 -4 -3 -4
 1 7 -3 -3 -3 -3 -4 -4
 2 1 -1 -1 -1 -1 -1 -1
 2 1 -1 -1 -1 -1 -1  0
 2 1 -1 -1 -1 -1  0 -1
 2 1 -1 -1 -1  0 -1 -1
 2 1 -1 -1  0 -1 -1 -1
 2 1 -1  0 -1 -1 -1 -1
 2 1  0 -1 -1 -1 -1 -1
 2 2 -2 -2 -2 -1 -1 -1
 2 2 -2 -2 -1 -2 -1 -1
 2 2 -2 -2 -1 -1 -2 -1
 2 2 -2 -2 -1 -1 -1 -2
 2 2 -2 -1 -2 -2 -1 -1
 2 2 -2 -1 -2 -1 -2 -1
 2 2 -2 -1 -2 -1 -1 -2
 2 2 -2 -1 -1 -2 -2 -1
 2 2 -2 -1 -1 -2 -1 -2
 2 2 -2 -1 -1 -1 -2 -2
 2 2 -1 -2 -2 -2 -1 -1
 2 2 -1 -2 -2 -1 -2 -1
 2 2 -1 -2 -2 -1 -1 -2
 2 2 -1 -2 -1 -2 -2 -1
 2 2 -1 -2 -1 -2 -1 -2
 2 2 -1 -2 -1 -1 -2 -2
 2 2 -1 -1 -2 -2 -2 -1
 2 2 -1 -1 -2 -2 -1 -2
 2 2 -1 -1 -2 -1 -2 -2
 2 2 -1 -1 -1 -2 -2 -2
 2 4 -3 -3 -3 -2 -2 -2
 2 4 -3 -3 -2 -3 -2 -2
 2 4 -3 -3 -2 -2 -3 -2
 2 4 -3 -3 -2 -2 -2 -3
 2 4 -3 -2 -3 -3 -2 -2
 2 4 -3 -2 -3 -2 -3 -2
 2 4 -3 -2 -3 -2 -2 -3
 2 4 -3 -2 -2 -3 -3 -2
 2 4 -3 -2 -2 -3 -2 -3
 2 4 -3 -2 -2 -2 -3 -3
 2 4 -2 -3 -3 -3 -2 -2
 2 4 -2 -3 -3 -2 -3 -2
 2 4 -2 -3 -3 -2 -2 -3
 2 4 -2 -3 -2 -3 -3 -2
 2 4 -2 -3 -2 -3 -2 -3
 2 4 -2 -3 -2 -2 -3 -3
 2 4 -2 -2 -3 -3 -3 -2
 2 4 -2 -2 -3 -3 -2 -3
 2 4 -2 -2 -3 -2 -3 -3
 2 4 -2 -2 -2 -3 -3 -3
 2 5 -3 -3 -3 -3 -3 -3
 2 7 -4 -4 -4 -4 -4 -3
 2 7 -4 -4 -4 -4 -3 -4
 2 7 -4 -4 -4 -3 -4 -4
 2 7 -4 -4 -3 -4 -4 -4
 2 7 -4 -3 -4 -4 -4 -4
 2 7 -3 -4 -4 -4 -4 -4
 3 3 -3 -3 -2 -2 -2 -2
 3 3 -3 -2 -3 -2 -2 -2
 3 3 -3 -2 -2 -3 -2 -2
 3 3 -3 -2 -2 -2 -3 -2
 3 3 -3 -2 -2 -2 -2 -3
 3 3 -2 -3 -3 -2 -2 -2
 3 3 -2 -3 -2 -3 -2 -2
 3 3 -2 -3 -2 -2 -3 -2
 3 3 -2 -3 -2 -2 -2 -3
 3 3 -2 -2 -3 -3 -2 -2
 3 3 -2 -2 -3 -2 -3 -2
 3 3 -2 -2 -3 -2 -2 -3
 3 3 -2 -2 -2 -3 -3 -2
 3 3 -2 -2 -2 -3 -2 -3
 3 3 -2 -2 -2 -2 -3 -3
 3 5 -5 -3 -3 -3 -3 -2
 3 5 -5 -3 -3 -3 -3  0
 3 5 -5 -3 -3 -3 -2 -3
 3 5 -5 -3 -3 -3  0 -3
 3 5 -5 -3 -3 -2 -3 -3
 3 5 -5 -3 -3  0 -3 -3
 3 5 -5 -3 -2 -3 -3 -3
 3 5 -5 -3  0 -3 -3 -3
 3 5 -5 -2 -3 -3 -3 -3
 3 5 -5  0 -3 -3 -3 -3
 3 5 -4 -4 -3 -3 -3 -3
 3 5 -4 -3 -4 -3 -3 -3
 3 5 -4 -3 -3 -4 -3 -3
 3 5 -4 -3 -3 -3 -4 -3
 3 5 -4 -3 -3 -3 -3 -4
 3 5 -3 -5 -3 -3 -3 -2
 3 5 -3 -5 -3 -3 -3  0
 3 5 -3 -5 -3 -3 -2 -3
 3 5 -3 -5 -3 -3  0 -3
 3 5 -3 -5 -3 -2 -3 -3
 3 5 -3 -5 -3  0 -3 -3
 3 5 -3 -5 -2 -3 -3 -3
 3 5 -3 -5  0 -3 -3 -3
 3 5 -3 -4 -4 -3 -3 -3
 3 5 -3 -4 -3 -4 -3 -3
 3 5 -3 -4 -3 -3 -4 -3
 3 5 -3 -4 -3 -3 -3 -4
 3 5 -3 -3 -5 -3 -3 -2
 3 5 -3 -3 -5 -3 -3  0
 3 5 -3 -3 -5 -3 -2 -3
 3 5 -3 -3 -5 -3  0 -3
 3 5 -3 -3 -5 -2 -3 -3
 3 5 -3 -3 -5  0 -3 -3
 3 5 -3 -3 -4 -4 -3 -3
 3 5 -3 -3 -4 -3 -4 -3
 3 5 -3 -3 -4 -3 -3 -4
 3 5 -3 -3 -3 -5 -3 -2
 3 5 -3 -3 -3 -5 -3  0
 3 5 -3 -3 -3 -5 -2 -3
 3 5 -3 -3 -3 -5  0 -3
 3 5 -3 -3 -3 -4 -4 -3
 3 5 -3 -3 -3 -4 -3 -4
 3 5 -3 -3 -3 -3 -5 -2
 3 5 -3 -3 -3 -3 -5  0
 3 5 -3 -3 -3 -3 -4 -4
 3 5 -3 -3 -3 -3 -2 -5
 3 5 -3 -3 -3 -3  0 -5
 3 5 -3 -3 -3 -2 -5 -3
 3 5 -3 -3 -3 -2 -3 -5
 3 5 -3 -3 -3  0 -5 -3
 3 5 -3 -3 -3  0 -3 -5
 3 5 -3 -3 -2 -5 -3 -3
 3 5 -3 -3 -2 -3 -5 -3
 3 5 -3 -3 -2 -3 -3 -5
 3 5 -3 -3  0 -5 -3 -3
 3 5 -3 -3  0 -3 -5 -3
 3 5 -3 -3  0 -3 -3 -5
 3 5 -3 -2 -5 -3 -3 -3
 3 5 -3 -2 -3 -5 -3 -3
 3 5 -3 -2 -3 -3 -5 -3
 3 5 -3 -2 -3 -3 -3 -5
 3 5 -3  0 -5 -3 -3 -3
 3 5 -3  0 -3 -5 -3 -3
 3 5 -3  0 -3 -3 -5 -3
 3 5 -3  0 -3 -3 -3 -5
 3 5 -2 -5 -3 -3 -3 -3
 3 5 -2 -3 -5 -3 -3 -3
 3 5 -2 -3 -3 -5 -3 -3
 3 5 -2 -3 -3 -3 -5 -3
 3 5 -2 -3 -3 -3 -3 -5
 3 5  0 -5 -3 -3 -3 -3
 3 5  0 -3 -5 -3 -3 -3
 3 5  0 -3 -3 -5 -3 -3
 3 5  0 -3 -3 -3 -5 -3
 3 5  0 -3 -3 -3 -3 -5
 3 9 -7 -5 -5 -5 -5 -2
 3 9 -7 -5 -5 -5 -5  0
 3 9 -7 -5 -5 -5 -2 -5
 3 9 -7 -5 -5 -5  0 -5
 3 9 -7 -5 -5 -2 -5 -5
 3 9 -7 -5 -5  0 -5 -5
 3 9 -7 -5 -2 -5 -5 -5
 3 9 -7 -5  0 -5 -5 -5
 3 9 -7 -2 -5 -5 -5 -5
 3 9 -7  0 -5 -5 -5 -5
 3 9 -5 -7 -5 -5 -5 -2
 3 9 -5 -7 -5 -5 -5  0
 3 9 -5 -7 -5 -5 -2 -5
 3 9 -5 -7 -5 -5  0 -5
 3 9 -5 -7 -5 -2 -5 -5
 3 9 -5 -7 -5  0 -5 -5
 3 9 -5 -7 -2 -5 -5 -5
 3 9 -5 -7  0 -5 -5 -5
 3 9 -5 -5 -7 -5 -5 -2
 3 9 -5 -5 -7 -5 -5  0
 3 9 -5 -5 -7 -5 -2 -5
 3 9 -5 -5 -7 -5  0 -5
 3 9 -5 -5 -7 -2 -5 -5
 3 9 -5 -5 -7  0 -5 -5
 3 9 -5 -5 -5 -7 -5 -2
 3 9 -5 -5 -5 -7 -5  0
 3 9 -5 -5 -5 -7 -2 -5
 3 9 -5 -5 -5 -7  0 -5
 3 9 -5 -5 -5 -5 -7 -2
 3 9 -5 -5 -5 -5 -7  0
 3 9 -5 -5 -5 -5 -2 -7
 3 9 -5 -5 -5 -5  0 -7
 3 9 -5 -5 -5 -2 -7 -5
 3 9 -5 -5 -5 -2 -5 -7
 3 9 -5 -5 -5  0 -7 -5
 3 9 -5 -5 -5  0 -5 -7
 3 9 -5 -5 -2 -7 -5 -5
 3 9 -5 -5 -2 -5 -7 -5
 3 9 -5 -5 -2 -5 -5 -7
 3 9 -5 -5  0 -7 -5 -5
 3 9 -5 -5  0 -5 -7 -5
 3 9 -5 -5  0 -5 -5 -7
 3 9 -5 -2 -7 -5 -5 -5
 3 9 -5 -2 -5 -7 -5 -5
 3 9 -5 -2 -5 -5 -7 -5
 3 9 -5 -2 -5 -5 -5 -7
 3 9 -5  0 -7 -5 -5 -5
 3 9 -5  0 -5 -7 -5 -5
 3 9 -5  0 -5 -5 -7 -5
 3 9 -5  0 -5 -5 -5 -7
 3 9 -2 -7 -5 -5 -5 -5
 3 9 -2 -5 -7 -5 -5 -5
 3 9 -2 -5 -5 -7 -5 -5
 3 9 -2 -5 -5 -5 -7 -5
 3 9 -2 -5 -5 -5 -5 -7
 3 9  0 -7 -5 -5 -5 -5
 3 9  0 -5 -7 -5 -5 -5
 3 9  0 -5 -5 -7 -5 -5
 3 9  0 -5 -5 -5 -7 -5
 3 9  0 -5 -5 -5 -5 -7
 4 4 -4 -3 -3 -3 -3 -3
 4 4 -3 -4 -3 -3 -3 -3
 4 4 -3 -3 -4 -3 -3 -3
 4 4 -3 -3 -3 -4 -3 -3
 4 4 -3 -3 -3 -3 -4 -3
 4 4 -3 -3 -3 -3 -3 -4
 4 6 -6 -4 -4 -4 -3 -3
 4 6 -6 -4 -4 -3 -4 -3
 4 6 -6 -4 -4 -3 -3 -4
 4 6 -6 -4 -3 -4 -4 -3
 4 6 -6 -4 -3 -4 -3 -4
 4 6 -6 -4 -3 -3 -4 -4
 4 6 -6 -3 -4 -4 -4 -3
 4 6 -6 -3 -4 -4 -3 -4
 4 6 -6 -3 -4 -3 -4 -4
 4 6 -6 -3 -3 -4 -4 -4
 4 6 -5 -4 -4 -4 -4 -4
 4 6 -4 -6 -4 -4 -3 -3
 4 6 -4 -6 -4 -3 -4 -3
 4 6 -4 -6 -4 -3 -3 -4
 4 6 -4 -6 -3 -4 -4 -3
 4 6 -4 -6 -3 -4 -3 -4
 4 6 -4 -6 -3 -3 -4 -4
 4 6 -4 -5 -4 -4 -4 -4
 4 6 -4 -4 -6 -4 -3 -3
 4 6 -4 -4 -6 -3 -4 -3
 4 6 -4 -4 -6 -3 -3 -4
 4 6 -4 -4 -5 -4 -4 -4
 4 6 -4 -4 -4 -6 -3 -3
 4 6 -4 -4 -4 -5 -4 -4
 4 6 -4 -4 -4 -4 -5 -4
 4 6 -4 -4 -4 -4 -4 -5
 4 6 -4 -4 -4 -3 -6 -3
 4 6 -4 -4 -4 -3 -3 -6
 4 6 -4 -4 -3 -6 -4 -3
 4 6 -4 -4 -3 -6 -3 -4
 4 6 -4 -4 -3 -4 -6 -3
 4 6 -4 -4 -3 -4 -3 -6
 4 6 -4 -4 -3 -3 -6 -4
 4 6 -4 -4 -3 -3 -4 -6
 4 6 -4 -3 -6 -4 -4 -3
 4 6 -4 -3 -6 -4 -3 -4
 4 6 -4 -3 -6 -3 -4 -4
 4 6 -4 -3 -4 -6 -4 -3
 4 6 -4 -3 -4 -6 -3 -4
 4 6 -4 -3 -4 -4 -6 -3
 4 6 -4 -3 -4 -4 -3 -6
 4 6 -4 -3 -4 -3 -6 -4
 4 6 -4 -3 -4 -3 -4 -6
 4 6 -4 -3 -3 -6 -4 -4
 4 6 -4 -3 -3 -4 -6 -4
 4 6 -4 -3 -3 -4 -4 -6
 4 6 -3 -6 -4 -4 -4 -3
 4 6 -3 -6 -4 -4 -3 -4
 4 6 -3 -6 -4 -3 -4 -4
 4 6 -3 -6 -3 -4 -4 -4
 4 6 -3 -4 -6 -4 -4 -3
 4 6 -3 -4 -6 -4 -3 -4
 4 6 -3 -4 -6 -3 -4 -4
 4 6 -3 -4 -4 -6 -4 -3
 4 6 -3 -4 -4 -6 -3 -4
 4 6 -3 -4 -4 -4 -6 -3
 4 6 -3 -4 -4 -4 -3 -6
 4 6 -3 -4 -4 -3 -6 -4
 4 6 -3 -4 -4 -3 -4 -6
 4 6 -3 -4 -3 -6 -4 -4
 4 6 -3 -4 -3 -4 -6 -4
 4 6 -3 -4 -3 -4 -4 -6
 4 6 -3 -3 -6 -4 -4 -4
 4 6 -3 -3 -4 -6 -4 -4
 4 6 -3 -3 -4 -4 -6 -4
 4 6 -3 -3 -4 -4 -4 -6
 5 5 -4 -4 -4 -4 -4 -4
 5 7 -7 -5 -5 -4 -4 -4
 5 7 -7 -5 -4 -5 -4 -4
 5 7 -7 -5 -4 -4 -5 -4
 5 7 -7 -5 -4 -4 -4 -5
 5 7 -7 -4 -5 -5 -4 -4
 5 7 -7 -4 -5 -4 -5 -4
 5 7 -7 -4 -5 -4 -4 -5
 5 7 -7 -4 -4 -5 -5 -4
 5 7 -7 -4 -4 -5 -4 -5
 5 7 -7 -4 -4 -4 -5 -5
 5 7 -5 -7 -5 -4 -4 -4
 5 7 -5 -7 -4 -5 -4 -4
 5 7 -5 -7 -4 -4 -5 -4
 5 7 -5 -7 -4 -4 -4 -5
 5 7 -5 -5 -7 -4 -4 -4
 5 7 -5 -5 -5 -5 -5 -5
 5 7 -5 -5 -4 -7 -4 -4
 5 7 -5 -5 -4 -4 -7 -4
 5 7 -5 -5 -4 -4 -4 -7
 5 7 -5 -4 -7 -5 -4 -4
 5 7 -5 -4 -7 -4 -5 -4
 5 7 -5 -4 -7 -4 -4 -5
 5 7 -5 -4 -5 -7 -4 -4
 5 7 -5 -4 -5 -4 -7 -4
 5 7 -5 -4 -5 -4 -4 -7
 5 7 -5 -4 -4 -7 -5 -4
 5 7 -5 -4 -4 -7 -4 -5
 5 7 -5 -4 -4 -5 -7 -4
 5 7 -5 -4 -4 -5 -4 -7
 5 7 -5 -4 -4 -4 -7 -5
 5 7 -5 -4 -4 -4 -5 -7
 5 7 -4 -7 -5 -5 -4 -4
 5 7 -4 -7 -5 -4 -5 -4
 5 7 -4 -7 -5 -4 -4 -5
 5 7 -4 -7 -4 -5 -5 -4
 5 7 -4 -7 -4 -5 -4 -5
 5 7 -4 -7 -4 -4 -5 -5
 5 7 -4 -5 -7 -5 -4 -4
 5 7 -4 -5 -7 -4 -5 -4
 5 7 -4 -5 -7 -4 -4 -5
 5 7 -4 -5 -5 -7 -4 -4
 5 7 -4 -5 -5 -4 -7 -4
 5 7 -4 -5 -5 -4 -4 -7
 5 7 -4 -5 -4 -7 -5 -4
 5 7 -4 -5 -4 -7 -4 -5
 5 7 -4 -5 -4 -5 -7 -4
 5 7 -4 -5 -4 -5 -4 -7
 5 7 -4 -5 -4 -4 -7 -5
 5 7 -4 -5 -4 -4 -5 -7
 5 7 -4 -4 -7 -5 -5 -4
 5 7 -4 -4 -7 -5 -4 -5
 5 7 -4 -4 -7 -4 -5 -5
 5 7 -4 -4 -5 -7 -5 -4
 5 7 -4 -4 -5 -7 -4 -5
 5 7 -4 -4 -5 -5 -7 -4
 5 7 -4 -4 -5 -5 -4 -7
 5 7 -4 -4 -5 -4 -7 -5
 5 7 -4 -4 -5 -4 -5 -7
 5 7 -4 -4 -4 -7 -5 -5
 5 7 -4 -4 -4 -5 -7 -5
 5 7 -4 -4 -4 -5 -5 -7
 6 8 -8 -6 -5 -5 -5 -5
 6 8 -8 -5 -6 -5 -5 -5
 6 8 -8 -5 -5 -6 -5 -5
 6 8 -8 -5 -5 -5 -6 -5
 6 8 -8 -5 -5 -5 -5 -6
 6 8 -6 -8 -5 -5 -5 -5
 6 8 -6 -5 -8 -5 -5 -5
 6 8 -6 -5 -5 -8 -5 -5
 6 8 -6 -5 -5 -5 -8 -5
 6 8 -6 -5 -5 -5 -5 -8
 6 8 -5 -8 -6 -5 -5 -5
 6 8 -5 -8 -5 -6 -5 -5
 6 8 -5 -8 -5 -5 -6 -5
 6 8 -5 -8 -5 -5 -5 -6
 6 8 -5 -6 -8 -5 -5 -5
 6 8 -5 -6 -5 -8 -5 -5
 6 8 -5 -6 -5 -5 -8 -5
 6 8 -5 -6 -5 -5 -5 -8
 6 8 -5 -5 -8 -6 -5 -5
 6 8 -5 -5 -8 -5 -6 -5
 6 8 -5 -5 -8 -5 -5 -6
 6 8 -5 -5 -6 -8 -5 -5
 6 8 -5 -5 -6 -5 -8 -5
 6 8 -5 -5 -6 -5 -5 -8
 6 8 -5 -5 -5 -8 -6 -5
 6 8 -5 -5 -5 -8 -5 -6
 6 8 -5 -5 -5 -6 -8 -5
 6 8 -5 -5 -5 -6 -5 -8
 6 8 -5 -5 -5 -5 -8 -6
 6 8 -5 -5 -5 -5 -6 -8
 7 9 -9 -6 -6 -6 -6 -6
 7 9 -6 -9 -6 -6 -6 -6
 7 9 -6 -6 -9 -6 -6 -6
 7 9 -6 -6 -6 -9 -6 -6
 7 9 -6 -6 -6 -6 -9 -6
 7 9 -6 -6 -6 -6 -6 -9

58 support hyperplanes:
 0 0 -1  0  0  0  0  0
 0 0  0 -1  0  0  0  0
 0 0  0  0 -1  0  0  0
 0 0  0  0  0 -1  0  0
 0 0  0  0  0  0 -1  0
 0 0  0  0  0  0  0 -1
 0 1  0  0  0  0  0  1
 0 1  0  0  0  0  1  0
 0 1  0  0  0  1  0  0
 0 1  0  0  1  0  0  0
 0 1  0  1  0  0  0  0
 0 1  1  0  0  0  0  0
 1 0  0  0  0  0  0  0
 1 1  0  0  0  0  1  1
 1 1  0  0  0  1  0  1
 1 1  0  0  0  1  1  0
 1 1  0  0  1  0  0  1
 1 1  0  0  1  0  1  0
 1 1  0  0  1  1  0  0
 1 1  0  1  0  0  0  1
 1 1  0  1  0  0  1  0
 1 1  0  1  0  1  0  0
 1 1  0  1  1  0  0  0
 1 1  1  0  0  0  0  1
 1 1  1  0  0  0  1  0
 1 1  1  0  0  1  0  0
 1 1  1  0  1  0  0  0
 1 1  1  1  0  0  0  0
 1 3  0  1  1  1  1  1
 1 3  1  0  1  1  1  1
 1 3  1  1  0  1  1  1
 1 3  1  1  1  0  1  1
 1 3  1  1  1  1  0  1
 1 3  1  1  1  1  1  0
 3 2  0  1  1  1  1  1
 3 2  1  0  1  1  1  1
 3 2  1  1  0  1  1  1
 3 2  1  1  1  0  1  1
 3 2  1  1  1  1  0  1
 3 2  1  1  1  1  1  0
 3 3  1  1  1  1  1  2
 3 3  1  1  1  1  2  1
 3 3  1  1  1  2  1  1
 3 3  1  1  2  1  1  1
 3 3  1  2  1  1  1  1
 3 3  2  1  1  1  1  1
 3 5  0  2  2  2  2  2
 3 5  2  0  2  2  2  2
 3 5  2  2  0  2  2  2
 3 5  2  2  2  0  2  2
 3 5  2  2  2  2  0  2
 3 5  2  2  2  2  2  0
 4 5  1  2  2  2  2  2
 4 5  2  1  2  2  2  2
 4 5  2  2  1  2  2  2
 4 5  2  2  2  1  2  2
 4 5  2  2  2  2  1  2
 4 5  2  2  2  2  2  1



==> anc/X135-gens.in <==
amb_space 7
cone 90
0 0 1 0 0 0 0
0 0 0 1 0 0 0
0 0 0 0 1 0 0
0 0 0 0 0 1 0
0 0 0 0 0 0 1
1 0 -1 0 0 0 0
1 0 0 -1 0 0 0
1 0 0 0 -1 0 0
1 0 0 0 0 -1 0
1 0 0 0 0 0 -1
0 1 -1 -1 -1 0 0
0 1 -1 -1 0 -1 0
0 1 -1 -1 0 0 -1
0 1 -1 0 -1 -1 0
0 1 -1 0 -1 0 -1
0 1 -1 0 0 -1 -1
0 1 0 -1 -1 -1 0
0 1 0 -1 -1 0 -1
0 1 0 -1 0 -1 -1
0 1 0 0 -1 -1 -1
1 1 -1 -1 -1 -1 -1

 0 1 -1 -1  0  0  0
 0 1 -1  0 -1  0  0
 0 1 -1  0  0 -1  0
 0 1 -1  0  0  0 -1
 0 1 -1  0  0  0  0
 0 1  0 -1 -1  0  0
 0 1  0 -1  0 -1  0
 0 1  0 -1  0  0 -1
 0 1  0 -1  0  0  0
 0 1  0  0 -1 -1  0
 0 1  0  0 -1  0 -1
 0 1  0  0 -1  0  0
 0 1  0  0  0 -1 -1
 0 1  0  0  0 -1  0
 0 1  0  0  0  0 -1
 0 1  0  0  0  0  0
 0 2 -2 -1 -1 -1 -1
 0 2 -2 -1 -1 -1  0
 0 2 -2 -1 -1  0 -1
 0 2 -2 -1  0 -1 -1
 0 2 -2  0 -1 -1 -1
 0 2 -1 -2 -1 -1 -1
 0 2 -1 -2 -1 -1  0
 0 2 -1 -2 -1  0 -1
 0 2 -1 -2  0 -1 -1
 0 2 -1 -1 -2 -1 -1
 0 2 -1 -1 -2 -1  0
 0 2 -1 -1 -2  0 -1
 0 2 -1 -1 -1 -2 -1
 0 2 -1 -1 -1 -2  0
 0 2 -1 -1 -1 -1 -2
 0 2 -1 -1 -1  0 -2
 0 2 -1 -1  0 -2 -1
 0 2 -1 -1  0 -1 -2
 0 2 -1  0 -2 -1 -1
 0 2 -1  0 -1 -2 -1
 0 2 -1  0 -1 -1 -2
 0 2  0 -2 -1 -1 -1
 0 2  0 -1 -2 -1 -1
 0 2  0 -1 -1 -2 -1
 0 2  0 -1 -1 -1 -2
 0 3 -2 -2 -2 -2 -1
 0 3 -2 -2 -2 -2  0
 0 3 -2 -2 -2 -1 -2
 0 3 -2 -2 -2  0 -2
 0 3 -2 -2 -1 -2 -2
 0 3 -2 -2  0 -2 -2
 0 3 -2 -1 -2 -2 -2
 0 3 -2  0 -2 -2 -2
 0 3 -1 -2 -2 -2 -2
 0 3  0 -2 -2 -2 -2
 1 0  0  0  0  0  0
 1 1 -1 -1 -1 -1 -1
 1 1 -1 -1 -1 -1  0
 1 1 -1 -1 -1  0 -1
 1 1 -1 -1 -1  0  0
 1 1 -1 -1  0 -1 -1
 1 1 -1 -1  0 -1  0
 1 1 -1 -1  0  0 -1
 1 1 -1  0 -1 -1 -1
 1 1 -1  0 -1 -1  0
 1 1 -1  0 -1  0 -1
 1 1 -1  0  0 -1 -1
 1 1  0 -1 -1 -1 -1
 1 1  0 -1 -1 -1  0
 1 1  0 -1 -1  0 -1
 1 1  0 -1  0 -1 -1
 1 1  0  0 -1 -1 -1
 1 4 -3 -3 -3 -3 -3


==> anc/X135-gens.out <==
22 Hilbert basis elements
22 extreme rays
54 support hyperplanes

embedding dimension = 7
rank = 7 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed in chosen lattice

size of partial triangulation   = 2
resulting sum of |det|s = 2

No implicit grading found

rank of class group = 47
class group is free

***********************************************************************

22 Hilbert basis elements:
 0 0  0  0  0  0  1
 0 0  0  0  0  1  0
 0 0  0  0  1  0  0
 0 0  0  1  0  0  0
 0 0  1  0  0  0  0
 0 1 -1 -1 -1  0  0
 0 1 -1 -1  0 -1  0
 0 1 -1 -1  0  0 -1
 0 1 -1  0 -1 -1  0
 0 1 -1  0 -1  0 -1
 0 1 -1  0  0 -1 -1
 0 1  0 -1 -1 -1  0
 0 1  0 -1 -1  0 -1
 0 1  0 -1  0 -1 -1
 0 1  0  0 -1 -1 -1
 1 0 -1  0  0  0  0
 1 0  0 -1  0  0  0
 1 0  0  0 -1  0  0
 1 0  0  0  0 -1  0
 1 0  0  0  0  0 -1
 1 1 -1 -1 -1 -1 -1
 1 4 -3 -3 -3 -3 -3

22 extreme rays:
 0 0  0  0  0  0  1
 0 0  0  0  0  1  0
 0 0  0  0  1  0  0
 0 0  0  1  0  0  0
 0 0  1  0  0  0  0
 0 1 -1 -1 -1  0  0
 0 1 -1 -1  0 -1  0
 0 1 -1 -1  0  0 -1
 0 1 -1  0 -1 -1  0
 0 1 -1  0 -1  0 -1
 0 1 -1  0  0 -1 -1
 0 1  0 -1 -1 -1  0
 0 1  0 -1 -1  0 -1
 0 1  0 -1  0 -1 -1
 0 1  0  0 -1 -1 -1
 1 0 -1  0  0  0  0
 1 0  0 -1  0  0  0
 1 0  0  0 -1  0  0
 1 0  0  0  0 -1  0
 1 0  0  0  0  0 -1
 1 1 -1 -1 -1 -1 -1
 1 4 -3 -3 -3 -3 -3

54 support hyperplanes:
 0 1 0 0 0 0 0
 1 0 0 0 0 0 0
 1 1 0 0 0 0 1
 1 1 0 0 0 1 0
 1 1 0 0 1 0 0
 1 1 0 1 0 0 0
 1 1 1 0 0 0 0
 1 2 0 0 0 1 1
 1 2 0 0 1 0 1
 1 2 0 0 1 1 0
 1 2 0 1 0 0 1
 1 2 0 1 0 1 0
 1 2 0 1 1 0 0
 1 2 1 0 0 0 1
 1 2 1 0 0 1 0
 1 2 1 0 1 0 0
 1 2 1 1 0 0 0
 1 3 0 0 1 1 1
 1 3 0 1 0 1 1
 1 3 0 1 1 0 1
 1 3 0 1 1 1 0
 1 3 0 1 1 1 1
 1 3 1 0 0 1 1
 1 3 1 0 1 0 1
 1 3 1 0 1 1 0
 1 3 1 0 1 1 1
 1 3 1 1 0 0 1
 1 3 1 1 0 1 0
 1 3 1 1 0 1 1
 1 3 1 1 1 0 0
 1 3 1 1 1 0 1
 1 3 1 1 1 1 0
 1 4 1 1 1 1 1
 2 4 1 1 1 1 2
 2 4 1 1 1 2 1
 2 4 1 1 2 1 1
 2 4 1 2 1 1 1
 2 4 2 1 1 1 1
 2 5 1 1 1 2 2
 2 5 1 1 2 1 2
 2 5 1 1 2 2 1
 2 5 1 2 1 1 2
 2 5 1 2 1 2 1
 2 5 1 2 2 1 1
 2 5 2 1 1 1 2
 2 5 2 1 1 2 1
 2 5 2 1 2 1 1
 2 5 2 2 1 1 1
 3 3 1 1 1 1 1
 3 6 1 2 2 2 2
 3 6 2 1 2 2 2
 3 6 2 2 1 2 2
 3 6 2 2 2 1 2
 3 6 2 2 2 2 1



==> anc/X135-ineqs.in <==
amb_space 7
constraints 89
1 0 0 0 0 0 0 >= 0
0 1 0 0 0 0 0 >= 0
1 1 1 0 0 0 0 >= 0
1 1 0 1 0 0 0 >= 0
1 1 0 0 1 0 0 >= 0
1 1 0 0 0 1 0 >= 0
1 1 0 0 0 0 1 >= 0
1 2 1 1 0 0 0 >= 0
1 2 1 0 1 0 0 >= 0
1 2 1 0 0 1 0 >= 0
1 2 1 0 0 0 1 >= 0
1 2 0 1 1 0 0 >= 0
1 2 0 1 0 1 0 >= 0
1 2 0 1 0 0 1 >= 0
1 2 0 0 1 1 0 >= 0
1 2 0 0 1 0 1 >= 0
1 2 0 0 0 1 1 >= 0
1 3 1 1 1 0 0 >= 0
1 3 1 1 0 1 0 >= 0
1 3 1 1 0 0 1 >= 0
1 3 1 0 1 1 0 >= 0
1 3 1 0 1 0 1 >= 0
1 3 1 0 0 1 1 >= 0
1 3 0 1 1 1 0 >= 0
1 3 0 1 1 0 1 >= 0
1 3 0 1 0 1 1 >= 0
1 3 0 0 1 1 1 >= 0
1 3 1 1 1 1 0 >= 0
1 3 1 1 1 0 1 >= 0
1 3 1 1 0 1 1 >= 0
1 3 1 0 1 1 1 >= 0
1 3 0 1 1 1 1 >= 0

0 0 -1 0 0 0 0 >= 0
0 0 0 -1 0 0 0 >= 0
0 0 0 0 -1 0 0 >= 0
0 0 0 0 0 -1 0 >= 0
0 0 0 0 0 0 -1 >= 0
0 1 1 0 0 0 0 >= 0
0 1 0 1 0 0 0 >= 0
0 1 0 0 1 0 0 >= 0
0 1 0 0 0 1 0 >= 0
0 1 0 0 0 0 1 >= 0

1 2 0 0 1 1 1 >= 0
1 2 0 1 0 1 1 >= 0
1 2 0 1 1 0 1 >= 0
1 2 0 1 1 1 0 >= 0
1 2 1 0 0 1 1 >= 0
1 2 1 0 1 0 1 >= 0
1 2 1 0 1 1 0 >= 0
1 2 1 1 0 0 1 >= 0
1 2 1 1 0 1 0 >= 0
1 2 1 1 1 0 0 >= 0

1 2 1 1 0 0 0 >= 0
1 2 1 0 1 0 0 >= 0
1 2 1 0 0 1 0 >= 0
1 2 1 0 0 0 1 >= 0
1 2 0 1 1 0 0 >= 0
1 2 0 1 0 1 0 >= 0
1 2 0 1 0 0 1 >= 0
1 2 0 0 1 1 0 >= 0
1 2 0 0 1 0 1 >= 0
1 2 0 0 0 1 1 >= 0
2 4 2 1 1 1 1 >= 0
2 4 1 2 1 1 1 >= 0
2 4 1 1 2 1 1 >= 0
2 4 1 1 1 2 1 >= 0
2 4 1 1 1 1 2 >= 0
1 4 1 1 1 1 1 >= 0
2 5 2 2 1 1 1 >= 0
2 5 2 1 2 1 1 >= 0
2 5 2 1 1 2 1 >= 0
2 5 2 1 1 1 2 >= 0
2 5 1 2 2 1 1 >= 0
2 5 1 2 1 2 1 >= 0
2 5 1 2 1 1 2 >= 0
2 5 1 1 2 2 1 >= 0
2 5 1 1 2 1 2 >= 0
2 5 1 1 1 2 2 >= 0
3 3 0 1 1 1 1 >= 0
3 3 1 0 1 1 1 >= 0
3 3 1 1 0 1 1 >= 0
3 3 1 1 1 0 1 >= 0
3 3 1 1 1 1 0 >= 0
3 3 1 1 1 1 1 >= 0
3 6 2 2 2 2 1 >= 0
3 6 2 2 2 1 2 >= 0
3 6 2 2 1 2 2 >= 0
3 6 2 1 2 2 2 >= 0
3 6 1 2 2 2 2 >= 0

/* L3 block: inequalities pulled back from X_{1,3,4}
L36 block: base locus inequalities Lemma 1.8  \ref{lemma-baselocusexceptionals}
L47 block: base locus inequalities Lemma 5.3 \ref{lemma-baselocus3pts}
L58 block: inequalities pulled back from divisor V~ = Y_{L,5} using Lemma 5.2 \ref{lemma-restriction2}
*/

==> anc/X135-ineqs.out <==
70 Hilbert basis elements
69 extreme rays
22 support hyperplanes

embedding dimension = 7
rank = 7 (maximal)
external index = 1

size of partial triangulation   = 20
resulting sum of |det|s = 42

No implicit grading found

rank of class group = 15
class group is free

***********************************************************************

70 Hilbert basis elements:
 0 1 -1 -1  0  0  0
 0 1 -1  0 -1  0  0
 0 1 -1  0  0 -1  0
 0 1 -1  0  0  0 -1
 0 1 -1  0  0  0  0
 0 1  0 -1 -1  0  0
 0 1  0 -1  0 -1  0
 0 1  0 -1  0  0 -1
 0 1  0 -1  0  0  0
 0 1  0  0 -1 -1  0
 0 1  0  0 -1  0 -1
 0 1  0  0 -1  0  0
 0 1  0  0  0 -1 -1
 0 1  0  0  0 -1  0
 0 1  0  0  0  0 -1
 0 1  0  0  0  0  0
 0 2 -2 -1 -1 -1 -1
 0 2 -2 -1 -1 -1  0
 0 2 -2 -1 -1  0 -1
 0 2 -2 -1  0 -1 -1
 0 2 -2  0 -1 -1 -1
 0 2 -1 -2 -1 -1 -1
 0 2 -1 -2 -1 -1  0
 0 2 -1 -2 -1  0 -1
 0 2 -1 -2  0 -1 -1
 0 2 -1 -1 -2 -1 -1
 0 2 -1 -1 -2 -1  0
 0 2 -1 -1 -2  0 -1
 0 2 -1 -1 -1 -2 -1
 0 2 -1 -1 -1 -2  0
 0 2 -1 -1 -1 -1 -2
 0 2 -1 -1 -1 -1 -1
 0 2 -1 -1 -1  0 -2
 0 2 -1 -1  0 -2 -1
 0 2 -1 -1  0 -1 -2
 0 2 -1  0 -2 -1 -1
 0 2 -1  0 -1 -2 -1
 0 2 -1  0 -1 -1 -2
 0 2  0 -2 -1 -1 -1
 0 2  0 -1 -2 -1 -1
 0 2  0 -1 -1 -2 -1
 0 2  0 -1 -1 -1 -2
 0 3 -2 -2 -2 -2 -1
 0 3 -2 -2 -2 -2  0
 0 3 -2 -2 -2 -1 -2
 0 3 -2 -2 -2  0 -2
 0 3 -2 -2 -1 -2 -2
 0 3 -2 -2  0 -2 -2
 0 3 -2 -1 -2 -2 -2
 0 3 -2  0 -2 -2 -2
 0 3 -1 -2 -2 -2 -2
 0 3  0 -2 -2 -2 -2
 1 0  0  0  0  0  0
 1 1 -1 -1 -1 -1 -1
 1 1 -1 -1 -1 -1  0
 1 1 -1 -1 -1  0 -1
 1 1 -1 -1 -1  0  0
 1 1 -1 -1  0 -1 -1
 1 1 -1 -1  0 -1  0
 1 1 -1 -1  0  0 -1
 1 1 -1  0 -1 -1 -1
 1 1 -1  0 -1 -1  0
 1 1 -1  0 -1  0 -1
 1 1 -1  0  0 -1 -1
 1 1  0 -1 -1 -1 -1
 1 1  0 -1 -1 -1  0
 1 1  0 -1 -1  0 -1
 1 1  0 -1  0 -1 -1
 1 1  0  0 -1 -1 -1
 1 4 -3 -3 -3 -3 -3

69 extreme rays:
 0 1 -1 -1  0  0  0
 0 1 -1  0 -1  0  0
 0 1 -1  0  0 -1  0
 0 1 -1  0  0  0 -1
 0 1 -1  0  0  0  0
 0 1  0 -1 -1  0  0
 0 1  0 -1  0 -1  0
 0 1  0 -1  0  0 -1
 0 1  0 -1  0  0  0
 0 1  0  0 -1 -1  0
 0 1  0  0 -1  0 -1
 0 1  0  0 -1  0  0
 0 1  0  0  0 -1 -1
 0 1  0  0  0 -1  0
 0 1  0  0  0  0 -1
 0 1  0  0  0  0  0
 0 2 -2 -1 -1 -1 -1
 0 2 -2 -1 -1 -1  0
 0 2 -2 -1 -1  0 -1
 0 2 -2 -1  0 -1 -1
 0 2 -2  0 -1 -1 -1
 0 2 -1 -2 -1 -1 -1
 0 2 -1 -2 -1 -1  0
 0 2 -1 -2 -1  0 -1
 0 2 -1 -2  0 -1 -1
 0 2 -1 -1 -2 -1 -1
 0 2 -1 -1 -2 -1  0
 0 2 -1 -1 -2  0 -1
 0 2 -1 -1 -1 -2 -1
 0 2 -1 -1 -1 -2  0
 0 2 -1 -1 -1 -1 -2
 0 2 -1 -1 -1  0 -2
 0 2 -1 -1  0 -2 -1
 0 2 -1 -1  0 -1 -2
 0 2 -1  0 -2 -1 -1
 0 2 -1  0 -1 -2 -1
 0 2 -1  0 -1 -1 -2
 0 2  0 -2 -1 -1 -1
 0 2  0 -1 -2 -1 -1
 0 2  0 -1 -1 -2 -1
 0 2  0 -1 -1 -1 -2
 0 3 -2 -2 -2 -2 -1
 0 3 -2 -2 -2 -2  0
 0 3 -2 -2 -2 -1 -2
 0 3 -2 -2 -2  0 -2
 0 3 -2 -2 -1 -2 -2
 0 3 -2 -2  0 -2 -2
 0 3 -2 -1 -2 -2 -2
 0 3 -2  0 -2 -2 -2
 0 3 -1 -2 -2 -2 -2
 0 3  0 -2 -2 -2 -2
 1 0  0  0  0  0  0
 1 1 -1 -1 -1 -1 -1
 1 1 -1 -1 -1 -1  0
 1 1 -1 -1 -1  0 -1
 1 1 -1 -1 -1  0  0
 1 1 -1 -1  0 -1 -1
 1 1 -1 -1  0 -1  0
 1 1 -1 -1  0  0 -1
 1 1 -1  0 -1 -1 -1
 1 1 -1  0 -1 -1  0
 1 1 -1  0 -1  0 -1
 1 1 -1  0  0 -1 -1
 1 1  0 -1 -1 -1 -1
 1 1  0 -1 -1 -1  0
 1 1  0 -1 -1  0 -1
 1 1  0 -1  0 -1 -1
 1 1  0  0 -1 -1 -1
 1 4 -3 -3 -3 -3 -3

22 support hyperplanes:
 0 0 -1  0  0  0  0
 0 0  0 -1  0  0  0
 0 0  0  0 -1  0  0
 0 0  0  0  0 -1  0
 0 0  0  0  0  0 -1
 0 1  0  0  0  0  1
 0 1  0  0  0  1  0
 0 1  0  0  1  0  0
 0 1  0  1  0  0  0
 0 1  1  0  0  0  0
 1 0  0  0  0  0  0
 1 2  0  0  1  1  1
 1 2  0  1  0  1  1
 1 2  0  1  1  0  1
 1 2  0  1  1  1  0
 1 2  1  0  0  1  1
 1 2  1  0  1  0  1
 1 2  1  0  1  1  0
 1 2  1  1  0  0  1
 1 2  1  1  0  1  0
 1 2  1  1  1  0  0
 3 3  1  1  1  1  1



==> anc/X136-gens.in <==
amb_space 8
cone 443
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
1 0 -1 0 0 0 0 0
1 0 0 -1 0 0 0 0
1 0 0 0 -1 0 0 0
1 0 0 0 0 -1 0 0
1 0 0 0 0 0 -1 0
1 0 0 0 0 0 0 -1
0 1 -1 -1 -1 0 0 0
0 1 -1 -1 0 -1 0 0
0 1 -1 -1 0 0 -1 0
0 1 -1 -1 0 0 0 -1
0 1 -1 0 -1 -1 0 0
0 1 -1 0 -1 0 -1 0
0 1 -1 0 -1 0 0 -1
0 1 -1 0 0 -1 -1 0
0 1 -1 0 0 -1 0 -1
0 1 -1 0 0 0 -1 -1
0 1 0 -1 -1 -1 0 0
0 1 0 -1 -1 0 -1 0
0 1 0 -1 -1 0 0 -1
0 1 0 -1 0 -1 -1 0
0 1 0 -1 0 -1 0 -1
0 1 0 -1 0 0 -1 -1
0 1 0 0 -1 -1 -1 0
0 1 0 0 -1 -1 0 -1
0 1 0 0 -1 0 -1 -1
0 1 0 0 0 -1 -1 -1
1 1 -1 -1 -1 -1 -1 -1
0 2 -2 -1 -1 -1 -1 -1
0 2 -1 -2 -1 -1 -1 -1
0 2 -1 -1 -2 -1 -1 -1
0 2 -1 -1 -1 -2 -1 -1
0 2 -1 -1 -1 -1 -2 -1
0 2 -1 -1 -1 -1 -1 -2

0  1  -1  -1   0   0   0   0
  0  1  -1   0  -1   0   0   0
  0  1  -1   0   0  -1   0   0
  0  1  -1   0   0   0  -1   0
  0  1  -1   0   0   0   0  -1
  0  1  -1   0   0   0   0   0
  0  1   0  -1  -1   0   0   0
  0  1   0  -1   0  -1   0   0
  0  1   0  -1   0   0  -1   0
  0  1   0  -1   0   0   0  -1
  0  1   0  -1   0   0   0   0
  0  1   0   0  -1  -1   0   0
  0  1   0   0  -1   0  -1   0
  0  1   0   0  -1   0   0  -1
  0  1   0   0  -1   0   0   0
  0  1   0   0   0  -1  -1   0
  0  1   0   0   0  -1   0  -1
  0  1   0   0   0  -1   0   0
  0  1   0   0   0   0  -1  -1
  0  1   0   0   0   0  -1   0
  0  1   0   0   0   0   0  -1
  0  1   0   0   0   0   0   0
  0  2  -2  -1  -1  -1  -1   0
  0  2  -2  -1  -1  -1   0  -1
  0  2  -2  -1  -1  -1   0   0
  0  2  -2  -1  -1   0  -1  -1
  0  2  -2  -1  -1   0  -1   0
  0  2  -2  -1  -1   0   0  -1
  0  2  -2  -1   0  -1  -1  -1
  0  2  -2  -1   0  -1  -1   0
  0  2  -2  -1   0  -1   0  -1
  0  2  -2  -1   0   0  -1  -1
  0  2  -2   0  -1  -1  -1  -1
  0  2  -2   0  -1  -1  -1   0
  0  2  -2   0  -1  -1   0  -1
  0  2  -2   0  -1   0  -1  -1
  0  2  -2   0   0  -1  -1  -1
  0  2  -1  -2  -1  -1  -1   0
  0  2  -1  -2  -1  -1   0  -1
  0  2  -1  -2  -1  -1   0   0
  0  2  -1  -2  -1   0  -1  -1
  0  2  -1  -2  -1   0  -1   0
  0  2  -1  -2  -1   0   0  -1
  0  2  -1  -2   0  -1  -1  -1
  0  2  -1  -2   0  -1  -1   0
  0  2  -1  -2   0  -1   0  -1
  0  2  -1  -2   0   0  -1  -1
  0  2  -1  -1  -2  -1  -1   0
  0  2  -1  -1  -2  -1   0  -1
  0  2  -1  -1  -2  -1   0   0
  0  2  -1  -1  -2   0  -1  -1
  0  2  -1  -1  -2   0  -1   0
  0  2  -1  -1  -2   0   0  -1
  0  2  -1  -1  -1  -2  -1   0
  0  2  -1  -1  -1  -2   0  -1
  0  2  -1  -1  -1  -2   0   0
  0  2  -1  -1  -1  -1  -2   0
  0  2  -1  -1  -1  -1   0  -2
  0  2  -1  -1  -1   0  -2  -1
  0  2  -1  -1  -1   0  -2   0
  0  2  -1  -1  -1   0  -1  -2
  0  2  -1  -1  -1   0   0  -2
  0  2  -1  -1   0  -2  -1  -1
  0  2  -1  -1   0  -2  -1   0
  0  2  -1  -1   0  -2   0  -1
  0  2  -1  -1   0  -1  -2  -1
  0  2  -1  -1   0  -1  -2   0
  0  2  -1  -1   0  -1  -1  -2
  0  2  -1  -1   0  -1   0  -2
  0  2  -1  -1   0   0  -2  -1
  0  2  -1  -1   0   0  -1  -2
  0  2  -1   0  -2  -1  -1  -1
  0  2  -1   0  -2  -1  -1   0
  0  2  -1   0  -2  -1   0  -1
  0  2  -1   0  -2   0  -1  -1
  0  2  -1   0  -1  -2  -1  -1
  0  2  -1   0  -1  -2  -1   0
  0  2  -1   0  -1  -2   0  -1
  0  2  -1   0  -1  -1  -2  -1
  0  2  -1   0  -1  -1  -2   0
  0  2  -1   0  -1  -1  -1  -2
  0  2  -1   0  -1  -1   0  -2
  0  2  -1   0  -1   0  -2  -1
  0  2  -1   0  -1   0  -1  -2
  0  2  -1   0   0  -2  -1  -1
  0  2  -1   0   0  -1  -2  -1
  0  2  -1   0   0  -1  -1  -2
  0  2   0  -2  -1  -1  -1  -1
  0  2   0  -2  -1  -1  -1   0
  0  2   0  -2  -1  -1   0  -1
  0  2   0  -2  -1   0  -1  -1
  0  2   0  -2   0  -1  -1  -1
  0  2   0  -1  -2  -1  -1  -1
  0  2   0  -1  -2  -1  -1   0
  0  2   0  -1  -2  -1   0  -1
  0  2   0  -1  -2   0  -1  -1
  0  2   0  -1  -1  -2  -1  -1
  0  2   0  -1  -1  -2  -1   0
  0  2   0  -1  -1  -2   0  -1
  0  2   0  -1  -1  -1  -2  -1
  0  2   0  -1  -1  -1  -2   0
  0  2   0  -1  -1  -1  -1  -2
  0  2   0  -1  -1  -1   0  -2
  0  2   0  -1  -1   0  -2  -1
  0  2   0  -1  -1   0  -1  -2
  0  2   0  -1   0  -2  -1  -1
  0  2   0  -1   0  -1  -2  -1
  0  2   0  -1   0  -1  -1  -2
  0  2   0   0  -2  -1  -1  -1
  0  2   0   0  -1  -2  -1  -1
  0  2   0   0  -1  -1  -2  -1
  0  2   0   0  -1  -1  -1  -2
  0  3  -2  -2  -2  -2  -1  -1
  0  3  -2  -2  -2  -2  -1   0
  0  3  -2  -2  -2  -2   0  -1
  0  3  -2  -2  -2  -2   0   0
  0  3  -2  -2  -2  -1  -2  -1
  0  3  -2  -2  -2  -1  -2   0
  0  3  -2  -2  -2  -1  -1  -2
  0  3  -2  -2  -2  -1   0  -2
  0  3  -2  -2  -2   0  -2  -1
  0  3  -2  -2  -2   0  -2   0
  0  3  -2  -2  -2   0  -1  -2
  0  3  -2  -2  -2   0   0  -2
  0  3  -2  -2  -1  -2  -2  -1
  0  3  -2  -2  -1  -2  -2   0
  0  3  -2  -2  -1  -2  -1  -2
  0  3  -2  -2  -1  -2   0  -2
  0  3  -2  -2  -1  -1  -2  -2
  0  3  -2  -2  -1   0  -2  -2
  0  3  -2  -2   0  -2  -2  -1
  0  3  -2  -2   0  -2  -2   0
  0  3  -2  -2   0  -2  -1  -2
  0  3  -2  -2   0  -2   0  -2
  0  3  -2  -2   0  -1  -2  -2
  0  3  -2  -2   0   0  -2  -2
  0  3  -2  -1  -2  -2  -2  -1
  0  3  -2  -1  -2  -2  -2   0
  0  3  -2  -1  -2  -2  -1  -2
  0  3  -2  -1  -2  -2   0  -2
  0  3  -2  -1  -2  -1  -2  -2
  0  3  -2  -1  -2   0  -2  -2
  0  3  -2  -1  -1  -2  -2  -2
  0  3  -2  -1   0  -2  -2  -2
  0  3  -2   0  -2  -2  -2  -1
  0  3  -2   0  -2  -2  -2   0
  0  3  -2   0  -2  -2  -1  -2
  0  3  -2   0  -2  -2   0  -2
  0  3  -2   0  -2  -1  -2  -2
  0  3  -2   0  -2   0  -2  -2
  0  3  -2   0  -1  -2  -2  -2
  0  3  -2   0   0  -2  -2  -2
  0  3  -1  -2  -2  -2  -2  -1
  0  3  -1  -2  -2  -2  -2   0
  0  3  -1  -2  -2  -2  -1  -2
  0  3  -1  -2  -2  -2   0  -2
  0  3  -1  -2  -2  -1  -2  -2
  0  3  -1  -2  -2   0  -2  -2
  0  3  -1  -2  -1  -2  -2  -2
  0  3  -1  -2   0  -2  -2  -2
  0  3  -1  -1  -2  -2  -2  -2
  0  3  -1   0  -2  -2  -2  -2
  0  3   0  -2  -2  -2  -2  -1
  0  3   0  -2  -2  -2  -2   0
  0  3   0  -2  -2  -2  -1  -2
  0  3   0  -2  -2  -2   0  -2
  0  3   0  -2  -2  -1  -2  -2
  0  3   0  -2  -2   0  -2  -2
  0  3   0  -2  -1  -2  -2  -2
  0  3   0  -2   0  -2  -2  -2
  0  3   0  -1  -2  -2  -2  -2
  0  3   0   0  -2  -2  -2  -2
  0  6  -6  -3  -3  -3  -3  -2
  0  6  -6  -3  -3  -3  -2  -3
  0  6  -6  -3  -3  -2  -3  -3
  0  6  -6  -3  -2  -3  -3  -3
  0  6  -6  -2  -3  -3  -3  -3
  0  6  -3  -6  -3  -3  -3  -2
  0  6  -3  -6  -3  -3  -2  -3
  0  6  -3  -6  -3  -2  -3  -3
  0  6  -3  -6  -2  -3  -3  -3
  0  6  -3  -3  -6  -3  -3  -2
  0  6  -3  -3  -6  -3  -2  -3
  0  6  -3  -3  -6  -2  -3  -3
  0  6  -3  -3  -3  -6  -3  -2
  0  6  -3  -3  -3  -6  -2  -3
  0  6  -3  -3  -3  -3  -6  -2
  0  6  -3  -3  -3  -3  -2  -6
  0  6  -3  -3  -3  -2  -6  -3
  0  6  -3  -3  -3  -2  -3  -6
  0  6  -3  -3  -2  -6  -3  -3
  0  6  -3  -3  -2  -3  -6  -3
  0  6  -3  -3  -2  -3  -3  -6
  0  6  -3  -2  -6  -3  -3  -3
  0  6  -3  -2  -3  -6  -3  -3
  0  6  -3  -2  -3  -3  -6  -3
  0  6  -3  -2  -3  -3  -3  -6
  0  6  -2  -6  -3  -3  -3  -3
  0  6  -2  -3  -6  -3  -3  -3
  0  6  -2  -3  -3  -6  -3  -3
  0  6  -2  -3  -3  -3  -6  -3
  0  6  -2  -3  -3  -3  -3  -6
  0  7  -4  -4  -4  -4  -4  -4
  0 13 -13  -7  -6  -6  -6  -6
  0 13 -13  -6  -7  -6  -6  -6
  0 13 -13  -6  -6  -7  -6  -6
  0 13 -13  -6  -6  -6  -7  -6
  0 13 -13  -6  -6  -6  -6  -7
  0 13  -7 -13  -6  -6  -6  -6
  0 13  -7  -6 -13  -6  -6  -6
  0 13  -7  -6  -6 -13  -6  -6
  0 13  -7  -6  -6  -6 -13  -6
  0 13  -7  -6  -6  -6  -6 -13
  0 13  -6 -13  -7  -6  -6  -6
  0 13  -6 -13  -6  -7  -6  -6
  0 13  -6 -13  -6  -6  -7  -6
  0 13  -6 -13  -6  -6  -6  -7
  0 13  -6  -7 -13  -6  -6  -6
  0 13  -6  -7  -6 -13  -6  -6
  0 13  -6  -7  -6  -6 -13  -6
  0 13  -6  -7  -6  -6  -6 -13
  0 13  -6  -6 -13  -7  -6  -6
  0 13  -6  -6 -13  -6  -7  -6
  0 13  -6  -6 -13  -6  -6  -7
  0 13  -6  -6  -7 -13  -6  -6
  0 13  -6  -6  -7  -6 -13  -6
  0 13  -6  -6  -7  -6  -6 -13
  0 13  -6  -6  -6 -13  -7  -6
  0 13  -6  -6  -6 -13  -6  -7
  0 13  -6  -6  -6  -7 -13  -6
  0 13  -6  -6  -6  -7  -6 -13
  0 13  -6  -6  -6  -6 -13  -7
  0 13  -6  -6  -6  -6  -7 -13
  0 16 -16  -8  -8  -8  -7  -7
  0 16 -16  -8  -8  -7  -8  -7
  0 16 -16  -8  -8  -7  -7  -8
  0 16 -16  -8  -7  -8  -8  -7
  0 16 -16  -8  -7  -8  -7  -8
  0 16 -16  -8  -7  -7  -8  -8
  0 16 -16  -7  -8  -8  -8  -7
  0 16 -16  -7  -8  -8  -7  -8
  0 16 -16  -7  -8  -7  -8  -8
  0 16 -16  -7  -7  -8  -8  -8
  0 16  -8 -16  -8  -8  -7  -7
  0 16  -8 -16  -8  -7  -8  -7
  0 16  -8 -16  -8  -7  -7  -8
  0 16  -8 -16  -7  -8  -8  -7
  0 16  -8 -16  -7  -8  -7  -8
  0 16  -8 -16  -7  -7  -8  -8
  0 16  -8  -8 -16  -8  -7  -7
  0 16  -8  -8 -16  -7  -8  -7
  0 16  -8  -8 -16  -7  -7  -8
  0 16  -8  -8  -8 -16  -7  -7
  0 16  -8  -8  -8  -7 -16  -7
  0 16  -8  -8  -8  -7  -7 -16
  0 16  -8  -8  -7 -16  -8  -7
  0 16  -8  -8  -7 -16  -7  -8
  0 16  -8  -8  -7  -8 -16  -7
  0 16  -8  -8  -7  -8  -7 -16
  0 16  -8  -8  -7  -7 -16  -8
  0 16  -8  -8  -7  -7  -8 -16
  0 16  -8  -7 -16  -8  -8  -7
  0 16  -8  -7 -16  -8  -7  -8
  0 16  -8  -7 -16  -7  -8  -8
  0 16  -8  -7  -8 -16  -8  -7
  0 16  -8  -7  -8 -16  -7  -8
  0 16  -8  -7  -8  -8 -16  -7
  0 16  -8  -7  -8  -8  -7 -16
  0 16  -8  -7  -8  -7 -16  -8
  0 16  -8  -7  -8  -7  -8 -16
  0 16  -8  -7  -7 -16  -8  -8
  0 16  -8  -7  -7  -8 -16  -8
  0 16  -8  -7  -7  -8  -8 -16
  0 16  -7 -16  -8  -8  -8  -7
  0 16  -7 -16  -8  -8  -7  -8
  0 16  -7 -16  -8  -7  -8  -8
  0 16  -7 -16  -7  -8  -8  -8
  0 16  -7  -8 -16  -8  -8  -7
  0 16  -7  -8 -16  -8  -7  -8
  0 16  -7  -8 -16  -7  -8  -8
  0 16  -7  -8  -8 -16  -8  -7
  0 16  -7  -8  -8 -16  -7  -8
  0 16  -7  -8  -8  -8 -16  -7
  0 16  -7  -8  -8  -8  -7 -16
  0 16  -7  -8  -8  -7 -16  -8
  0 16  -7  -8  -8  -7  -8 -16
  0 16  -7  -8  -7 -16  -8  -8
  0 16  -7  -8  -7  -8 -16  -8
  0 16  -7  -8  -7  -8  -8 -16
  0 16  -7  -7 -16  -8  -8  -8
  0 16  -7  -7  -8 -16  -8  -8
  0 16  -7  -7  -8  -8 -16  -8
  0 16  -7  -7  -8  -8  -8 -16
  0 23 -23 -11 -11 -11 -11 -11
  0 23 -11 -23 -11 -11 -11 -11
  0 23 -11 -11 -23 -11 -11 -11
  0 23 -11 -11 -11 -23 -11 -11
  0 23 -11 -11 -11 -11 -23 -11
  0 23 -11 -11 -11 -11 -11 -23
  1  0   0   0   0   0   0   0
  1  1  -1  -1  -1  -1  -1   0
  1  1  -1  -1  -1  -1   0  -1
  1  1  -1  -1  -1  -1   0   0
  1  1  -1  -1  -1   0  -1  -1
  1  1  -1  -1  -1   0  -1   0
  1  1  -1  -1  -1   0   0  -1
  1  1  -1  -1  -1   0   0   0
  1  1  -1  -1   0  -1  -1  -1
  1  1  -1  -1   0  -1  -1   0
  1  1  -1  -1   0  -1   0  -1
  1  1  -1  -1   0  -1   0   0
  1  1  -1  -1   0   0  -1  -1
  1  1  -1  -1   0   0  -1   0
  1  1  -1  -1   0   0   0  -1
  1  1  -1   0  -1  -1  -1  -1
  1  1  -1   0  -1  -1  -1   0
  1  1  -1   0  -1  -1   0  -1
  1  1  -1   0  -1  -1   0   0
  1  1  -1   0  -1   0  -1  -1
  1  1  -1   0  -1   0  -1   0
  1  1  -1   0  -1   0   0  -1
  1  1  -1   0   0  -1  -1  -1
  1  1  -1   0   0  -1  -1   0
  1  1  -1   0   0  -1   0  -1
  1  1  -1   0   0   0  -1  -1
  1  1   0  -1  -1  -1  -1  -1
  1  1   0  -1  -1  -1  -1   0
  1  1   0  -1  -1  -1   0  -1
  1  1   0  -1  -1  -1   0   0
  1  1   0  -1  -1   0  -1  -1
  1  1   0  -1  -1   0  -1   0
  1  1   0  -1  -1   0   0  -1
  1  1   0  -1   0  -1  -1  -1
  1  1   0  -1   0  -1  -1   0
  1  1   0  -1   0  -1   0  -1
  1  1   0  -1   0   0  -1  -1
  1  1   0   0  -1  -1  -1  -1
  1  1   0   0  -1  -1  -1   0
  1  1   0   0  -1  -1   0  -1
  1  1   0   0  -1   0  -1  -1
  1  1   0   0   0  -1  -1  -1
  1  4  -3  -3  -3  -3  -3   0
  1  4  -3  -3  -3  -3   0  -3
  1  4  -3  -3  -3   0  -3  -3
  1  4  -3  -3   0  -3  -3  -3
  1  4  -3   0  -3  -3  -3  -3
  1  4   0  -3  -3  -3  -3  -3
  3  3  -3  -3  -3  -3  -3  -2
  3  3  -3  -3  -3  -3  -2  -3
  3  3  -3  -3  -3  -2  -3  -3
  3  3  -3  -3  -2  -3  -3  -3
  3  3  -3  -2  -3  -3  -3  -3
  3  3  -2  -3  -3  -3  -3  -3
  6  7  -7  -7  -6  -6  -6  -6
  6  7  -7  -6  -7  -6  -6  -6
  6  7  -7  -6  -6  -7  -6  -6
  6  7  -7  -6  -6  -6  -7  -6
  6  7  -7  -6  -6  -6  -6  -7
  6  7  -6  -7  -7  -6  -6  -6
  6  7  -6  -7  -6  -7  -6  -6
  6  7  -6  -7  -6  -6  -7  -6
  6  7  -6  -7  -6  -6  -6  -7
  6  7  -6  -6  -7  -7  -6  -6
  6  7  -6  -6  -7  -6  -7  -6
  6  7  -6  -6  -7  -6  -6  -7
  6  7  -6  -6  -6  -7  -7  -6
  6  7  -6  -6  -6  -7  -6  -7
  6  7  -6  -6  -6  -6  -7  -7
  8  8  -8  -8  -8  -8  -7  -7
  8  8  -8  -8  -8  -7  -8  -7
  8  8  -8  -8  -8  -7  -7  -8
  8  8  -8  -8  -7  -8  -8  -7
  8  8  -8  -8  -7  -8  -7  -8
  8  8  -8  -8  -7  -7  -8  -8
  8  8  -8  -7  -8  -8  -8  -7
  8  8  -8  -7  -8  -8  -7  -8
  8  8  -8  -7  -8  -7  -8  -8
  8  8  -8  -7  -7  -8  -8  -8
  8  8  -7  -8  -8  -8  -8  -7
  8  8  -7  -8  -8  -8  -7  -8
  8  8  -7  -8  -8  -7  -8  -8
  8  8  -7  -8  -7  -8  -8  -8
  8  8  -7  -7  -8  -8  -8  -8
 12 11 -11 -11 -11 -11 -11 -11
 13 13 -13 -13 -13 -12 -12 -12
 13 13 -13 -13 -12 -13 -12 -12
 13 13 -13 -13 -12 -12 -13 -12
 13 13 -13 -13 -12 -12 -12 -13
 13 13 -13 -12 -13 -13 -12 -12
 13 13 -13 -12 -13 -12 -13 -12
 13 13 -13 -12 -13 -12 -12 -13
 13 13 -13 -12 -12 -13 -13 -12
 13 13 -13 -12 -12 -13 -12 -13
 13 13 -13 -12 -12 -12 -13 -13
 13 13 -12 -13 -13 -13 -12 -12
 13 13 -12 -13 -13 -12 -13 -12
 13 13 -12 -13 -13 -12 -12 -13
 13 13 -12 -13 -12 -13 -13 -12
 13 13 -12 -13 -12 -13 -12 -13
 13 13 -12 -13 -12 -12 -13 -13
 13 13 -12 -12 -13 -13 -13 -12
 13 13 -12 -12 -13 -13 -12 -13
 13 13 -12 -12 -13 -12 -13 -13
 13 13 -12 -12 -12 -13 -13 -13


==> anc/X136-gens.out <==
45 Hilbert basis elements
45 extreme rays
348 support hyperplanes

embedding dimension = 8
rank = 8 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed in chosen lattice

size of partial triangulation   = 12
resulting sum of |det|s = 12

No implicit grading found

rank of class group = 340
class group is free

***********************************************************************

45 Hilbert basis elements:
 0 0  0  0  0  0  0  1
 0 0  0  0  0  0  1  0
 0 0  0  0  0  1  0  0
 0 0  0  0  1  0  0  0
 0 0  0  1  0  0  0  0
 0 0  1  0  0  0  0  0
 0 1 -1 -1 -1  0  0  0
 0 1 -1 -1  0 -1  0  0
 0 1 -1 -1  0  0 -1  0
 0 1 -1 -1  0  0  0 -1
 0 1 -1  0 -1 -1  0  0
 0 1 -1  0 -1  0 -1  0
 0 1 -1  0 -1  0  0 -1
 0 1 -1  0  0 -1 -1  0
 0 1 -1  0  0 -1  0 -1
 0 1 -1  0  0  0 -1 -1
 0 1  0 -1 -1 -1  0  0
 0 1  0 -1 -1  0 -1  0
 0 1  0 -1 -1  0  0 -1
 0 1  0 -1  0 -1 -1  0
 0 1  0 -1  0 -1  0 -1
 0 1  0 -1  0  0 -1 -1
 0 1  0  0 -1 -1 -1  0
 0 1  0  0 -1 -1  0 -1
 0 1  0  0 -1  0 -1 -1
 0 1  0  0  0 -1 -1 -1
 0 2 -2 -1 -1 -1 -1 -1
 0 2 -1 -2 -1 -1 -1 -1
 0 2 -1 -1 -2 -1 -1 -1
 0 2 -1 -1 -1 -2 -1 -1
 0 2 -1 -1 -1 -1 -2 -1
 0 2 -1 -1 -1 -1 -1 -2
 1 0 -1  0  0  0  0  0
 1 0  0 -1  0  0  0  0
 1 0  0  0 -1  0  0  0
 1 0  0  0  0 -1  0  0
 1 0  0  0  0  0 -1  0
 1 0  0  0  0  0  0 -1
 1 1 -1 -1 -1 -1 -1 -1
 1 4 -3 -3 -3 -3 -3  0
 1 4 -3 -3 -3 -3  0 -3
 1 4 -3 -3 -3  0 -3 -3
 1 4 -3 -3  0 -3 -3 -3
 1 4 -3  0 -3 -3 -3 -3
 1 4  0 -3 -3 -3 -3 -3

45 extreme rays:
 0 0  0  0  0  0  0  1
 0 0  0  0  0  0  1  0
 0 0  0  0  0  1  0  0
 0 0  0  0  1  0  0  0
 0 0  0  1  0  0  0  0
 0 0  1  0  0  0  0  0
 0 1 -1 -1 -1  0  0  0
 0 1 -1 -1  0 -1  0  0
 0 1 -1 -1  0  0 -1  0
 0 1 -1 -1  0  0  0 -1
 0 1 -1  0 -1 -1  0  0
 0 1 -1  0 -1  0 -1  0
 0 1 -1  0 -1  0  0 -1
 0 1 -1  0  0 -1 -1  0
 0 1 -1  0  0 -1  0 -1
 0 1 -1  0  0  0 -1 -1
 0 1  0 -1 -1 -1  0  0
 0 1  0 -1 -1  0 -1  0
 0 1  0 -1 -1  0  0 -1
 0 1  0 -1  0 -1 -1  0
 0 1  0 -1  0 -1  0 -1
 0 1  0 -1  0  0 -1 -1
 0 1  0  0 -1 -1 -1  0
 0 1  0  0 -1 -1  0 -1
 0 1  0  0 -1  0 -1 -1
 0 1  0  0  0 -1 -1 -1
 0 2 -2 -1 -1 -1 -1 -1
 0 2 -1 -2 -1 -1 -1 -1
 0 2 -1 -1 -2 -1 -1 -1
 0 2 -1 -1 -1 -2 -1 -1
 0 2 -1 -1 -1 -1 -2 -1
 0 2 -1 -1 -1 -1 -1 -2
 1 0 -1  0  0  0  0  0
 1 0  0 -1  0  0  0  0
 1 0  0  0 -1  0  0  0
 1 0  0  0  0 -1  0  0
 1 0  0  0  0  0 -1  0
 1 0  0  0  0  0  0 -1
 1 1 -1 -1 -1 -1 -1 -1
 1 4 -3 -3 -3 -3 -3  0
 1 4 -3 -3 -3 -3  0 -3
 1 4 -3 -3 -3  0 -3 -3
 1 4 -3 -3  0 -3 -3 -3
 1 4 -3  0 -3 -3 -3 -3
 1 4  0 -3 -3 -3 -3 -3

348 support hyperplanes:
  0  1 0 0 0 0 0 0
  1  0 0 0 0 0 0 0
  1  1 0 0 0 0 0 1
  1  1 0 0 0 0 1 0
  1  1 0 0 0 1 0 0
  1  1 0 0 1 0 0 0
  1  1 0 1 0 0 0 0
  1  1 1 0 0 0 0 0
  1  2 0 0 0 0 1 1
  1  2 0 0 0 1 0 1
  1  2 0 0 0 1 1 0
  1  2 0 0 1 0 0 1
  1  2 0 0 1 0 1 0
  1  2 0 0 1 1 0 0
  1  2 0 1 0 0 0 1
  1  2 0 1 0 0 1 0
  1  2 0 1 0 1 0 0
  1  2 0 1 1 0 0 0
  1  2 1 0 0 0 0 1
  1  2 1 0 0 0 1 0
  1  2 1 0 0 1 0 0
  1  2 1 0 1 0 0 0
  1  2 1 1 0 0 0 0
  1  3 0 0 0 1 1 1
  1  3 0 0 1 0 1 1
  1  3 0 0 1 1 0 1
  1  3 0 0 1 1 1 0
  1  3 0 0 1 1 1 1
  1  3 0 1 0 0 1 1
  1  3 0 1 0 1 0 1
  1  3 0 1 0 1 1 0
  1  3 0 1 0 1 1 1
  1  3 0 1 1 0 0 1
  1  3 0 1 1 0 1 0
  1  3 0 1 1 0 1 1
  1  3 0 1 1 1 0 0
  1  3 0 1 1 1 0 1
  1  3 0 1 1 1 1 0
  1  3 1 0 0 0 1 1
  1  3 1 0 0 1 0 1
  1  3 1 0 0 1 1 0
  1  3 1 0 0 1 1 1
  1  3 1 0 1 0 0 1
  1  3 1 0 1 0 1 0
  1  3 1 0 1 0 1 1
  1  3 1 0 1 1 0 0
  1  3 1 0 1 1 0 1
  1  3 1 0 1 1 1 0
  1  3 1 1 0 0 0 1
  1  3 1 1 0 0 1 0
  1  3 1 1 0 0 1 1
  1  3 1 1 0 1 0 0
  1  3 1 1 0 1 0 1
  1  3 1 1 0 1 1 0
  1  3 1 1 1 0 0 0
  1  3 1 1 1 0 0 1
  1  3 1 1 1 0 1 0
  1  3 1 1 1 1 0 0
  1  4 0 1 1 1 1 1
  1  4 1 0 1 1 1 1
  1  4 1 1 0 1 1 1
  1  4 1 1 1 0 1 1
  1  4 1 1 1 1 0 1
  1  4 1 1 1 1 1 0
  1  5 1 1 1 1 1 1
  2  4 0 1 1 1 1 2
  2  4 0 1 1 1 2 1
  2  4 0 1 1 2 1 1
  2  4 0 1 2 1 1 1
  2  4 0 2 1 1 1 1
  2  4 1 0 1 1 1 2
  2  4 1 0 1 1 2 1
  2  4 1 0 1 2 1 1
  2  4 1 0 2 1 1 1
  2  4 1 1 0 1 1 2
  2  4 1 1 0 1 2 1
  2  4 1 1 0 2 1 1
  2  4 1 1 1 0 1 2
  2  4 1 1 1 0 2 1
  2  4 1 1 1 1 0 2
  2  4 1 1 1 1 2 0
  2  4 1 1 1 2 0 1
  2  4 1 1 1 2 1 0
  2  4 1 1 2 0 1 1
  2  4 1 1 2 1 0 1
  2  4 1 1 2 1 1 0
  2  4 1 2 0 1 1 1
  2  4 1 2 1 0 1 1
  2  4 1 2 1 1 0 1
  2  4 1 2 1 1 1 0
  2  4 2 0 1 1 1 1
  2  4 2 1 0 1 1 1
  2  4 2 1 1 0 1 1
  2  4 2 1 1 1 0 1
  2  4 2 1 1 1 1 0
  2  5 0 1 1 1 2 2
  2  5 0 1 1 2 1 2
  2  5 0 1 1 2 2 1
  2  5 0 1 2 1 1 2
  2  5 0 1 2 1 2 1
  2  5 0 1 2 2 1 1
  2  5 0 2 1 1 1 2
  2  5 0 2 1 1 2 1
  2  5 0 2 1 2 1 1
  2  5 0 2 2 1 1 1
  2  5 1 0 1 1 2 2
  2  5 1 0 1 2 1 2
  2  5 1 0 1 2 2 1
  2  5 1 0 2 1 1 2
  2  5 1 0 2 1 2 1
  2  5 1 0 2 2 1 1
  2  5 1 1 0 1 2 2
  2  5 1 1 0 2 1 2
  2  5 1 1 0 2 2 1
  2  5 1 1 1 0 2 2
  2  5 1 1 1 2 0 2
  2  5 1 1 1 2 2 0
  2  5 1 1 2 0 1 2
  2  5 1 1 2 0 2 1
  2  5 1 1 2 1 0 2
  2  5 1 1 2 1 2 0
  2  5 1 1 2 2 0 1
  2  5 1 1 2 2 1 0
  2  5 1 2 0 1 1 2
  2  5 1 2 0 1 2 1
  2  5 1 2 0 2 1 1
  2  5 1 2 1 0 1 2
  2  5 1 2 1 0 2 1
  2  5 1 2 1 1 0 2
  2  5 1 2 1 1 2 0
  2  5 1 2 1 2 0 1
  2  5 1 2 1 2 1 0
  2  5 1 2 2 0 1 1
  2  5 1 2 2 1 0 1
  2  5 1 2 2 1 1 0
  2  5 2 0 1 1 1 2
  2  5 2 0 1 1 2 1
  2  5 2 0 1 2 1 1
  2  5 2 0 2 1 1 1
  2  5 2 1 0 1 1 2
  2  5 2 1 0 1 2 1
  2  5 2 1 0 2 1 1
  2  5 2 1 1 0 1 2
  2  5 2 1 1 0 2 1
  2  5 2 1 1 1 0 2
  2  5 2 1 1 1 2 0
  2  5 2 1 1 2 0 1
  2  5 2 1 1 2 1 0
  2  5 2 1 2 0 1 1
  2  5 2 1 2 1 0 1
  2  5 2 1 2 1 1 0
  2  5 2 2 0 1 1 1
  2  5 2 2 1 0 1 1
  2  5 2 2 1 1 0 1
  2  5 2 2 1 1 1 0
  3  3 0 1 1 1 1 1
  3  3 1 0 1 1 1 1
  3  3 1 1 0 1 1 1
  3  3 1 1 1 0 1 1
  3  3 1 1 1 1 0 1
  3  3 1 1 1 1 1 0
  3  5 1 1 1 1 2 2
  3  5 1 1 1 2 1 2
  3  5 1 1 1 2 2 1
  3  5 1 1 2 1 1 2
  3  5 1 1 2 1 2 1
  3  5 1 1 2 2 1 1
  3  5 1 2 1 1 1 2
  3  5 1 2 1 1 2 1
  3  5 1 2 1 2 1 1
  3  5 1 2 2 1 1 1
  3  5 2 1 1 1 1 2
  3  5 2 1 1 1 2 1
  3  5 2 1 1 2 1 1
  3  5 2 1 2 1 1 1
  3  5 2 2 1 1 1 1
  3  6 0 1 2 2 2 2
  3  6 0 2 1 2 2 2
  3  6 0 2 2 1 2 2
  3  6 0 2 2 2 1 2
  3  6 0 2 2 2 2 1
  3  6 1 0 2 2 2 2
  3  6 1 1 1 1 2 3
  3  6 1 1 1 1 3 2
  3  6 1 1 1 2 1 3
  3  6 1 1 1 2 3 1
  3  6 1 1 1 3 1 2
  3  6 1 1 1 3 2 1
  3  6 1 1 2 1 1 3
  3  6 1 1 2 1 3 1
  3  6 1 1 2 3 1 1
  3  6 1 1 3 1 1 2
  3  6 1 1 3 1 2 1
  3  6 1 1 3 2 1 1
  3  6 1 2 0 2 2 2
  3  6 1 2 1 1 1 3
  3  6 1 2 1 1 3 1
  3  6 1 2 1 3 1 1
  3  6 1 2 2 0 2 2
  3  6 1 2 2 2 0 2
  3  6 1 2 2 2 2 0
  3  6 1 2 3 1 1 1
  3  6 1 3 1 1 1 2
  3  6 1 3 1 1 2 1
  3  6 1 3 1 2 1 1
  3  6 1 3 2 1 1 1
  3  6 2 0 1 2 2 2
  3  6 2 0 2 1 2 2
  3  6 2 0 2 2 1 2
  3  6 2 0 2 2 2 1
  3  6 2 1 0 2 2 2
  3  6 2 1 1 1 1 3
  3  6 2 1 1 1 3 1
  3  6 2 1 1 3 1 1
  3  6 2 1 2 0 2 2
  3  6 2 1 2 2 0 2
  3  6 2 1 2 2 2 0
  3  6 2 1 3 1 1 1
  3  6 2 2 0 1 2 2
  3  6 2 2 0 2 1 2
  3  6 2 2 0 2 2 1
  3  6 2 2 1 0 2 2
  3  6 2 2 1 2 0 2
  3  6 2 2 1 2 2 0
  3  6 2 2 2 0 1 2
  3  6 2 2 2 0 2 1
  3  6 2 2 2 1 0 2
  3  6 2 2 2 1 2 0
  3  6 2 2 2 2 0 1
  3  6 2 2 2 2 1 0
  3  6 2 3 1 1 1 1
  3  6 3 1 1 1 1 2
  3  6 3 1 1 1 2 1
  3  6 3 1 1 2 1 1
  3  6 3 1 2 1 1 1
  3  6 3 2 1 1 1 1
  3  7 1 1 1 1 3 3
  3  7 1 1 1 3 1 3
  3  7 1 1 1 3 3 1
  3  7 1 1 3 1 1 3
  3  7 1 1 3 1 3 1
  3  7 1 1 3 3 1 1
  3  7 1 3 1 1 1 3
  3  7 1 3 1 1 3 1
  3  7 1 3 1 3 1 1
  3  7 1 3 3 1 1 1
  3  7 3 1 1 1 1 3
  3  7 3 1 1 1 3 1
  3  7 3 1 1 3 1 1
  3  7 3 1 3 1 1 1
  3  7 3 3 1 1 1 1
  5  7 2 2 2 2 2 2
  6  9 1 2 3 3 3 3
  6  9 1 3 2 3 3 3
  6  9 1 3 3 2 3 3
  6  9 1 3 3 3 2 3
  6  9 1 3 3 3 3 2
  6  9 2 1 3 3 3 3
  6  9 2 3 1 3 3 3
  6  9 2 3 3 1 3 3
  6  9 2 3 3 3 1 3
  6  9 2 3 3 3 3 1
  6  9 3 1 2 3 3 3
  6  9 3 1 3 2 3 3
  6  9 3 1 3 3 2 3
  6  9 3 1 3 3 3 2
  6  9 3 2 1 3 3 3
  6  9 3 2 3 1 3 3
  6  9 3 2 3 3 1 3
  6  9 3 2 3 3 3 1
  6  9 3 3 1 2 3 3
  6  9 3 3 1 3 2 3
  6  9 3 3 1 3 3 2
  6  9 3 3 2 1 3 3
  6  9 3 3 2 3 1 3
  6  9 3 3 2 3 3 1
  6  9 3 3 3 1 2 3
  6  9 3 3 3 1 3 2
  6  9 3 3 3 2 1 3
  6  9 3 3 3 2 3 1
  6  9 3 3 3 3 1 2
  6  9 3 3 3 3 2 1
  7 11 1 3 3 3 4 4
  7 11 1 3 3 4 3 4
  7 11 1 3 3 4 4 3
  7 11 1 3 4 3 3 4
  7 11 1 3 4 3 4 3
  7 11 1 3 4 4 3 3
  7 11 1 4 3 3 3 4
  7 11 1 4 3 3 4 3
  7 11 1 4 3 4 3 3
  7 11 1 4 4 3 3 3
  7 11 3 1 3 3 4 4
  7 11 3 1 3 4 3 4
  7 11 3 1 3 4 4 3
  7 11 3 1 4 3 3 4
  7 11 3 1 4 3 4 3
  7 11 3 1 4 4 3 3
  7 11 3 3 1 3 4 4
  7 11 3 3 1 4 3 4
  7 11 3 3 1 4 4 3
  7 11 3 3 3 1 4 4
  7 11 3 3 3 4 1 4
  7 11 3 3 3 4 4 1
  7 11 3 3 4 1 3 4
  7 11 3 3 4 1 4 3
  7 11 3 3 4 3 1 4
  7 11 3 3 4 3 4 1
  7 11 3 3 4 4 1 3
  7 11 3 3 4 4 3 1
  7 11 3 4 1 3 3 4
  7 11 3 4 1 3 4 3
  7 11 3 4 1 4 3 3
  7 11 3 4 3 1 3 4
  7 11 3 4 3 1 4 3
  7 11 3 4 3 3 1 4
  7 11 3 4 3 3 4 1
  7 11 3 4 3 4 1 3
  7 11 3 4 3 4 3 1
  7 11 3 4 4 1 3 3
  7 11 3 4 4 3 1 3
  7 11 3 4 4 3 3 1
  7 11 4 1 3 3 3 4
  7 11 4 1 3 3 4 3
  7 11 4 1 3 4 3 3
  7 11 4 1 4 3 3 3
  7 11 4 3 1 3 3 4
  7 11 4 3 1 3 4 3
  7 11 4 3 1 4 3 3
  7 11 4 3 3 1 3 4
  7 11 4 3 3 1 4 3
  7 11 4 3 3 3 1 4
  7 11 4 3 3 3 4 1
  7 11 4 3 3 4 1 3
  7 11 4 3 3 4 3 1
  7 11 4 3 4 1 3 3
  7 11 4 3 4 3 1 3
  7 11 4 3 4 3 3 1
  7 11 4 4 1 3 3 3
  7 11 4 4 3 1 3 3
  7 11 4 4 3 3 1 3
  7 11 4 4 3 3 3 1
 11 16 2 5 5 5 5 5
 11 16 5 2 5 5 5 5
 11 16 5 5 2 5 5 5
 11 16 5 5 5 2 5 5
 11 16 5 5 5 5 2 5
 11 16 5 5 5 5 5 2



==> anc/X136-ineqs.in <==
amb_space 8
constraints 549
0 1 0 0 0 0 0 0 >= 0
1 0 0 0 0 0 0 0 >= 0
1 1 0 0 0 0 0 1 >= 0
1 1 0 0 0 0 1 0 >= 0
1 1 0 0 0 1 0 0 >= 0
1 1 0 0 1 0 0 0 >= 0
1 1 0 1 0 0 0 0 >= 0
1 1 1 0 0 0 0 0 >= 0
1 2 1 1 0 0 0 0 >= 0
1 2 1 0 1 0 0 0 >= 0
1 2 1 0 0 1 0 0 >= 0
1 2 1 0 0 0 1 0 >= 0
1 2 1 0 0 0 0 1 >= 0
1 2 0 1 1 0 0 0 >= 0
1 2 0 1 0 1 0 0 >= 0
1 2 0 1 0 0 1 0 >= 0
1 2 0 1 0 0 0 1 >= 0
1 2 0 0 1 1 0 0 >= 0
1 2 0 0 1 0 1 0 >= 0
1 2 0 0 1 0 0 1 >= 0
1 2 0 0 0 1 1 0 >= 0
1 2 0 0 0 1 0 1 >= 0
1 2 0 0 0 0 1 1 >= 0
1 3 1 1 1 0 0 0 >= 0
1 3 1 1 0 1 0 0 >= 0
1 3 1 1 0 0 1 0 >= 0
1 3 1 1 0 0 0 1 >= 0
1 3 1 0 1 1 0 0 >= 0
1 3 1 0 1 0 1 0 >= 0
1 3 1 0 1 0 0 1 >= 0
1 3 1 0 0 1 1 0 >= 0
1 3 1 0 0 1 0 1 >= 0
1 3 1 0 0 0 1 1 >= 0
1 3 0 1 1 1 0 0 >= 0
1 3 0 1 1 0 1 0 >= 0
1 3 0 1 1 0 0 1 >= 0
1 3 0 1 0 1 1 0 >= 0
1 3 0 1 0 1 0 1 >= 0
1 3 0 1 0 0 1 1 >= 0
1 3 0 0 1 1 1 0 >= 0
1 3 0 0 1 1 0 1 >= 0
1 3 0 0 1 0 1 1 >= 0
1 3 0 0 0 1 1 1 >= 0
1 3 1 1 1 1 0 0 >= 0
1 3 1 1 1 0 1 0 >= 0
1 3 1 1 1 0 0 1 >= 0
1 3 1 1 0 1 1 0 >= 0
1 3 1 1 0 1 0 1 >= 0
1 3 1 1 0 0 1 1 >= 0
1 3 1 0 1 1 1 0 >= 0
1 3 1 0 1 1 0 1 >= 0
1 3 1 0 1 0 1 1 >= 0
1 3 1 0 0 1 1 1 >= 0
1 3 0 1 1 1 1 0 >= 0
1 3 0 1 1 1 0 1 >= 0
1 3 0 1 1 0 1 1 >= 0
1 3 0 1 0 1 1 1 >= 0
1 3 0 0 1 1 1 1 >= 0
1 4 1 1 1 1 1 0 >= 0
1 4 1 1 1 1 0 1 >= 0
1 4 1 1 1 0 1 1 >= 0
1 4 1 1 0 1 1 1 >= 0
1 4 1 0 1 1 1 1 >= 0
1 4 0 1 1 1 1 1 >= 0
2 4 2 1 1 1 1 0 >= 0
2 4 1 2 1 1 1 0 >= 0
2 4 1 1 2 1 1 0 >= 0
2 4 1 1 1 2 1 0 >= 0
2 4 1 1 1 1 2 0 >= 0
2 4 2 1 1 1 0 1 >= 0
2 4 1 2 1 1 0 1 >= 0
2 4 1 1 2 1 0 1 >= 0
2 4 1 1 1 2 0 1 >= 0
2 4 1 1 1 1 0 2 >= 0
2 4 2 1 1 0 1 1 >= 0
2 4 1 2 1 0 1 1 >= 0
2 4 1 1 2 0 1 1 >= 0
2 4 1 1 1 0 2 1 >= 0
2 4 1 1 1 0 1 2 >= 0
2 4 2 1 0 1 1 1 >= 0
2 4 1 2 0 1 1 1 >= 0
2 4 1 1 0 2 1 1 >= 0
2 4 1 1 0 1 2 1 >= 0
2 4 1 1 0 1 1 2 >= 0
2 4 2 0 1 1 1 1 >= 0
2 4 1 0 2 1 1 1 >= 0
2 4 1 0 1 2 1 1 >= 0
2 4 1 0 1 1 2 1 >= 0
2 4 1 0 1 1 1 2 >= 0
2 4 0 2 1 1 1 1 >= 0
2 4 0 1 2 1 1 1 >= 0
2 4 0 1 1 2 1 1 >= 0
2 4 0 1 1 1 2 1 >= 0
2 4 0 1 1 1 1 2 >= 0
2 5 2 2 1 1 1 0 >= 0
2 5 2 1 2 1 1 0 >= 0
2 5 2 1 1 2 1 0 >= 0
2 5 2 1 1 1 2 0 >= 0
2 5 1 2 2 1 1 0 >= 0
2 5 1 2 1 2 1 0 >= 0
2 5 1 2 1 1 2 0 >= 0
2 5 1 1 2 2 1 0 >= 0
2 5 1 1 2 1 2 0 >= 0
2 5 1 1 1 2 2 0 >= 0
2 5 2 2 1 1 0 1 >= 0
2 5 2 1 2 1 0 1 >= 0
2 5 2 1 1 2 0 1 >= 0
2 5 2 1 1 1 0 2 >= 0
2 5 1 2 2 1 0 1 >= 0
2 5 1 2 1 2 0 1 >= 0
2 5 1 2 1 1 0 2 >= 0
2 5 1 1 2 2 0 1 >= 0
2 5 1 1 2 1 0 2 >= 0
2 5 1 1 1 2 0 2 >= 0
2 5 2 2 1 0 1 1 >= 0
2 5 2 1 2 0 1 1 >= 0
2 5 2 1 1 0 2 1 >= 0
2 5 2 1 1 0 1 2 >= 0
2 5 1 2 2 0 1 1 >= 0
2 5 1 2 1 0 2 1 >= 0
2 5 1 2 1 0 1 2 >= 0
2 5 1 1 2 0 2 1 >= 0
2 5 1 1 2 0 1 2 >= 0
2 5 1 1 1 0 2 2 >= 0
2 5 2 2 0 1 1 1 >= 0
2 5 2 1 0 2 1 1 >= 0
2 5 2 1 0 1 2 1 >= 0
2 5 2 1 0 1 1 2 >= 0
2 5 1 2 0 2 1 1 >= 0
2 5 1 2 0 1 2 1 >= 0
2 5 1 2 0 1 1 2 >= 0
2 5 1 1 0 2 2 1 >= 0
2 5 1 1 0 2 1 2 >= 0
2 5 1 1 0 1 2 2 >= 0
2 5 2 0 2 1 1 1 >= 0
2 5 2 0 1 2 1 1 >= 0
2 5 2 0 1 1 2 1 >= 0
2 5 2 0 1 1 1 2 >= 0
2 5 1 0 2 2 1 1 >= 0
2 5 1 0 2 1 2 1 >= 0
2 5 1 0 2 1 1 2 >= 0
2 5 1 0 1 2 2 1 >= 0
2 5 1 0 1 2 1 2 >= 0
2 5 1 0 1 1 2 2 >= 0
2 5 0 2 2 1 1 1 >= 0
2 5 0 2 1 2 1 1 >= 0
2 5 0 2 1 1 2 1 >= 0
2 5 0 2 1 1 1 2 >= 0
2 5 0 1 2 2 1 1 >= 0
2 5 0 1 2 1 2 1 >= 0
2 5 0 1 2 1 1 2 >= 0
2 5 0 1 1 2 2 1 >= 0
2 5 0 1 1 2 1 2 >= 0
2 5 0 1 1 1 2 2 >= 0
3 3 1 1 1 1 1 0 >= 0
3 3 1 1 1 1 0 1 >= 0
3 3 1 1 1 0 1 1 >= 0
3 3 1 1 0 1 1 1 >= 0
3 3 1 0 1 1 1 1 >= 0
3 3 0 1 1 1 1 1 >= 0
3 6 2 2 2 2 1 0 >= 0
3 6 2 2 2 1 2 0 >= 0
3 6 2 2 1 2 2 0 >= 0
3 6 2 1 2 2 2 0 >= 0
3 6 1 2 2 2 2 0 >= 0
3 6 2 2 2 2 0 1 >= 0
3 6 2 2 2 1 0 2 >= 0
3 6 2 2 1 2 0 2 >= 0
3 6 2 1 2 2 0 2 >= 0
3 6 1 2 2 2 0 2 >= 0
3 6 2 2 2 0 2 1 >= 0
3 6 2 2 2 0 1 2 >= 0
3 6 2 2 1 0 2 2 >= 0
3 6 2 1 2 0 2 2 >= 0
3 6 1 2 2 0 2 2 >= 0
3 6 2 2 0 2 2 1 >= 0
3 6 2 2 0 2 1 2 >= 0
3 6 2 2 0 1 2 2 >= 0
3 6 2 1 0 2 2 2 >= 0
3 6 1 2 0 2 2 2 >= 0
3 6 2 0 2 2 2 1 >= 0
3 6 2 0 2 2 1 2 >= 0
3 6 2 0 2 1 2 2 >= 0
3 6 2 0 1 2 2 2 >= 0
3 6 1 0 2 2 2 2 >= 0
3 6 0 2 2 2 2 1 >= 0
3 6 0 2 2 2 1 2 >= 0
3 6 0 2 2 1 2 2 >= 0
3 6 0 2 1 2 2 2 >= 0
3 6 0 1 2 2 2 2 >= 0

0 0 -1 0 0 0 0 0 >= 0
0 0 0 -1 0 0 0 0 >= 0
0 0 0 0 -1 0 0 0 >= 0
0 0 0 0 0 -1 0 0 >= 0
0 0 0 0 0 0 -1 0 >= 0
0 0 0 0 0 0 0 -1 >= 0
0 1 1 0 0 0 0 0 >= 0
0 1 0 1 0 0 0 0 >= 0
0 1 0 0 1 0 0 0 >= 0
0 1 0 0 0 1 0 0 >= 0
0 1 0 0 0 0 1 0 >= 0
0 1 0 0 0 0 0 1 >= 0

1 2 1 1 1 0 0 0 >= 0
1 2 1 1 0 1 0 0 >= 0
1 2 1 1 0 0 1 0 >= 0
1 2 1 1 0 0 0 1 >= 0
1 2 1 0 1 1 0 0 >= 0
1 2 1 0 1 0 1 0 >= 0
1 2 1 0 1 0 0 1 >= 0
1 2 1 0 0 1 1 0 >= 0
1 2 1 0 0 1 0 1 >= 0
1 2 1 0 0 0 1 1 >= 0
1 2 0 1 1 1 0 0 >= 0
1 2 0 1 1 0 1 0 >= 0
1 2 0 1 1 0 0 1 >= 0
1 2 0 1 0 1 1 0 >= 0
1 2 0 1 0 1 0 1 >= 0
1 2 0 1 0 0 1 1 >= 0
1 2 0 0 1 1 1 0 >= 0
1 2 0 0 1 1 0 1 >= 0
1 2 0 0 1 0 1 1 >= 0
1 2 0 0 0 1 1 1 >= 0


1 0 0 0 0 0 0 0 >= 0
1 1 1 0 0 0 0 0 >= 0
1 1 0 1 0 0 0 0 >= 0
1 1 0 0 1 0 0 0 >= 0
1 1 0 0 0 1 0 0 >= 0
1 1 0 0 0 0 1 0 >= 0
1 1 0 0 0 0 0 1 >= 0
1 2 1 1 0 0 0 0 >= 0
1 2 1 0 1 0 0 0 >= 0
1 2 1 0 0 1 0 0 >= 0
1 2 1 0 0 0 1 0 >= 0
1 2 1 0 0 0 0 1 >= 0
1 2 0 1 1 0 0 0 >= 0
1 2 0 1 0 1 0 0 >= 0
1 2 0 1 0 0 1 0 >= 0
1 2 0 1 0 0 0 1 >= 0
1 2 0 0 1 1 0 0 >= 0
1 2 0 0 1 0 1 0 >= 0
1 2 0 0 1 0 0 1 >= 0
1 2 0 0 0 1 1 0 >= 0
1 2 0 0 0 1 0 1 >= 0
1 2 0 0 0 0 1 1 >= 0
3 3 1 1 1 1 1 0 >= 0
3 3 1 1 1 1 0 1 >= 0
3 3 1 1 1 0 1 1 >= 0
3 3 1 1 0 1 1 1 >= 0
3 3 1 0 1 1 1 1 >= 0
3 3 0 1 1 1 1 1 >= 0
1 3 1 1 1 1 0 0 >= 0
1 3 1 1 1 0 1 0 >= 0
1 3 1 1 1 0 0 1 >= 0
1 3 1 1 0 1 1 0 >= 0
1 3 1 1 0 1 0 1 >= 0
1 3 1 1 0 0 1 1 >= 0
1 3 1 0 1 1 1 0 >= 0
1 3 1 0 1 1 0 1 >= 0
1 3 1 0 1 0 1 1 >= 0
1 3 1 0 0 1 1 1 >= 0
1 3 0 1 1 1 1 0 >= 0
1 3 0 1 1 1 0 1 >= 0
1 3 0 1 1 0 1 1 >= 0
1 3 0 1 0 1 1 1 >= 0
1 3 0 0 1 1 1 1 >= 0
2 4 2 1 1 1 1 0 >= 0
2 4 1 2 1 1 1 0 >= 0
2 4 1 1 2 1 1 0 >= 0
2 4 1 1 1 2 1 0 >= 0
2 4 1 1 1 1 2 0 >= 0
2 4 2 1 1 1 0 1 >= 0
2 4 1 2 1 1 0 1 >= 0
2 4 1 1 2 1 0 1 >= 0
2 4 1 1 1 2 0 1 >= 0
2 4 1 1 1 1 0 2 >= 0
2 4 2 1 1 0 1 1 >= 0
2 4 1 2 1 0 1 1 >= 0
2 4 1 1 2 0 1 1 >= 0
2 4 1 1 1 0 2 1 >= 0
2 4 1 1 1 0 1 2 >= 0
2 4 2 1 0 1 1 1 >= 0
2 4 1 2 0 1 1 1 >= 0
2 4 1 1 0 2 1 1 >= 0
2 4 1 1 0 1 2 1 >= 0
2 4 1 1 0 1 1 2 >= 0
2 4 2 0 1 1 1 1 >= 0
2 4 1 0 2 1 1 1 >= 0
2 4 1 0 1 2 1 1 >= 0
2 4 1 0 1 1 2 1 >= 0
2 4 1 0 1 1 1 2 >= 0
2 4 0 2 1 1 1 1 >= 0
2 4 0 1 2 1 1 1 >= 0
2 4 0 1 1 2 1 1 >= 0
2 4 0 1 1 1 2 1 >= 0
2 4 0 1 1 1 1 2 >= 0
1 4 1 1 1 1 1 0 >= 0
1 4 1 1 1 1 0 1 >= 0
1 4 1 1 1 0 1 1 >= 0
1 4 1 1 0 1 1 1 >= 0
1 4 1 0 1 1 1 1 >= 0
1 4 0 1 1 1 1 1 >= 0
3 5 2 2 1 1 1 1 >= 0
3 5 2 1 2 1 1 1 >= 0
3 5 2 1 1 2 1 1 >= 0
3 5 2 1 1 1 2 1 >= 0
3 5 2 1 1 1 1 2 >= 0
3 5 1 2 2 1 1 1 >= 0
3 5 1 2 1 2 1 1 >= 0
3 5 1 2 1 1 2 1 >= 0
3 5 1 2 1 1 1 2 >= 0
3 5 1 1 2 2 1 1 >= 0
3 5 1 1 2 1 2 1 >= 0
3 5 1 1 2 1 1 2 >= 0
3 5 1 1 1 2 2 1 >= 0
3 5 1 1 1 2 1 2 >= 0
3 5 1 1 1 1 2 2 >= 0
2 5 2 2 1 1 1 0 >= 0
2 5 2 1 2 1 1 0 >= 0
2 5 2 1 1 2 1 0 >= 0
2 5 2 1 1 1 2 0 >= 0
2 5 1 2 2 1 1 0 >= 0
2 5 1 2 1 2 1 0 >= 0
2 5 1 2 1 1 2 0 >= 0
2 5 1 1 2 2 1 0 >= 0
2 5 1 1 2 1 2 0 >= 0
2 5 1 1 1 2 2 0 >= 0
2 5 2 2 1 1 0 1 >= 0
2 5 2 1 2 1 0 1 >= 0
2 5 2 1 1 2 0 1 >= 0
2 5 2 1 1 1 0 2 >= 0
2 5 1 2 2 1 0 1 >= 0
2 5 1 2 1 2 0 1 >= 0
2 5 1 2 1 1 0 2 >= 0
2 5 1 1 2 2 0 1 >= 0
2 5 1 1 2 1 0 2 >= 0
2 5 1 1 1 2 0 2 >= 0
2 5 2 2 1 0 1 1 >= 0
2 5 2 1 2 0 1 1 >= 0
2 5 2 1 1 0 2 1 >= 0
2 5 2 1 1 0 1 2 >= 0
2 5 1 2 2 0 1 1 >= 0
2 5 1 2 1 0 2 1 >= 0
2 5 1 2 1 0 1 2 >= 0
2 5 1 1 2 0 2 1 >= 0
2 5 1 1 2 0 1 2 >= 0
2 5 1 1 1 0 2 2 >= 0
2 5 2 2 0 1 1 1 >= 0
2 5 2 1 0 2 1 1 >= 0
2 5 2 1 0 1 2 1 >= 0
2 5 2 1 0 1 1 2 >= 0
2 5 1 2 0 2 1 1 >= 0
2 5 1 2 0 1 2 1 >= 0
2 5 1 2 0 1 1 2 >= 0
2 5 1 1 0 2 2 1 >= 0
2 5 1 1 0 2 1 2 >= 0
2 5 1 1 0 1 2 2 >= 0
2 5 2 0 2 1 1 1 >= 0
2 5 2 0 1 2 1 1 >= 0
2 5 2 0 1 1 2 1 >= 0
2 5 2 0 1 1 1 2 >= 0
2 5 1 0 2 2 1 1 >= 0
2 5 1 0 2 1 2 1 >= 0
2 5 1 0 2 1 1 2 >= 0
2 5 1 0 1 2 2 1 >= 0
2 5 1 0 1 2 1 2 >= 0
2 5 1 0 1 1 2 2 >= 0
2 5 0 2 2 1 1 1 >= 0
2 5 0 2 1 2 1 1 >= 0
2 5 0 2 1 1 2 1 >= 0
2 5 0 2 1 1 1 2 >= 0
2 5 0 1 2 2 1 1 >= 0
2 5 0 1 2 1 2 1 >= 0
2 5 0 1 2 1 1 2 >= 0
2 5 0 1 1 2 2 1 >= 0
2 5 0 1 1 2 1 2 >= 0
2 5 0 1 1 1 2 2 >= 0
1 5 1 1 1 1 1 1 >= 0
3 6 2 2 2 2 1 0 >= 0
3 6 2 2 2 1 2 0 >= 0
3 6 2 2 1 2 2 0 >= 0
3 6 2 1 2 2 2 0 >= 0
3 6 1 2 2 2 2 0 >= 0
3 6 2 2 2 2 0 1 >= 0
3 6 2 2 2 1 0 2 >= 0
3 6 2 2 1 2 0 2 >= 0
3 6 2 1 2 2 0 2 >= 0
3 6 1 2 2 2 0 2 >= 0
3 6 2 2 2 0 2 1 >= 0
3 6 2 2 2 0 1 2 >= 0
3 6 2 2 1 0 2 2 >= 0
3 6 2 1 2 0 2 2 >= 0
3 6 1 2 2 0 2 2 >= 0
3 6 2 2 0 2 2 1 >= 0
3 6 2 2 0 2 1 2 >= 0
3 6 2 2 0 1 2 2 >= 0
3 6 2 1 0 2 2 2 >= 0
3 6 1 2 0 2 2 2 >= 0
3 6 2 0 2 2 2 1 >= 0
3 6 2 0 2 2 1 2 >= 0
3 6 2 0 2 1 2 2 >= 0
3 6 2 0 1 2 2 2 >= 0
3 6 1 0 2 2 2 2 >= 0
3 6 0 2 2 2 2 1 >= 0
3 6 0 2 2 2 1 2 >= 0
3 6 0 2 2 1 2 2 >= 0
3 6 0 2 1 2 2 2 >= 0
3 6 0 1 2 2 2 2 >= 0
3 6 3 2 1 1 1 1 >= 0
3 6 3 1 2 1 1 1 >= 0
3 6 3 1 1 2 1 1 >= 0
3 6 3 1 1 1 2 1 >= 0
3 6 3 1 1 1 1 2 >= 0
3 6 2 3 1 1 1 1 >= 0
3 6 1 3 2 1 1 1 >= 0
3 6 1 3 1 2 1 1 >= 0
3 6 1 3 1 1 2 1 >= 0
3 6 1 3 1 1 1 2 >= 0
3 6 2 1 3 1 1 1 >= 0
3 6 1 2 3 1 1 1 >= 0
3 6 1 1 3 2 1 1 >= 0
3 6 1 1 3 1 2 1 >= 0
3 6 1 1 3 1 1 2 >= 0
3 6 2 1 1 3 1 1 >= 0
3 6 1 2 1 3 1 1 >= 0
3 6 1 1 2 3 1 1 >= 0
3 6 1 1 1 3 2 1 >= 0
3 6 1 1 1 3 1 2 >= 0
3 6 2 1 1 1 3 1 >= 0
3 6 1 2 1 1 3 1 >= 0
3 6 1 1 2 1 3 1 >= 0
3 6 1 1 1 2 3 1 >= 0
3 6 1 1 1 1 3 2 >= 0
3 6 2 1 1 1 1 3 >= 0
3 6 1 2 1 1 1 3 >= 0
3 6 1 1 2 1 1 3 >= 0
3 6 1 1 1 2 1 3 >= 0
3 6 1 1 1 1 2 3 >= 0
5 7 2 2 2 2 2 2 >= 0
3 7 3 3 1 1 1 1 >= 0
3 7 3 1 3 1 1 1 >= 0
3 7 3 1 1 3 1 1 >= 0
3 7 3 1 1 1 3 1 >= 0
3 7 3 1 1 1 1 3 >= 0
3 7 1 3 3 1 1 1 >= 0
3 7 1 3 1 3 1 1 >= 0
3 7 1 3 1 1 3 1 >= 0
3 7 1 3 1 1 1 3 >= 0
3 7 1 1 3 3 1 1 >= 0
3 7 1 1 3 1 3 1 >= 0
3 7 1 1 3 1 1 3 >= 0
3 7 1 1 1 3 3 1 >= 0
3 7 1 1 1 3 1 3 >= 0
3 7 1 1 1 1 3 3 >= 0
6 9 1 2 3 3 3 3 >= 0
6 9 1 3 2 3 3 3 >= 0
6 9 1 3 3 2 3 3 >= 0
6 9 1 3 3 3 2 3 >= 0
6 9 1 3 3 3 3 2 >= 0
6 9 2 1 3 3 3 3 >= 0
6 9 3 1 2 3 3 3 >= 0
6 9 3 1 3 2 3 3 >= 0
6 9 3 1 3 3 2 3 >= 0
6 9 3 1 3 3 3 2 >= 0
6 9 2 3 1 3 3 3 >= 0
6 9 3 2 1 3 3 3 >= 0
6 9 3 3 1 2 3 3 >= 0
6 9 3 3 1 3 2 3 >= 0
6 9 3 3 1 3 3 2 >= 0
6 9 2 3 3 1 3 3 >= 0
6 9 3 2 3 1 3 3 >= 0
6 9 3 3 2 1 3 3 >= 0
6 9 3 3 3 1 2 3 >= 0
6 9 3 3 3 1 3 2 >= 0
6 9 2 3 3 3 1 3 >= 0
6 9 3 2 3 3 1 3 >= 0
6 9 3 3 2 3 1 3 >= 0
6 9 3 3 3 2 1 3 >= 0
6 9 3 3 3 3 1 2 >= 0
6 9 2 3 3 3 3 1 >= 0
6 9 3 2 3 3 3 1 >= 0
6 9 3 3 2 3 3 1 >= 0
6 9 3 3 3 2 3 1 >= 0
6 9 3 3 3 3 2 1 >= 0
7 11 1 4 4 3 3 3 >= 0
7 11 1 4 3 4 3 3 >= 0
7 11 1 4 3 3 4 3 >= 0
7 11 1 4 3 3 3 4 >= 0
7 11 1 3 4 4 3 3 >= 0
7 11 1 3 4 3 4 3 >= 0
7 11 1 3 4 3 3 4 >= 0
7 11 1 3 3 4 4 3 >= 0
7 11 1 3 3 4 3 4 >= 0
7 11 1 3 3 3 4 4 >= 0
7 11 4 1 4 3 3 3 >= 0
7 11 4 1 3 4 3 3 >= 0
7 11 4 1 3 3 4 3 >= 0
7 11 4 1 3 3 3 4 >= 0
7 11 3 1 4 4 3 3 >= 0
7 11 3 1 4 3 4 3 >= 0
7 11 3 1 4 3 3 4 >= 0
7 11 3 1 3 4 4 3 >= 0
7 11 3 1 3 4 3 4 >= 0
7 11 3 1 3 3 4 4 >= 0
7 11 4 4 1 3 3 3 >= 0
7 11 4 3 1 4 3 3 >= 0
7 11 4 3 1 3 4 3 >= 0
7 11 4 3 1 3 3 4 >= 0
7 11 3 4 1 4 3 3 >= 0
7 11 3 4 1 3 4 3 >= 0
7 11 3 4 1 3 3 4 >= 0
7 11 3 3 1 4 4 3 >= 0
7 11 3 3 1 4 3 4 >= 0
7 11 3 3 1 3 4 4 >= 0
7 11 4 4 3 1 3 3 >= 0
7 11 4 3 4 1 3 3 >= 0
7 11 4 3 3 1 4 3 >= 0
7 11 4 3 3 1 3 4 >= 0
7 11 3 4 4 1 3 3 >= 0
7 11 3 4 3 1 4 3 >= 0
7 11 3 4 3 1 3 4 >= 0
7 11 3 3 4 1 4 3 >= 0
7 11 3 3 4 1 3 4 >= 0
7 11 3 3 3 1 4 4 >= 0
7 11 4 4 3 3 1 3 >= 0
7 11 4 3 4 3 1 3 >= 0
7 11 4 3 3 4 1 3 >= 0
7 11 4 3 3 3 1 4 >= 0
7 11 3 4 4 3 1 3 >= 0
7 11 3 4 3 4 1 3 >= 0
7 11 3 4 3 3 1 4 >= 0
7 11 3 3 4 4 1 3 >= 0
7 11 3 3 4 3 1 4 >= 0
7 11 3 3 3 4 1 4 >= 0
7 11 4 4 3 3 3 1 >= 0
7 11 4 3 4 3 3 1 >= 0
7 11 4 3 3 4 3 1 >= 0
7 11 4 3 3 3 4 1 >= 0
7 11 3 4 4 3 3 1 >= 0
7 11 3 4 3 4 3 1 >= 0
7 11 3 4 3 3 4 1 >= 0
7 11 3 3 4 4 3 1 >= 0
7 11 3 3 4 3 4 1 >= 0
7 11 3 3 3 4 4 1 >= 0
11 16 3 5 5 5 5 5 >= 0
11 16 5 3 5 5 5 5 >= 0
11 16 5 5 3 5 5 5 >= 0
11 16 5 5 5 3 5 5 >= 0
11 16 5 5 5 5 3 5 >= 0
11 16 5 5 5 5 5 3 >= 0

/*
L3 block: inequalities pulled back from X_{1,3,5}
L194 block: base locus inequalities Lemma 1.8 \ref{lemma-baselocusexceptionals}
L207 block: base locus inequalities Lemma 5.3 \ref{lemma-baselocus3pts}
L229 block: inequalities pulled back from divisor V~ = Y_{L,6} using Lemma 5.2 \ref{lemma-restriction2}
*/

==> anc/X136-ineqs.out <==
5133 Hilbert basis elements
404 extreme rays
45 support hyperplanes

embedding dimension = 8
rank = 8 (maximal)
external index = 1

size of partial triangulation   = 12016
resulting sum of |det|s = 235459

No implicit grading found

rank of class group = 37
class group is free

***********************************************************************

5133 Hilbert basis elements:
  0  1  -1  -1   0   0   0   0
  0  1  -1   0  -1   0   0   0
  0  1  -1   0   0  -1   0   0
  0  1  -1   0   0   0  -1   0
  0  1  -1   0   0   0   0  -1
  0  1  -1   0   0   0   0   0
  0  1   0  -1  -1   0   0   0
  0  1   0  -1   0  -1   0   0
  0  1   0  -1   0   0  -1   0
  0  1   0  -1   0   0   0  -1
  0  1   0  -1   0   0   0   0
  0  1   0   0  -1  -1   0   0
  0  1   0   0  -1   0  -1   0
  0  1   0   0  -1   0   0  -1
  0  1   0   0  -1   0   0   0
  0  1   0   0   0  -1  -1   0
  0  1   0   0   0  -1   0  -1
  0  1   0   0   0  -1   0   0
  0  1   0   0   0   0  -1  -1
  0  1   0   0   0   0  -1   0
  0  1   0   0   0   0   0  -1
  0  1   0   0   0   0   0   0
  0  2  -2  -1  -1  -1  -1   0
  0  2  -2  -1  -1  -1   0  -1
  0  2  -2  -1  -1  -1   0   0
  0  2  -2  -1  -1   0  -1  -1
  0  2  -2  -1  -1   0  -1   0
  0  2  -2  -1  -1   0   0  -1
  0  2  -2  -1   0  -1  -1  -1
  0  2  -2  -1   0  -1  -1   0
  0  2  -2  -1   0  -1   0  -1
  0  2  -2  -1   0   0  -1  -1
  0  2  -2   0  -1  -1  -1  -1
  0  2  -2   0  -1  -1  -1   0
  0  2  -2   0  -1  -1   0  -1
  0  2  -2   0  -1   0  -1  -1
  0  2  -2   0   0  -1  -1  -1
  0  2  -1  -2  -1  -1  -1   0
  0  2  -1  -2  -1  -1   0  -1
  0  2  -1  -2  -1  -1   0   0
  0  2  -1  -2  -1   0  -1  -1
  0  2  -1  -2  -1   0  -1   0
  0  2  -1  -2  -1   0   0  -1
  0  2  -1  -2   0  -1  -1  -1
  0  2  -1  -2   0  -1  -1   0
  0  2  -1  -2   0  -1   0  -1
  0  2  -1  -2   0   0  -1  -1
  0  2  -1  -1  -2  -1  -1   0
  0  2  -1  -1  -2  -1   0  -1
  0  2  -1  -1  -2  -1   0   0
  0  2  -1  -1  -2   0  -1  -1
  0  2  -1  -1  -2   0  -1   0
  0  2  -1  -1  -2   0   0  -1
  0  2  -1  -1  -1  -2  -1   0
  0  2  -1  -1  -1  -2   0  -1
  0  2  -1  -1  -1  -2   0   0
  0  2  -1  -1  -1  -1  -2   0
  0  2  -1  -1  -1  -1  -1  -1
  0  2  -1  -1  -1  -1  -1   0
  0  2  -1  -1  -1  -1   0  -2
  0  2  -1  -1  -1  -1   0  -1
  0  2  -1  -1  -1   0  -2  -1
  0  2  -1  -1  -1   0  -2   0
  0  2  -1  -1  -1   0  -1  -2
  0  2  -1  -1  -1   0  -1  -1
  0  2  -1  -1  -1   0   0  -2
  0  2  -1  -1   0  -2  -1  -1
  0  2  -1  -1   0  -2  -1   0
  0  2  -1  -1   0  -2   0  -1
  0  2  -1  -1   0  -1  -2  -1
  0  2  -1  -1   0  -1  -2   0
  0  2  -1  -1   0  -1  -1  -2
  0  2  -1  -1   0  -1  -1  -1
  0  2  -1  -1   0  -1   0  -2
  0  2  -1  -1   0   0  -2  -1
  0  2  -1  -1   0   0  -1  -2
  0  2  -1   0  -2  -1  -1  -1
  0  2  -1   0  -2  -1  -1   0
  0  2  -1   0  -2  -1   0  -1
  0  2  -1   0  -2   0  -1  -1
  0  2  -1   0  -1  -2  -1  -1
  0  2  -1   0  -1  -2  -1   0
  0  2  -1   0  -1  -2   0  -1
  0  2  -1   0  -1  -1  -2  -1
  0  2  -1   0  -1  -1  -2   0
  0  2  -1   0  -1  -1  -1  -2
  0  2  -1   0  -1  -1  -1  -1
  0  2  -1   0  -1  -1   0  -2
  0  2  -1   0  -1   0  -2  -1
  0  2  -1   0  -1   0  -1  -2
  0  2  -1   0   0  -2  -1  -1
  0  2  -1   0   0  -1  -2  -1
  0  2  -1   0   0  -1  -1  -2
  0  2   0  -2  -1  -1  -1  -1
  0  2   0  -2  -1  -1  -1   0
  0  2   0  -2  -1  -1   0  -1
  0  2   0  -2  -1   0  -1  -1
  0  2   0  -2   0  -1  -1  -1
  0  2   0  -1  -2  -1  -1  -1
  0  2   0  -1  -2  -1  -1   0
  0  2   0  -1  -2  -1   0  -1
  0  2   0  -1  -2   0  -1  -1
  0  2   0  -1  -1  -2  -1  -1
  0  2   0  -1  -1  -2  -1   0
  0  2   0  -1  -1  -2   0  -1
  0  2   0  -1  -1  -1  -2  -1
  0  2   0  -1  -1  -1  -2   0
  0  2   0  -1  -1  -1  -1  -2
  0  2   0  -1  -1  -1  -1  -1
  0  2   0  -1  -1  -1   0  -2
  0  2   0  -1  -1   0  -2  -1
  0  2   0  -1  -1   0  -1  -2
  0  2   0  -1   0  -2  -1  -1
  0  2   0  -1   0  -1  -2  -1
  0  2   0  -1   0  -1  -1  -2
  0  2   0   0  -2  -1  -1  -1
  0  2   0   0  -1  -2  -1  -1
  0  2   0   0  -1  -1  -2  -1
  0  2   0   0  -1  -1  -1  -2
  0  3  -3  -2  -1  -1  -1  -1
  0  3  -3  -1  -2  -1  -1  -1
  0  3  -3  -1  -1  -2  -1  -1
  0  3  -3  -1  -1  -1  -2  -1
  0  3  -3  -1  -1  -1  -1  -2
  0  3  -2  -3  -1  -1  -1  -1
  0  3  -2  -2  -2  -2  -1  -1
  0  3  -2  -2  -2  -2  -1   0
  0  3  -2  -2  -2  -2   0  -1
  0  3  -2  -2  -2  -2   0   0
  0  3  -2  -2  -2  -1  -2  -1
  0  3  -2  -2  -2  -1  -2   0
  0  3  -2  -2  -2  -1  -1  -2
  0  3  -2  -2  -2  -1  -1  -1
  0  3  -2  -2  -2  -1   0  -2
  0  3  -2  -2  -2   0  -2  -1
  0  3  -2  -2  -2   0  -2   0
  0  3  -2  -2  -2   0  -1  -2
  0  3  -2  -2  -2   0   0  -2
  0  3  -2  -2  -1  -2  -2  -1
  0  3  -2  -2  -1  -2  -2   0
  0  3  -2  -2  -1  -2  -1  -2
  0  3  -2  -2  -1  -2  -1  -1
  0  3  -2  -2  -1  -2   0  -2
  0  3  -2  -2  -1  -1  -2  -2
  0  3  -2  -2  -1  -1  -2  -1
  0  3  -2  -2  -1  -1  -1  -2
  0  3  -2  -2  -1   0  -2  -2
  0  3  -2  -2   0  -2  -2  -1
  0  3  -2  -2   0  -2  -2   0
  0  3  -2  -2   0  -2  -1  -2
  0  3  -2  -2   0  -2   0  -2
  0  3  -2  -2   0  -1  -2  -2
  0  3  -2  -2   0   0  -2  -2
  0  3  -2  -1  -3  -1  -1  -1
  0  3  -2  -1  -2  -2  -2  -1
  0  3  -2  -1  -2  -2  -2   0
  0  3  -2  -1  -2  -2  -1  -2
  0  3  -2  -1  -2  -2  -1  -1
  0  3  -2  -1  -2  -2   0  -2
  0  3  -2  -1  -2  -1  -2  -2
  0  3  -2  -1  -2  -1  -2  -1
  0  3  -2  -1  -2  -1  -1  -2
  0  3  -2  -1  -2   0  -2  -2
  0  3  -2  -1  -1  -3  -1  -1
  0  3  -2  -1  -1  -2  -2  -2
  0  3  -2  -1  -1  -2  -2  -1
  0  3  -2  -1  -1  -2  -1  -2
  0  3  -2  -1  -1  -1  -3  -1
  0  3  -2  -1  -1  -1  -2  -2
  0  3  -2  -1  -1  -1  -1  -3
  0  3  -2  -1   0  -2  -2  -2
  0  3  -2   0  -2  -2  -2  -1
  0  3  -2   0  -2  -2  -2   0
  0  3  -2   0  -2  -2  -1  -2
  0  3  -2   0  -2  -2   0  -2
  0  3  -2   0  -2  -1  -2  -2
  0  3  -2   0  -2   0  -2  -2
  0  3  -2   0  -1  -2  -2  -2
  0  3  -2   0   0  -2  -2  -2
  0  3  -1  -3  -2  -1  -1  -1
  0  3  -1  -3  -1  -2  -1  -1
  0  3  -1  -3  -1  -1  -2  -1
  0  3  -1  -3  -1  -1  -1  -2
  0  3  -1  -2  -3  -1  -1  -1
  0  3  -1  -2  -2  -2  -2  -1
  0  3  -1  -2  -2  -2  -2   0
  0  3  -1  -2  -2  -2  -1  -2
  0  3  -1  -2  -2  -2  -1  -1
  0  3  -1  -2  -2  -2   0  -2
  0  3  -1  -2  -2  -1  -2  -2
  0  3  -1  -2  -2  -1  -2  -1
  0  3  -1  -2  -2  -1  -1  -2
  0  3  -1  -2  -2   0  -2  -2
  0  3  -1  -2  -1  -3  -1  -1
  0  3  -1  -2  -1  -2  -2  -2
  0  3  -1  -2  -1  -2  -2  -1
  0  3  -1  -2  -1  -2  -1  -2
  0  3  -1  -2  -1  -1  -3  -1
  0  3  -1  -2  -1  -1  -2  -2
  0  3  -1  -2  -1  -1  -1  -3
  0  3  -1  -2   0  -2  -2  -2
  0  3  -1  -1  -3  -2  -1  -1
  0  3  -1  -1  -3  -1  -2  -1
  0  3  -1  -1  -3  -1  -1  -2
  0  3  -1  -1  -2  -3  -1  -1
  0  3  -1  -1  -2  -2  -2  -2
  0  3  -1  -1  -2  -2  -2  -1
  0  3  -1  -1  -2  -2  -1  -2
  0  3  -1  -1  -2  -1  -3  -1
  0  3  -1  -1  -2  -1  -2  -2
  0  3  -1  -1  -2  -1  -1  -3
  0  3  -1  -1  -1  -3  -2  -1
  0  3  -1  -1  -1  -3  -1  -2
  0  3  -1  -1  -1  -2  -3  -1
  0  3  -1  -1  -1  -2  -2  -2
  0  3  -1  -1  -1  -2  -1  -3
  0  3  -1  -1  -1  -1  -3  -2
  0  3  -1  -1  -1  -1  -2  -3
  0  3  -1   0  -2  -2  -2  -2
  0  3   0  -2  -2  -2  -2  -1
  0  3   0  -2  -2  -2  -2   0
  0  3   0  -2  -2  -2  -1  -2
  0  3   0  -2  -2  -2   0  -2
  0  3   0  -2  -2  -1  -2  -2
  0  3   0  -2  -2   0  -2  -2
  0  3   0  -2  -1  -2  -2  -2
  0  3   0  -2   0  -2  -2  -2
  0  3   0  -1  -2  -2  -2  -2
  0  3   0   0  -2  -2  -2  -2
  0  4  -4  -2  -2  -2  -2  -1
  0  4  -4  -2  -2  -2  -1  -2
  0  4  -4  -2  -2  -1  -2  -2
  0  4  -4  -2  -1  -2  -2  -2
  0  4  -4  -1  -2  -2  -2  -2
  0  4  -3  -3  -2  -2  -2  -1
  0  4  -3  -3  -2  -2  -1  -2
  0  4  -3  -3  -2  -1  -2  -2
  0  4  -3  -3  -1  -2  -2  -2
  0  4  -3  -2  -3  -2  -2  -1
  0  4  -3  -2  -3  -2  -1  -2
  0  4  -3  -2  -3  -1  -2  -2
  0  4  -3  -2  -2  -3  -2  -1
  0  4  -3  -2  -2  -3  -1  -2
  0  4  -3  -2  -2  -2  -3  -1
  0  4  -3  -2  -2  -2  -2  -2
  0  4  -3  -2  -2  -2  -1  -3
  0  4  -3  -2  -2  -1  -3  -2
  0  4  -3  -2  -2  -1  -2  -3
  0  4  -3  -2  -1  -3  -2  -2
  0  4  -3  -2  -1  -2  -3  -2
  0  4  -3  -2  -1  -2  -2  -3
  0  4  -3  -1  -3  -2  -2  -2
  0  4  -3  -1  -2  -3  -2  -2
  0  4  -3  -1  -2  -2  -3  -2
  0  4  -3  -1  -2  -2  -2  -3
  0  4  -2  -4  -2  -2  -2  -1
  0  4  -2  -4  -2  -2  -1  -2
  0  4  -2  -4  -2  -1  -2  -2
  0  4  -2  -4  -1  -2  -2  -2
  0  4  -2  -3  -3  -2  -2  -1
  0  4  -2  -3  -3  -2  -1  -2
  0  4  -2  -3  -3  -1  -2  -2
  0  4  -2  -3  -2  -3  -2  -1
  0  4  -2  -3  -2  -3  -1  -2
  0  4  -2  -3  -2  -2  -3  -1
  0  4  -2  -3  -2  -2  -2  -2
  0  4  -2  -3  -2  -2  -1  -3
  0  4  -2  -3  -2  -1  -3  -2
  0  4  -2  -3  -2  -1  -2  -3
  0  4  -2  -3  -1  -3  -2  -2
  0  4  -2  -3  -1  -2  -3  -2
  0  4  -2  -3  -1  -2  -2  -3
  0  4  -2  -2  -4  -2  -2  -1
  0  4  -2  -2  -4  -2  -1  -2
  0  4  -2  -2  -4  -1  -2  -2
  0  4  -2  -2  -3  -3  -2  -1
  0  4  -2  -2  -3  -3  -1  -2
  0  4  -2  -2  -3  -2  -3  -1
  0  4  -2  -2  -3  -2  -2  -2
  0  4  -2  -2  -3  -2  -1  -3
  0  4  -2  -2  -3  -1  -3  -2
  0  4  -2  -2  -3  -1  -2  -3
  0  4  -2  -2  -2  -4  -2  -1
  0  4  -2  -2  -2  -4  -1  -2
  0  4  -2  -2  -2  -3  -3  -1
  0  4  -2  -2  -2  -3  -2  -2
  0  4  -2  -2  -2  -3  -1  -3
  0  4  -2  -2  -2  -2  -4  -1
  0  4  -2  -2  -2  -2  -3  -2
  0  4  -2  -2  -2  -2  -2  -3
  0  4  -2  -2  -2  -2  -1  -4
  0  4  -2  -2  -2  -1  -4  -2
  0  4  -2  -2  -2  -1  -3  -3
  0  4  -2  -2  -2  -1  -2  -4
  0  4  -2  -2  -1  -4  -2  -2
  0  4  -2  -2  -1  -3  -3  -2
  0  4  -2  -2  -1  -3  -2  -3
  0  4  -2  -2  -1  -2  -4  -2
  0  4  -2  -2  -1  -2  -3  -3
  0  4  -2  -2  -1  -2  -2  -4
  0  4  -2  -1  -4  -2  -2  -2
  0  4  -2  -1  -3  -3  -2  -2
  0  4  -2  -1  -3  -2  -3  -2
  0  4  -2  -1  -3  -2  -2  -3
  0  4  -2  -1  -2  -4  -2  -2
  0  4  -2  -1  -2  -3  -3  -2
  0  4  -2  -1  -2  -3  -2  -3
  0  4  -2  -1  -2  -2  -4  -2
  0  4  -2  -1  -2  -2  -3  -3
  0  4  -2  -1  -2  -2  -2  -4
  0  4  -1  -4  -2  -2  -2  -2
  0  4  -1  -3  -3  -2  -2  -2
  0  4  -1  -3  -2  -3  -2  -2
  0  4  -1  -3  -2  -2  -3  -2
  0  4  -1  -3  -2  -2  -2  -3
  0  4  -1  -2  -4  -2  -2  -2
  0  4  -1  -2  -3  -3  -2  -2
  0  4  -1  -2  -3  -2  -3  -2
  0  4  -1  -2  -3  -2  -2  -3
  0  4  -1  -2  -2  -4  -2  -2
  0  4  -1  -2  -2  -3  -3  -2
  0  4  -1  -2  -2  -3  -2  -3
  0  4  -1  -2  -2  -2  -4  -2
  0  4  -1  -2  -2  -2  -3  -3
  0  4  -1  -2  -2  -2  -2  -4
  0  5  -5  -3  -2  -2  -2  -2
  0  5  -5  -2  -3  -2  -2  -2
  0  5  -5  -2  -2  -3  -2  -2
  0  5  -5  -2  -2  -2  -3  -2
  0  5  -5  -2  -2  -2  -2  -3
  0  5  -4  -4  -2  -2  -2  -2
  0  5  -4  -2  -4  -2  -2  -2
  0  5  -4  -2  -2  -4  -2  -2
  0  5  -4  -2  -2  -2  -4  -2
  0  5  -4  -2  -2  -2  -2  -4
  0  5  -3  -5  -2  -2  -2  -2
  0  5  -3  -2  -5  -2  -2  -2
  0  5  -3  -2  -2  -5  -2  -2
  0  5  -3  -2  -2  -2  -5  -2
  0  5  -3  -2  -2  -2  -2  -5
  0  5  -2  -5  -3  -2  -2  -2
  0  5  -2  -5  -2  -3  -2  -2
  0  5  -2  -5  -2  -2  -3  -2
  0  5  -2  -5  -2  -2  -2  -3
  0  5  -2  -4  -4  -2  -2  -2
  0  5  -2  -4  -2  -4  -2  -2
  0  5  -2  -4  -2  -2  -4  -2
  0  5  -2  -4  -2  -2  -2  -4
  0  5  -2  -3  -5  -2  -2  -2
  0  5  -2  -3  -2  -5  -2  -2
  0  5  -2  -3  -2  -2  -5  -2
  0  5  -2  -3  -2  -2  -2  -5
  0  5  -2  -2  -5  -3  -2  -2
  0  5  -2  -2  -5  -2  -3  -2
  0  5  -2  -2  -5  -2  -2  -3
  0  5  -2  -2  -4  -4  -2  -2
  0  5  -2  -2  -4  -2  -4  -2
  0  5  -2  -2  -4  -2  -2  -4
  0  5  -2  -2  -3  -5  -2  -2
  0  5  -2  -2  -3  -2  -5  -2
  0  5  -2  -2  -3  -2  -2  -5
  0  5  -2  -2  -2  -5  -3  -2
  0  5  -2  -2  -2  -5  -2  -3
  0  5  -2  -2  -2  -4  -4  -2
  0  5  -2  -2  -2  -4  -2  -4
  0  5  -2  -2  -2  -3  -5  -2
  0  5  -2  -2  -2  -3  -2  -5
  0  5  -2  -2  -2  -2  -5  -3
  0  5  -2  -2  -2  -2  -4  -4
  0  5  -2  -2  -2  -2  -3  -5
  0  6  -6  -3  -3  -3  -3  -2
  0  6  -6  -3  -3  -3  -2  -3
  0  6  -6  -3  -3  -2  -3  -3
  0  6  -6  -3  -2  -3  -3  -3
  0  6  -6  -2  -3  -3  -3  -3
  0  6  -5  -4  -3  -3  -3  -2
  0  6  -5  -4  -3  -3  -2  -3
  0  6  -5  -4  -3  -2  -3  -3
  0  6  -5  -4  -2  -3  -3  -3
  0  6  -5  -3  -4  -3  -3  -2
  0  6  -5  -3  -4  -3  -2  -3
  0  6  -5  -3  -4  -2  -3  -3
  0  6  -5  -3  -3  -4  -3  -2
  0  6  -5  -3  -3  -4  -2  -3
  0  6  -5  -3  -3  -3  -4  -2
  0  6  -5  -3  -3  -3  -3  -3
  0  6  -5  -3  -3  -3  -2  -4
  0  6  -5  -3  -3  -2  -4  -3
  0  6  -5  -3  -3  -2  -3  -4
  0  6  -5  -3  -2  -4  -3  -3
  0  6  -5  -3  -2  -3  -4  -3
  0  6  -5  -3  -2  -3  -3  -4
  0  6  -5  -2  -4  -3  -3  -3
  0  6  -5  -2  -3  -4  -3  -3
  0  6  -5  -2  -3  -3  -4  -3
  0  6  -5  -2  -3  -3  -3  -4
  0  6  -4  -5  -3  -3  -3  -2
  0  6  -4  -5  -3  -3  -2  -3
  0  6  -4  -5  -3  -2  -3  -3
  0  6  -4  -5  -2  -3  -3  -3
  0  6  -4  -3  -5  -3  -3  -2
  0  6  -4  -3  -5  -3  -2  -3
  0  6  -4  -3  -5  -2  -3  -3
  0  6  -4  -3  -3  -5  -3  -2
  0  6  -4  -3  -3  -5  -2  -3
  0  6  -4  -3  -3  -3  -5  -2
  0  6  -4  -3  -3  -3  -2  -5
  0  6  -4  -3  -3  -2  -5  -3
  0  6  -4  -3  -3  -2  -3  -5
  0  6  -4  -3  -2  -5  -3  -3
  0  6  -4  -3  -2  -3  -5  -3
  0  6  -4  -3  -2  -3  -3  -5
  0  6  -4  -2  -5  -3  -3  -3
  0  6  -4  -2  -3  -5  -3  -3
  0  6  -4  -2  -3  -3  -5  -3
  0  6  -4  -2  -3  -3  -3  -5
  0  6  -3  -6  -3  -3  -3  -2
  0  6  -3  -6  -3  -3  -2  -3
  0  6  -3  -6  -3  -2  -3  -3
  0  6  -3  -6  -2  -3  -3  -3
  0  6  -3  -5  -4  -3  -3  -2
  0  6  -3  -5  -4  -3  -2  -3
  0  6  -3  -5  -4  -2  -3  -3
  0  6  -3  -5  -3  -4  -3  -2
  0  6  -3  -5  -3  -4  -2  -3
  0  6  -3  -5  -3  -3  -4  -2
  0  6  -3  -5  -3  -3  -3  -3
  0  6  -3  -5  -3  -3  -2  -4
  0  6  -3  -5  -3  -2  -4  -3
  0  6  -3  -5  -3  -2  -3  -4
  0  6  -3  -5  -2  -4  -3  -3
  0  6  -3  -5  -2  -3  -4  -3
  0  6  -3  -5  -2  -3  -3  -4
  0  6  -3  -4  -5  -3  -3  -2
  0  6  -3  -4  -5  -3  -2  -3
  0  6  -3  -4  -5  -2  -3  -3
  0  6  -3  -4  -3  -5  -3  -2
  0  6  -3  -4  -3  -5  -2  -3
  0  6  -3  -4  -3  -3  -5  -2
  0  6  -3  -4  -3  -3  -2  -5
  0  6  -3  -4  -3  -2  -5  -3
  0  6  -3  -4  -3  -2  -3  -5
  0  6  -3  -4  -2  -5  -3  -3
  0  6  -3  -4  -2  -3  -5  -3
  0  6  -3  -4  -2  -3  -3  -5
  0  6  -3  -3  -6  -3  -3  -2
  0  6  -3  -3  -6  -3  -2  -3
  0  6  -3  -3  -6  -2  -3  -3
  0  6  -3  -3  -5  -4  -3  -2
  0  6  -3  -3  -5  -4  -2  -3
  0  6  -3  -3  -5  -3  -4  -2
  0  6  -3  -3  -5  -3  -3  -3
  0  6  -3  -3  -5  -3  -2  -4
  0  6  -3  -3  -5  -2  -4  -3
  0  6  -3  -3  -5  -2  -3  -4
  0  6  -3  -3  -4  -5  -3  -2
  0  6  -3  -3  -4  -5  -2  -3
  0  6  -3  -3  -4  -3  -5  -2
  0  6  -3  -3  -4  -3  -2  -5
  0  6  -3  -3  -4  -2  -5  -3
  0  6  -3  -3  -4  -2  -3  -5
  0  6  -3  -3  -3  -6  -3  -2
  0  6  -3  -3  -3  -6  -2  -3
  0  6  -3  -3  -3  -5  -4  -2
  0  6  -3  -3  -3  -5  -3  -3
  0  6  -3  -3  -3  -5  -2  -4
  0  6  -3  -3  -3  -4  -5  -2
  0  6  -3  -3  -3  -4  -2  -5
  0  6  -3  -3  -3  -3  -6  -2
  0  6  -3  -3  -3  -3  -5  -3
  0  6  -3  -3  -3  -3  -3  -5
  0  6  -3  -3  -3  -3  -2  -6
  0  6  -3  -3  -3  -2  -6  -3
  0  6  -3  -3  -3  -2  -5  -4
  0  6  -3  -3  -3  -2  -4  -5
  0  6  -3  -3  -3  -2  -3  -6
  0  6  -3  -3  -2  -6  -3  -3
  0  6  -3  -3  -2  -5  -4  -3
  0  6  -3  -3  -2  -5  -3  -4
  0  6  -3  -3  -2  -4  -5  -3
  0  6  -3  -3  -2  -4  -3  -5
  0  6  -3  -3  -2  -3  -6  -3
  0  6  -3  -3  -2  -3  -5  -4
  0  6  -3  -3  -2  -3  -4  -5
  0  6  -3  -3  -2  -3  -3  -6
  0  6  -3  -2  -6  -3  -3  -3
  0  6  -3  -2  -5  -4  -3  -3
  0  6  -3  -2  -5  -3  -4  -3
  0  6  -3  -2  -5  -3  -3  -4
  0  6  -3  -2  -4  -5  -3  -3
  0  6  -3  -2  -4  -3  -5  -3
  0  6  -3  -2  -4  -3  -3  -5
  0  6  -3  -2  -3  -6  -3  -3
  0  6  -3  -2  -3  -5  -4  -3
  0  6  -3  -2  -3  -5  -3  -4
  0  6  -3  -2  -3  -4  -5  -3
  0  6  -3  -2  -3  -4  -3  -5
  0  6  -3  -2  -3  -3  -6  -3
  0  6  -3  -2  -3  -3  -5  -4
  0  6  -3  -2  -3  -3  -4  -5
  0  6  -3  -2  -3  -3  -3  -6
  0  6  -2  -6  -3  -3  -3  -3
  0  6  -2  -5  -4  -3  -3  -3
  0  6  -2  -5  -3  -4  -3  -3
  0  6  -2  -5  -3  -3  -4  -3
  0  6  -2  -5  -3  -3  -3  -4
  0  6  -2  -4  -5  -3  -3  -3
  0  6  -2  -4  -3  -5  -3  -3
  0  6  -2  -4  -3  -3  -5  -3
  0  6  -2  -4  -3  -3  -3  -5
  0  6  -2  -3  -6  -3  -3  -3
  0  6  -2  -3  -5  -4  -3  -3
  0  6  -2  -3  -5  -3  -4  -3
  0  6  -2  -3  -5  -3  -3  -4
  0  6  -2  -3  -4  -5  -3  -3
  0  6  -2  -3  -4  -3  -5  -3
  0  6  -2  -3  -4  -3  -3  -5
  0  6  -2  -3  -3  -6  -3  -3
  0  6  -2  -3  -3  -5  -4  -3
  0  6  -2  -3  -3  -5  -3  -4
  0  6  -2  -3  -3  -4  -5  -3
  0  6  -2  -3  -3  -4  -3  -5
  0  6  -2  -3  -3  -3  -6  -3
  0  6  -2  -3  -3  -3  -5  -4
  0  6  -2  -3  -3  -3  -4  -5
  0  6  -2  -3  -3  -3  -3  -6
  0  7  -7  -4  -3  -3  -3  -3
  0  7  -7  -3  -4  -3  -3  -3
  0  7  -7  -3  -3  -4  -3  -3
  0  7  -7  -3  -3  -3  -4  -3
  0  7  -7  -3  -3  -3  -3  -4
  0  7  -6  -5  -3  -3  -3  -3
  0  7  -6  -3  -5  -3  -3  -3
  0  7  -6  -3  -3  -5  -3  -3
  0  7  -6  -3  -3  -3  -5  -3
  0  7  -6  -3  -3  -3  -3  -5
  0  7  -5  -6  -3  -3  -3  -3
  0  7  -5  -3  -6  -3  -3  -3
  0  7  -5  -3  -3  -6  -3  -3
  0  7  -5  -3  -3  -3  -6  -3
  0  7  -5  -3  -3  -3  -3  -6
  0  7  -4  -7  -3  -3  -3  -3
  0  7  -4  -4  -4  -4  -4  -4
  0  7  -4  -3  -7  -3  -3  -3
  0  7  -4  -3  -3  -7  -3  -3
  0  7  -4  -3  -3  -3  -7  -3
  0  7  -4  -3  -3  -3  -3  -7
  0  7  -3  -7  -4  -3  -3  -3
  0  7  -3  -7  -3  -4  -3  -3
  0  7  -3  -7  -3  -3  -4  -3
  0  7  -3  -7  -3  -3  -3  -4
  0  7  -3  -6  -5  -3  -3  -3
  0  7  -3  -6  -3  -5  -3  -3
  0  7  -3  -6  -3  -3  -5  -3
  0  7  -3  -6  -3  -3  -3  -5
  0  7  -3  -5  -6  -3  -3  -3
  0  7  -3  -5  -3  -6  -3  -3
  0  7  -3  -5  -3  -3  -6  -3
  0  7  -3  -5  -3  -3  -3  -6
  0  7  -3  -4  -7  -3  -3  -3
  0  7  -3  -4  -3  -7  -3  -3
  0  7  -3  -4  -3  -3  -7  -3
  0  7  -3  -4  -3  -3  -3  -7
  0  7  -3  -3  -7  -4  -3  -3
  0  7  -3  -3  -7  -3  -4  -3
  0  7  -3  -3  -7  -3  -3  -4
  0  7  -3  -3  -6  -5  -3  -3
  0  7  -3  -3  -6  -3  -5  -3
  0  7  -3  -3  -6  -3  -3  -5
  0  7  -3  -3  -5  -6  -3  -3
  0  7  -3  -3  -5  -3  -6  -3
  0  7  -3  -3  -5  -3  -3  -6
  0  7  -3  -3  -4  -7  -3  -3
  0  7  -3  -3  -4  -3  -7  -3
  0  7  -3  -3  -4  -3  -3  -7
  0  7  -3  -3  -3  -7  -4  -3
  0  7  -3  -3  -3  -7  -3  -4
  0  7  -3  -3  -3  -6  -5  -3
  0  7  -3  -3  -3  -6  -3  -5
  0  7  -3  -3  -3  -5  -6  -3
  0  7  -3  -3  -3  -5  -3  -6
  0  7  -3  -3  -3  -4  -7  -3
  0  7  -3  -3  -3  -4  -3  -7
  0  7  -3  -3  -3  -3  -7  -4
  0  7  -3  -3  -3  -3  -6  -5
  0  7  -3  -3  -3  -3  -5  -6
  0  7  -3  -3  -3  -3  -4  -7
  0  8  -7  -4  -4  -4  -4  -4
  0  8  -6  -5  -4  -4  -4  -4
  0  8  -6  -4  -5  -4  -4  -4
  0  8  -6  -4  -4  -5  -4  -4
  0  8  -6  -4  -4  -4  -5  -4
  0  8  -6  -4  -4  -4  -4  -5
  0  8  -5  -6  -4  -4  -4  -4
  0  8  -5  -5  -5  -4  -4  -4
  0  8  -5  -5  -4  -5  -4  -4
  0  8  -5  -5  -4  -4  -5  -4
  0  8  -5  -5  -4  -4  -4  -5
  0  8  -5  -4  -6  -4  -4  -4
  0  8  -5  -4  -5  -5  -4  -4
  0  8  -5  -4  -5  -4  -5  -4
  0  8  -5  -4  -5  -4  -4  -5
  0  8  -5  -4  -4  -6  -4  -4
  0  8  -5  -4  -4  -5  -5  -4
  0  8  -5  -4  -4  -5  -4  -5
  0  8  -5  -4  -4  -4  -6  -4
  0  8  -5  -4  -4  -4  -5  -5
  0  8  -5  -4  -4  -4  -4  -6
  0  8  -4  -7  -4  -4  -4  -4
  0  8  -4  -6  -5  -4  -4  -4
  0  8  -4  -6  -4  -5  -4  -4
  0  8  -4  -6  -4  -4  -5  -4
  0  8  -4  -6  -4  -4  -4  -5
  0  8  -4  -5  -6  -4  -4  -4
  0  8  -4  -5  -5  -5  -4  -4
  0  8  -4  -5  -5  -4  -5  -4
  0  8  -4  -5  -5  -4  -4  -5
  0  8  -4  -5  -4  -6  -4  -4
  0  8  -4  -5  -4  -5  -5  -4
  0  8  -4  -5  -4  -5  -4  -5
  0  8  -4  -5  -4  -4  -6  -4
  0  8  -4  -5  -4  -4  -5  -5
  0  8  -4  -5  -4  -4  -4  -6
  0  8  -4  -4  -7  -4  -4  -4
  0  8  -4  -4  -6  -5  -4  -4
  0  8  -4  -4  -6  -4  -5  -4
  0  8  -4  -4  -6  -4  -4  -5
  0  8  -4  -4  -5  -6  -4  -4
  0  8  -4  -4  -5  -5  -5  -4
  0  8  -4  -4  -5  -5  -4  -5
  0  8  -4  -4  -5  -4  -6  -4
  0  8  -4  -4  -5  -4  -5  -5
  0  8  -4  -4  -5  -4  -4  -6
  0  8  -4  -4  -4  -7  -4  -4
  0  8  -4  -4  -4  -6  -5  -4
  0  8  -4  -4  -4  -6  -4  -5
  0  8  -4  -4  -4  -5  -6  -4
  0  8  -4  -4  -4  -5  -5  -5
  0  8  -4  -4  -4  -5  -4  -6
  0  8  -4  -4  -4  -4  -7  -4
  0  8  -4  -4  -4  -4  -6  -5
  0  8  -4  -4  -4  -4  -5  -6
  0  8  -4  -4  -4  -4  -4  -7
  0  9  -9  -5  -4  -4  -4  -4
  0  9  -9  -4  -5  -4  -4  -4
  0  9  -9  -4  -4  -5  -4  -4
  0  9  -9  -4  -4  -4  -5  -4
  0  9  -9  -4  -4  -4  -4  -5
  0  9  -8  -6  -4  -4  -4  -4
  0  9  -8  -4  -6  -4  -4  -4
  0  9  -8  -4  -4  -6  -4  -4
  0  9  -8  -4  -4  -4  -6  -4
  0  9  -8  -4  -4  -4  -4  -6
  0  9  -7  -7  -4  -4  -4  -4
  0  9  -7  -4  -7  -4  -4  -4
  0  9  -7  -4  -4  -7  -4  -4
  0  9  -7  -4  -4  -4  -7  -4
  0  9  -7  -4  -4  -4  -4  -7
  0  9  -6  -8  -4  -4  -4  -4
  0  9  -6  -4  -8  -4  -4  -4
  0  9  -6  -4  -4  -8  -4  -4
  0  9  -6  -4  -4  -4  -8  -4
  0  9  -6  -4  -4  -4  -4  -8
  0  9  -5  -9  -4  -4  -4  -4
  0  9  -5  -4  -9  -4  -4  -4
  0  9  -5  -4  -4  -9  -4  -4
  0  9  -5  -4  -4  -4  -9  -4
  0  9  -5  -4  -4  -4  -4  -9
  0  9  -4  -9  -5  -4  -4  -4
  0  9  -4  -9  -4  -5  -4  -4
  0  9  -4  -9  -4  -4  -5  -4
  0  9  -4  -9  -4  -4  -4  -5
  0  9  -4  -8  -6  -4  -4  -4
  0  9  -4  -8  -4  -6  -4  -4
  0  9  -4  -8  -4  -4  -6  -4
  0  9  -4  -8  -4  -4  -4  -6
  0  9  -4  -7  -7  -4  -4  -4
  0  9  -4  -7  -4  -7  -4  -4
  0  9  -4  -7  -4  -4  -7  -4
  0  9  -4  -7  -4  -4  -4  -7
  0  9  -4  -6  -8  -4  -4  -4
  0  9  -4  -6  -4  -8  -4  -4
  0  9  -4  -6  -4  -4  -8  -4
  0  9  -4  -6  -4  -4  -4  -8
  0  9  -4  -5  -9  -4  -4  -4
  0  9  -4  -5  -4  -9  -4  -4
  0  9  -4  -5  -4  -4  -9  -4
  0  9  -4  -5  -4  -4  -4  -9
  0  9  -4  -4  -9  -5  -4  -4
  0  9  -4  -4  -9  -4  -5  -4
  0  9  -4  -4  -9  -4  -4  -5
  0  9  -4  -4  -8  -6  -4  -4
  0  9  -4  -4  -8  -4  -6  -4
  0  9  -4  -4  -8  -4  -4  -6
  0  9  -4  -4  -7  -7  -4  -4
  0  9  -4  -4  -7  -4  -7  -4
  0  9  -4  -4  -7  -4  -4  -7
  0  9  -4  -4  -6  -8  -4  -4
  0  9  -4  -4  -6  -4  -8  -4
  0  9  -4  -4  -6  -4  -4  -8
  0  9  -4  -4  -5  -9  -4  -4
  0  9  -4  -4  -5  -4  -9  -4
  0  9  -4  -4  -5  -4  -4  -9
  0  9  -4  -4  -4  -9  -5  -4
  0  9  -4  -4  -4  -9  -4  -5
  0  9  -4  -4  -4  -8  -6  -4
  0  9  -4  -4  -4  -8  -4  -6
  0  9  -4  -4  -4  -7  -7  -4
  0  9  -4  -4  -4  -7  -4  -7
  0  9  -4  -4  -4  -6  -8  -4
  0  9  -4  -4  -4  -6  -4  -8
  0  9  -4  -4  -4  -5  -9  -4
  0  9  -4  -4  -4  -5  -4  -9
  0  9  -4  -4  -4  -4  -9  -5
  0  9  -4  -4  -4  -4  -8  -6
  0  9  -4  -4  -4  -4  -7  -7
  0  9  -4  -4  -4  -4  -6  -8
  0  9  -4  -4  -4  -4  -5  -9
  0 10  -9  -5  -5  -5  -5  -5
  0 10  -8  -6  -5  -5  -5  -5
  0 10  -8  -5  -6  -5  -5  -5
  0 10  -8  -5  -5  -6  -5  -5
  0 10  -8  -5  -5  -5  -6  -5
  0 10  -8  -5  -5  -5  -5  -6
  0 10  -7  -7  -5  -5  -5  -5
  0 10  -7  -6  -6  -5  -5  -5
  0 10  -7  -6  -5  -6  -5  -5
  0 10  -7  -6  -5  -5  -6  -5
  0 10  -7  -6  -5  -5  -5  -6
  0 10  -7  -5  -7  -5  -5  -5
  0 10  -7  -5  -6  -6  -5  -5
  0 10  -7  -5  -6  -5  -6  -5
  0 10  -7  -5  -6  -5  -5  -6
  0 10  -7  -5  -5  -7  -5  -5
  0 10  -7  -5  -5  -6  -6  -5
  0 10  -7  -5  -5  -6  -5  -6
  0 10  -7  -5  -5  -5  -7  -5
  0 10  -7  -5  -5  -5  -6  -6
  0 10  -7  -5  -5  -5  -5  -7
  0 10  -6  -8  -5  -5  -5  -5
  0 10  -6  -7  -6  -5  -5  -5
  0 10  -6  -7  -5  -6  -5  -5
  0 10  -6  -7  -5  -5  -6  -5
  0 10  -6  -7  -5  -5  -5  -6
  0 10  -6  -6  -7  -5  -5  -5
  0 10  -6  -6  -5  -7  -5  -5
  0 10  -6  -6  -5  -5  -7  -5
  0 10  -6  -6  -5  -5  -5  -7
  0 10  -6  -5  -8  -5  -5  -5
  0 10  -6  -5  -7  -6  -5  -5
  0 10  -6  -5  -7  -5  -6  -5
  0 10  -6  -5  -7  -5  -5  -6
  0 10  -6  -5  -6  -7  -5  -5
  0 10  -6  -5  -6  -5  -7  -5
  0 10  -6  -5  -6  -5  -5  -7
  0 10  -6  -5  -5  -8  -5  -5
  0 10  -6  -5  -5  -7  -6  -5
  0 10  -6  -5  -5  -7  -5  -6
  0 10  -6  -5  -5  -6  -7  -5
  0 10  -6  -5  -5  -6  -5  -7
  0 10  -6  -5  -5  -5  -8  -5
  0 10  -6  -5  -5  -5  -7  -6
  0 10  -6  -5  -5  -5  -6  -7
  0 10  -6  -5  -5  -5  -5  -8
  0 10  -5  -9  -5  -5  -5  -5
  0 10  -5  -8  -6  -5  -5  -5
  0 10  -5  -8  -5  -6  -5  -5
  0 10  -5  -8  -5  -5  -6  -5
  0 10  -5  -8  -5  -5  -5  -6
  0 10  -5  -7  -7  -5  -5  -5
  0 10  -5  -7  -6  -6  -5  -5
  0 10  -5  -7  -6  -5  -6  -5
  0 10  -5  -7  -6  -5  -5  -6
  0 10  -5  -7  -5  -7  -5  -5
  0 10  -5  -7  -5  -6  -6  -5
  0 10  -5  -7  -5  -6  -5  -6
  0 10  -5  -7  -5  -5  -7  -5
  0 10  -5  -7  -5  -5  -6  -6
  0 10  -5  -7  -5  -5  -5  -7
  0 10  -5  -6  -8  -5  -5  -5
  0 10  -5  -6  -7  -6  -5  -5
  0 10  -5  -6  -7  -5  -6  -5
  0 10  -5  -6  -7  -5  -5  -6
  0 10  -5  -6  -6  -7  -5  -5
  0 10  -5  -6  -6  -5  -7  -5
  0 10  -5  -6  -6  -5  -5  -7
  0 10  -5  -6  -5  -8  -5  -5
  0 10  -5  -6  -5  -7  -6  -5
  0 10  -5  -6  -5  -7  -5  -6
  0 10  -5  -6  -5  -6  -7  -5
  0 10  -5  -6  -5  -6  -5  -7
  0 10  -5  -6  -5  -5  -8  -5
  0 10  -5  -6  -5  -5  -7  -6
  0 10  -5  -6  -5  -5  -6  -7
  0 10  -5  -6  -5  -5  -5  -8
  0 10  -5  -5  -9  -5  -5  -5
  0 10  -5  -5  -8  -6  -5  -5
  0 10  -5  -5  -8  -5  -6  -5
  0 10  -5  -5  -8  -5  -5  -6
  0 10  -5  -5  -7  -7  -5  -5
  0 10  -5  -5  -7  -6  -6  -5
  0 10  -5  -5  -7  -6  -5  -6
  0 10  -5  -5  -7  -5  -7  -5
  0 10  -5  -5  -7  -5  -6  -6
  0 10  -5  -5  -7  -5  -5  -7
  0 10  -5  -5  -6  -8  -5  -5
  0 10  -5  -5  -6  -7  -6  -5
  0 10  -5  -5  -6  -7  -5  -6
  0 10  -5  -5  -6  -6  -7  -5
  0 10  -5  -5  -6  -6  -5  -7
  0 10  -5  -5  -6  -5  -8  -5
  0 10  -5  -5  -6  -5  -7  -6
  0 10  -5  -5  -6  -5  -6  -7
  0 10  -5  -5  -6  -5  -5  -8
  0 10  -5  -5  -5  -9  -5  -5
  0 10  -5  -5  -5  -8  -6  -5
  0 10  -5  -5  -5  -8  -5  -6
  0 10  -5  -5  -5  -7  -7  -5
  0 10  -5  -5  -5  -7  -6  -6
  0 10  -5  -5  -5  -7  -5  -7
  0 10  -5  -5  -5  -6  -8  -5
  0 10  -5  -5  -5  -6  -7  -6
  0 10  -5  -5  -5  -6  -6  -7
  0 10  -5  -5  -5  -6  -5  -8
  0 10  -5  -5  -5  -5  -9  -5
  0 10  -5  -5  -5  -5  -8  -6
  0 10  -5  -5  -5  -5  -7  -7
  0 10  -5  -5  -5  -5  -6  -8
  0 10  -5  -5  -5  -5  -5  -9
  0 11 -11  -6  -5  -5  -5  -5
  0 11 -11  -5  -6  -5  -5  -5
  0 11 -11  -5  -5  -6  -5  -5
  0 11 -11  -5  -5  -5  -6  -5
  0 11 -11  -5  -5  -5  -5  -6
  0 11 -10  -7  -5  -5  -5  -5
  0 11 -10  -6  -6  -5  -5  -5
  0 11 -10  -6  -5  -6  -5  -5
  0 11 -10  -6  -5  -5  -6  -5
  0 11 -10  -6  -5  -5  -5  -6
  0 11 -10  -5  -7  -5  -5  -5
  0 11 -10  -5  -6  -6  -5  -5
  0 11 -10  -5  -6  -5  -6  -5
  0 11 -10  -5  -6  -5  -5  -6
  0 11 -10  -5  -5  -7  -5  -5
  0 11 -10  -5  -5  -6  -6  -5
  0 11 -10  -5  -5  -6  -5  -6
  0 11 -10  -5  -5  -5  -7  -5
  0 11 -10  -5  -5  -5  -6  -6
  0 11 -10  -5  -5  -5  -5  -7
  0 11  -9  -8  -5  -5  -5  -5
  0 11  -9  -7  -6  -5  -5  -5
  0 11  -9  -7  -5  -6  -5  -5
  0 11  -9  -7  -5  -5  -6  -5
  0 11  -9  -7  -5  -5  -5  -6
  0 11  -9  -6  -7  -5  -5  -5
  0 11  -9  -6  -5  -7  -5  -5
  0 11  -9  -6  -5  -5  -7  -5
  0 11  -9  -6  -5  -5  -5  -7
  0 11  -9  -5  -8  -5  -5  -5
  0 11  -9  -5  -7  -6  -5  -5
  0 11  -9  -5  -7  -5  -6  -5
  0 11  -9  -5  -7  -5  -5  -6
  0 11  -9  -5  -6  -7  -5  -5
  0 11  -9  -5  -6  -5  -7  -5
  0 11  -9  -5  -6  -5  -5  -7
  0 11  -9  -5  -5  -8  -5  -5
  0 11  -9  -5  -5  -7  -6  -5
  0 11  -9  -5  -5  -7  -5  -6
  0 11  -9  -5  -5  -6  -7  -5
  0 11  -9  -5  -5  -6  -5  -7
  0 11  -9  -5  -5  -5  -8  -5
  0 11  -9  -5  -5  -5  -7  -6
  0 11  -9  -5  -5  -5  -6  -7
  0 11  -9  -5  -5  -5  -5  -8
  0 11  -8  -9  -5  -5  -5  -5
  0 11  -8  -8  -6  -5  -5  -5
  0 11  -8  -8  -5  -6  -5  -5
  0 11  -8  -8  -5  -5  -6  -5
  0 11  -8  -8  -5  -5  -5  -6
  0 11  -8  -7  -7  -5  -5  -5
  0 11  -8  -7  -5  -7  -5  -5
  0 11  -8  -7  -5  -5  -7  -5
  0 11  -8  -7  -5  -5  -5  -7
  0 11  -8  -6  -8  -5  -5  -5
  0 11  -8  -6  -5  -8  -5  -5
  0 11  -8  -6  -5  -5  -8  -5
  0 11  -8  -6  -5  -5  -5  -8
  0 11  -8  -5  -9  -5  -5  -5
  0 11  -8  -5  -8  -6  -5  -5
  0 11  -8  -5  -8  -5  -6  -5
  0 11  -8  -5  -8  -5  -5  -6
  0 11  -8  -5  -7  -7  -5  -5
  0 11  -8  -5  -7  -5  -7  -5
  0 11  -8  -5  -7  -5  -5  -7
  0 11  -8  -5  -6  -8  -5  -5
  0 11  -8  -5  -6  -5  -8  -5
  0 11  -8  -5  -6  -5  -5  -8
  0 11  -8  -5  -5  -9  -5  -5
  0 11  -8  -5  -5  -8  -6  -5
  0 11  -8  -5  -5  -8  -5  -6
  0 11  -8  -5  -5  -7  -7  -5
  0 11  -8  -5  -5  -7  -5  -7
  0 11  -8  -5  -5  -6  -8  -5
  0 11  -8  -5  -5  -6  -5  -8
  0 11  -8  -5  -5  -5  -9  -5
  0 11  -8  -5  -5  -5  -8  -6
  0 11  -8  -5  -5  -5  -7  -7
  0 11  -8  -5  -5  -5  -6  -8
  0 11  -8  -5  -5  -5  -5  -9
  0 11  -7 -10  -5  -5  -5  -5
  0 11  -7  -9  -6  -5  -5  -5
  0 11  -7  -9  -5  -6  -5  -5
  0 11  -7  -9  -5  -5  -6  -5
  0 11  -7  -9  -5  -5  -5  -6
  0 11  -7  -8  -7  -5  -5  -5
  0 11  -7  -8  -5  -7  -5  -5
  0 11  -7  -8  -5  -5  -7  -5
  0 11  -7  -8  -5  -5  -5  -7
  0 11  -7  -7  -8  -5  -5  -5
  0 11  -7  -7  -5  -8  -5  -5
  0 11  -7  -7  -5  -5  -8  -5
  0 11  -7  -7  -5  -5  -5  -8
  0 11  -7  -6  -9  -5  -5  -5
  0 11  -7  -6  -5  -9  -5  -5
  0 11  -7  -6  -5  -5  -9  -5
  0 11  -7  -6  -5  -5  -5  -9
  0 11  -7  -5 -10  -5  -5  -5
  0 11  -7  -5  -9  -6  -5  -5
  0 11  -7  -5  -9  -5  -6  -5
  0 11  -7  -5  -9  -5  -5  -6
  0 11  -7  -5  -8  -7  -5  -5
  0 11  -7  -5  -8  -5  -7  -5
  0 11  -7  -5  -8  -5  -5  -7
  0 11  -7  -5  -7  -8  -5  -5
  0 11  -7  -5  -7  -5  -8  -5
  0 11  -7  -5  -7  -5  -5  -8
  0 11  -7  -5  -6  -9  -5  -5
  0 11  -7  -5  -6  -5  -9  -5
  0 11  -7  -5  -6  -5  -5  -9
  0 11  -7  -5  -5 -10  -5  -5
  0 11  -7  -5  -5  -9  -6  -5
  0 11  -7  -5  -5  -9  -5  -6
  0 11  -7  -5  -5  -8  -7  -5
  0 11  -7  -5  -5  -8  -5  -7
  0 11  -7  -5  -5  -7  -8  -5
  0 11  -7  -5  -5  -7  -5  -8
  0 11  -7  -5  -5  -6  -9  -5
  0 11  -7  -5  -5  -6  -5  -9
  0 11  -7  -5  -5  -5 -10  -5
  0 11  -7  -5  -5  -5  -9  -6
  0 11  -7  -5  -5  -5  -8  -7
  0 11  -7  -5  -5  -5  -7  -8
  0 11  -7  -5  -5  -5  -6  -9
  0 11  -7  -5  -5  -5  -5 -10
  0 11  -6 -11  -5  -5  -5  -5
  0 11  -6 -10  -6  -5  -5  -5
  0 11  -6 -10  -5  -6  -5  -5
  0 11  -6 -10  -5  -5  -6  -5
  0 11  -6 -10  -5  -5  -5  -6
  0 11  -6  -9  -7  -5  -5  -5
  0 11  -6  -9  -5  -7  -5  -5
  0 11  -6  -9  -5  -5  -7  -5
  0 11  -6  -9  -5  -5  -5  -7
  0 11  -6  -8  -8  -5  -5  -5
  0 11  -6  -8  -5  -8  -5  -5
  0 11  -6  -8  -5  -5  -8  -5
  0 11  -6  -8  -5  -5  -5  -8
  0 11  -6  -7  -9  -5  -5  -5
  0 11  -6  -7  -5  -9  -5  -5
  0 11  -6  -7  -5  -5  -9  -5
  0 11  -6  -7  -5  -5  -5  -9
  0 11  -6  -6 -10  -5  -5  -5
  0 11  -6  -6  -5 -10  -5  -5
  0 11  -6  -6  -5  -5 -10  -5
  0 11  -6  -6  -5  -5  -5 -10
  0 11  -6  -5 -11  -5  -5  -5
  0 11  -6  -5 -10  -6  -5  -5
  0 11  -6  -5 -10  -5  -6  -5
  0 11  -6  -5 -10  -5  -5  -6
  0 11  -6  -5  -9  -7  -5  -5
  0 11  -6  -5  -9  -5  -7  -5
  0 11  -6  -5  -9  -5  -5  -7
  0 11  -6  -5  -8  -8  -5  -5
  0 11  -6  -5  -8  -5  -8  -5
  0 11  -6  -5  -8  -5  -5  -8
  0 11  -6  -5  -7  -9  -5  -5
  0 11  -6  -5  -7  -5  -9  -5
  0 11  -6  -5  -7  -5  -5  -9
  0 11  -6  -5  -6 -10  -5  -5
  0 11  -6  -5  -6  -5 -10  -5
  0 11  -6  -5  -6  -5  -5 -10
  0 11  -6  -5  -5 -11  -5  -5
  0 11  -6  -5  -5 -10  -6  -5
  0 11  -6  -5  -5 -10  -5  -6
  0 11  -6  -5  -5  -9  -7  -5
  0 11  -6  -5  -5  -9  -5  -7
  0 11  -6  -5  -5  -8  -8  -5
  0 11  -6  -5  -5  -8  -5  -8
  0 11  -6  -5  -5  -7  -9  -5
  0 11  -6  -5  -5  -7  -5  -9
  0 11  -6  -5  -5  -6 -10  -5
  0 11  -6  -5  -5  -6  -5 -10
  0 11  -6  -5  -5  -5 -11  -5
  0 11  -6  -5  -5  -5 -10  -6
  0 11  -6  -5  -5  -5  -9  -7
  0 11  -6  -5  -5  -5  -8  -8
  0 11  -6  -5  -5  -5  -7  -9
  0 11  -6  -5  -5  -5  -6 -10
  0 11  -6  -5  -5  -5  -5 -11
  0 11  -5 -11  -6  -5  -5  -5
  0 11  -5 -11  -5  -6  -5  -5
  0 11  -5 -11  -5  -5  -6  -5
  0 11  -5 -11  -5  -5  -5  -6
  0 11  -5 -10  -7  -5  -5  -5
  0 11  -5 -10  -6  -6  -5  -5
  0 11  -5 -10  -6  -5  -6  -5
  0 11  -5 -10  -6  -5  -5  -6
  0 11  -5 -10  -5  -7  -5  -5
  0 11  -5 -10  -5  -6  -6  -5
  0 11  -5 -10  -5  -6  -5  -6
  0 11  -5 -10  -5  -5  -7  -5
  0 11  -5 -10  -5  -5  -6  -6
  0 11  -5 -10  -5  -5  -5  -7
  0 11  -5  -9  -8  -5  -5  -5
  0 11  -5  -9  -7  -6  -5  -5
  0 11  -5  -9  -7  -5  -6  -5
  0 11  -5  -9  -7  -5  -5  -6
  0 11  -5  -9  -6  -7  -5  -5
  0 11  -5  -9  -6  -5  -7  -5
  0 11  -5  -9  -6  -5  -5  -7
  0 11  -5  -9  -5  -8  -5  -5
  0 11  -5  -9  -5  -7  -6  -5
  0 11  -5  -9  -5  -7  -5  -6
  0 11  -5  -9  -5  -6  -7  -5
  0 11  -5  -9  -5  -6  -5  -7
  0 11  -5  -9  -5  -5  -8  -5
  0 11  -5  -9  -5  -5  -7  -6
  0 11  -5  -9  -5  -5  -6  -7
  0 11  -5  -9  -5  -5  -5  -8
  0 11  -5  -8  -9  -5  -5  -5
  0 11  -5  -8  -8  -6  -5  -5
  0 11  -5  -8  -8  -5  -6  -5
  0 11  -5  -8  -8  -5  -5  -6
  0 11  -5  -8  -7  -7  -5  -5
  0 11  -5  -8  -7  -5  -7  -5
  0 11  -5  -8  -7  -5  -5  -7
  0 11  -5  -8  -6  -8  -5  -5
  0 11  -5  -8  -6  -5  -8  -5
  0 11  -5  -8  -6  -5  -5  -8
  0 11  -5  -8  -5  -9  -5  -5
  0 11  -5  -8  -5  -8  -6  -5
  0 11  -5  -8  -5  -8  -5  -6
  0 11  -5  -8  -5  -7  -7  -5
  0 11  -5  -8  -5  -7  -5  -7
  0 11  -5  -8  -5  -6  -8  -5
  0 11  -5  -8  -5  -6  -5  -8
  0 11  -5  -8  -5  -5  -9  -5
  0 11  -5  -8  -5  -5  -8  -6
  0 11  -5  -8  -5  -5  -7  -7
  0 11  -5  -8  -5  -5  -6  -8
  0 11  -5  -8  -5  -5  -5  -9
  0 11  -5  -7 -10  -5  -5  -5
  0 11  -5  -7  -9  -6  -5  -5
  0 11  -5  -7  -9  -5  -6  -5
  0 11  -5  -7  -9  -5  -5  -6
  0 11  -5  -7  -8  -7  -5  -5
  0 11  -5  -7  -8  -5  -7  -5
  0 11  -5  -7  -8  -5  -5  -7
  0 11  -5  -7  -7  -8  -5  -5
  0 11  -5  -7  -7  -5  -8  -5
  0 11  -5  -7  -7  -5  -5  -8
  0 11  -5  -7  -6  -9  -5  -5
  0 11  -5  -7  -6  -5  -9  -5
  0 11  -5  -7  -6  -5  -5  -9
  0 11  -5  -7  -5 -10  -5  -5
  0 11  -5  -7  -5  -9  -6  -5
  0 11  -5  -7  -5  -9  -5  -6
  0 11  -5  -7  -5  -8  -7  -5
  0 11  -5  -7  -5  -8  -5  -7
  0 11  -5  -7  -5  -7  -8  -5
  0 11  -5  -7  -5  -7  -5  -8
  0 11  -5  -7  -5  -6  -9  -5
  0 11  -5  -7  -5  -6  -5  -9
  0 11  -5  -7  -5  -5 -10  -5
  0 11  -5  -7  -5  -5  -9  -6
  0 11  -5  -7  -5  -5  -8  -7
  0 11  -5  -7  -5  -5  -7  -8
  0 11  -5  -7  -5  -5  -6  -9
  0 11  -5  -7  -5  -5  -5 -10
  0 11  -5  -6 -11  -5  -5  -5
  0 11  -5  -6 -10  -6  -5  -5
  0 11  -5  -6 -10  -5  -6  -5
  0 11  -5  -6 -10  -5  -5  -6
  0 11  -5  -6  -9  -7  -5  -5
  0 11  -5  -6  -9  -5  -7  -5
  0 11  -5  -6  -9  -5  -5  -7
  0 11  -5  -6  -8  -8  -5  -5
  0 11  -5  -6  -8  -5  -8  -5
  0 11  -5  -6  -8  -5  -5  -8
  0 11  -5  -6  -7  -9  -5  -5
  0 11  -5  -6  -7  -5  -9  -5
  0 11  -5  -6  -7  -5  -5  -9
  0 11  -5  -6  -6 -10  -5  -5
  0 11  -5  -6  -6  -5 -10  -5
  0 11  -5  -6  -6  -5  -5 -10
  0 11  -5  -6  -5 -11  -5  -5
  0 11  -5  -6  -5 -10  -6  -5
  0 11  -5  -6  -5 -10  -5  -6
  0 11  -5  -6  -5  -9  -7  -5
  0 11  -5  -6  -5  -9  -5  -7
  0 11  -5  -6  -5  -8  -8  -5
  0 11  -5  -6  -5  -8  -5  -8
  0 11  -5  -6  -5  -7  -9  -5
  0 11  -5  -6  -5  -7  -5  -9
  0 11  -5  -6  -5  -6 -10  -5
  0 11  -5  -6  -5  -6  -5 -10
  0 11  -5  -6  -5  -5 -11  -5
  0 11  -5  -6  -5  -5 -10  -6
  0 11  -5  -6  -5  -5  -9  -7
  0 11  -5  -6  -5  -5  -8  -8
  0 11  -5  -6  -5  -5  -7  -9
  0 11  -5  -6  -5  -5  -6 -10
  0 11  -5  -6  -5  -5  -5 -11
  0 11  -5  -5 -11  -6  -5  -5
  0 11  -5  -5 -11  -5  -6  -5
  0 11  -5  -5 -11  -5  -5  -6
  0 11  -5  -5 -10  -7  -5  -5
  0 11  -5  -5 -10  -6  -6  -5
  0 11  -5  -5 -10  -6  -5  -6
  0 11  -5  -5 -10  -5  -7  -5
  0 11  -5  -5 -10  -5  -6  -6
  0 11  -5  -5 -10  -5  -5  -7
  0 11  -5  -5  -9  -8  -5  -5
  0 11  -5  -5  -9  -7  -6  -5
  0 11  -5  -5  -9  -7  -5  -6
  0 11  -5  -5  -9  -6  -7  -5
  0 11  -5  -5  -9  -6  -5  -7
  0 11  -5  -5  -9  -5  -8  -5
  0 11  -5  -5  -9  -5  -7  -6
  0 11  -5  -5  -9  -5  -6  -7
  0 11  -5  -5  -9  -5  -5  -8
  0 11  -5  -5  -8  -9  -5  -5
  0 11  -5  -5  -8  -8  -6  -5
  0 11  -5  -5  -8  -8  -5  -6
  0 11  -5  -5  -8  -7  -7  -5
  0 11  -5  -5  -8  -7  -5  -7
  0 11  -5  -5  -8  -6  -8  -5
  0 11  -5  -5  -8  -6  -5  -8
  0 11  -5  -5  -8  -5  -9  -5
  0 11  -5  -5  -8  -5  -8  -6
  0 11  -5  -5  -8  -5  -7  -7
  0 11  -5  -5  -8  -5  -6  -8
  0 11  -5  -5  -8  -5  -5  -9
  0 11  -5  -5  -7 -10  -5  -5
  0 11  -5  -5  -7  -9  -6  -5
  0 11  -5  -5  -7  -9  -5  -6
  0 11  -5  -5  -7  -8  -7  -5
  0 11  -5  -5  -7  -8  -5  -7
  0 11  -5  -5  -7  -7  -8  -5
  0 11  -5  -5  -7  -7  -5  -8
  0 11  -5  -5  -7  -6  -9  -5
  0 11  -5  -5  -7  -6  -5  -9
  0 11  -5  -5  -7  -5 -10  -5
  0 11  -5  -5  -7  -5  -9  -6
  0 11  -5  -5  -7  -5  -8  -7
  0 11  -5  -5  -7  -5  -7  -8
  0 11  -5  -5  -7  -5  -6  -9
  0 11  -5  -5  -7  -5  -5 -10
  0 11  -5  -5  -6 -11  -5  -5
  0 11  -5  -5  -6 -10  -6  -5
  0 11  -5  -5  -6 -10  -5  -6
  0 11  -5  -5  -6  -9  -7  -5
  0 11  -5  -5  -6  -9  -5  -7
  0 11  -5  -5  -6  -8  -8  -5
  0 11  -5  -5  -6  -8  -5  -8
  0 11  -5  -5  -6  -7  -9  -5
  0 11  -5  -5  -6  -7  -5  -9
  0 11  -5  -5  -6  -6 -10  -5
  0 11  -5  -5  -6  -6  -5 -10
  0 11  -5  -5  -6  -5 -11  -5
  0 11  -5  -5  -6  -5 -10  -6
  0 11  -5  -5  -6  -5  -9  -7
  0 11  -5  -5  -6  -5  -8  -8
  0 11  -5  -5  -6  -5  -7  -9
  0 11  -5  -5  -6  -5  -6 -10
  0 11  -5  -5  -6  -5  -5 -11
  0 11  -5  -5  -5 -11  -6  -5
  0 11  -5  -5  -5 -11  -5  -6
  0 11  -5  -5  -5 -10  -7  -5
  0 11  -5  -5  -5 -10  -6  -6
  0 11  -5  -5  -5 -10  -5  -7
  0 11  -5  -5  -5  -9  -8  -5
  0 11  -5  -5  -5  -9  -7  -6
  0 11  -5  -5  -5  -9  -6  -7
  0 11  -5  -5  -5  -9  -5  -8
  0 11  -5  -5  -5  -8  -9  -5
  0 11  -5  -5  -5  -8  -8  -6
  0 11  -5  -5  -5  -8  -7  -7
  0 11  -5  -5  -5  -8  -6  -8
  0 11  -5  -5  -5  -8  -5  -9
  0 11  -5  -5  -5  -7 -10  -5
  0 11  -5  -5  -5  -7  -9  -6
  0 11  -5  -5  -5  -7  -8  -7
  0 11  -5  -5  -5  -7  -7  -8
  0 11  -5  -5  -5  -7  -6  -9
  0 11  -5  -5  -5  -7  -5 -10
  0 11  -5  -5  -5  -6 -11  -5
  0 11  -5  -5  -5  -6 -10  -6
  0 11  -5  -5  -5  -6  -9  -7
  0 11  -5  -5  -5  -6  -8  -8
  0 11  -5  -5  -5  -6  -7  -9
  0 11  -5  -5  -5  -6  -6 -10
  0 11  -5  -5  -5  -6  -5 -11
  0 11  -5  -5  -5  -5 -11  -6
  0 11  -5  -5  -5  -5 -10  -7
  0 11  -5  -5  -5  -5  -9  -8
  0 11  -5  -5  -5  -5  -8  -9
  0 11  -5  -5  -5  -5  -7 -10
  0 11  -5  -5  -5  -5  -6 -11
  0 13 -13  -7  -6  -6  -6  -6
  0 13 -13  -6  -7  -6  -6  -6
  0 13 -13  -6  -6  -7  -6  -6
  0 13 -13  -6  -6  -6  -7  -6
  0 13 -13  -6  -6  -6  -6  -7
  0 13 -12  -8  -6  -6  -6  -6
  0 13 -12  -7  -7  -6  -6  -6
  0 13 -12  -7  -6  -7  -6  -6
  0 13 -12  -7  -6  -6  -7  -6
  0 13 -12  -7  -6  -6  -6  -7
  0 13 -12  -6  -8  -6  -6  -6
  0 13 -12  -6  -7  -7  -6  -6
  0 13 -12  -6  -7  -6  -7  -6
  0 13 -12  -6  -7  -6  -6  -7
  0 13 -12  -6  -6  -8  -6  -6
  0 13 -12  -6  -6  -7  -7  -6
  0 13 -12  -6  -6  -7  -6  -7
  0 13 -12  -6  -6  -6  -8  -6
  0 13 -12  -6  -6  -6  -7  -7
  0 13 -12  -6  -6  -6  -6  -8
  0 13 -11  -9  -6  -6  -6  -6
  0 13 -11  -8  -7  -6  -6  -6
  0 13 -11  -8  -6  -7  -6  -6
  0 13 -11  -8  -6  -6  -7  -6
  0 13 -11  -8  -6  -6  -6  -7
  0 13 -11  -7  -8  -6  -6  -6
  0 13 -11  -7  -6  -8  -6  -6
  0 13 -11  -7  -6  -6  -8  -6
  0 13 -11  -7  -6  -6  -6  -8
  0 13 -11  -6  -9  -6  -6  -6
  0 13 -11  -6  -8  -7  -6  -6
  0 13 -11  -6  -8  -6  -7  -6
  0 13 -11  -6  -8  -6  -6  -7
  0 13 -11  -6  -7  -8  -6  -6
  0 13 -11  -6  -7  -6  -8  -6
  0 13 -11  -6  -7  -6  -6  -8
  0 13 -11  -6  -6  -9  -6  -6
  0 13 -11  -6  -6  -8  -7  -6
  0 13 -11  -6  -6  -8  -6  -7
  0 13 -11  -6  -6  -7  -8  -6
  0 13 -11  -6  -6  -7  -6  -8
  0 13 -11  -6  -6  -6  -9  -6
  0 13 -11  -6  -6  -6  -8  -7
  0 13 -11  -6  -6  -6  -7  -8
  0 13 -11  -6  -6  -6  -6  -9
  0 13 -10 -10  -6  -6  -6  -6
  0 13 -10  -9  -7  -6  -6  -6
  0 13 -10  -9  -6  -7  -6  -6
  0 13 -10  -9  -6  -6  -7  -6
  0 13 -10  -9  -6  -6  -6  -7
  0 13 -10  -8  -8  -6  -6  -6
  0 13 -10  -8  -6  -8  -6  -6
  0 13 -10  -8  -6  -6  -8  -6
  0 13 -10  -8  -6  -6  -6  -8
  0 13 -10  -7  -9  -6  -6  -6
  0 13 -10  -7  -6  -9  -6  -6
  0 13 -10  -7  -6  -6  -9  -6
  0 13 -10  -7  -6  -6  -6  -9
  0 13 -10  -6 -10  -6  -6  -6
  0 13 -10  -6  -9  -7  -6  -6
  0 13 -10  -6  -9  -6  -7  -6
  0 13 -10  -6  -9  -6  -6  -7
  0 13 -10  -6  -8  -8  -6  -6
  0 13 -10  -6  -8  -6  -8  -6
  0 13 -10  -6  -8  -6  -6  -8
  0 13 -10  -6  -7  -9  -6  -6
  0 13 -10  -6  -7  -6  -9  -6
  0 13 -10  -6  -7  -6  -6  -9
  0 13 -10  -6  -6 -10  -6  -6
  0 13 -10  -6  -6  -9  -7  -6
  0 13 -10  -6  -6  -9  -6  -7
  0 13 -10  -6  -6  -8  -8  -6
  0 13 -10  -6  -6  -8  -6  -8
  0 13 -10  -6  -6  -7  -9  -6
  0 13 -10  -6  -6  -7  -6  -9
  0 13 -10  -6  -6  -6 -10  -6
  0 13 -10  -6  -6  -6  -9  -7
  0 13 -10  -6  -6  -6  -8  -8
  0 13 -10  -6  -6  -6  -7  -9
  0 13 -10  -6  -6  -6  -6 -10
  0 13  -9 -11  -6  -6  -6  -6
  0 13  -9 -10  -7  -6  -6  -6
  0 13  -9 -10  -6  -7  -6  -6
  0 13  -9 -10  -6  -6  -7  -6
  0 13  -9 -10  -6  -6  -6  -7
  0 13  -9  -9  -8  -6  -6  -6
  0 13  -9  -9  -6  -8  -6  -6
  0 13  -9  -9  -6  -6  -8  -6
  0 13  -9  -9  -6  -6  -6  -8
  0 13  -9  -8  -9  -6  -6  -6
  0 13  -9  -8  -6  -9  -6  -6
  0 13  -9  -8  -6  -6  -9  -6
  0 13  -9  -8  -6  -6  -6  -9
  0 13  -9  -7 -10  -6  -6  -6
  0 13  -9  -7  -6 -10  -6  -6
  0 13  -9  -7  -6  -6 -10  -6
  0 13  -9  -7  -6  -6  -6 -10
  0 13  -9  -6 -11  -6  -6  -6
  0 13  -9  -6 -10  -7  -6  -6
  0 13  -9  -6 -10  -6  -7  -6
  0 13  -9  -6 -10  -6  -6  -7
  0 13  -9  -6  -9  -8  -6  -6
  0 13  -9  -6  -9  -6  -8  -6
  0 13  -9  -6  -9  -6  -6  -8
  0 13  -9  -6  -8  -9  -6  -6
  0 13  -9  -6  -8  -6  -9  -6
  0 13  -9  -6  -8  -6  -6  -9
  0 13  -9  -6  -7 -10  -6  -6
  0 13  -9  -6  -7  -6 -10  -6
  0 13  -9  -6  -7  -6  -6 -10
  0 13  -9  -6  -6 -11  -6  -6
  0 13  -9  -6  -6 -10  -7  -6
  0 13  -9  -6  -6 -10  -6  -7
  0 13  -9  -6  -6  -9  -8  -6
  0 13  -9  -6  -6  -9  -6  -8
  0 13  -9  -6  -6  -8  -9  -6
  0 13  -9  -6  -6  -8  -6  -9
  0 13  -9  -6  -6  -7 -10  -6
  0 13  -9  -6  -6  -7  -6 -10
  0 13  -9  -6  -6  -6 -11  -6
  0 13  -9  -6  -6  -6 -10  -7
  0 13  -9  -6  -6  -6  -9  -8
  0 13  -9  -6  -6  -6  -8  -9
  0 13  -9  -6  -6  -6  -7 -10
  0 13  -9  -6  -6  -6  -6 -11
  0 13  -8 -12  -6  -6  -6  -6
  0 13  -8 -11  -7  -6  -6  -6
  0 13  -8 -11  -6  -7  -6  -6
  0 13  -8 -11  -6  -6  -7  -6
  0 13  -8 -11  -6  -6  -6  -7
  0 13  -8 -10  -8  -6  -6  -6
  0 13  -8 -10  -6  -8  -6  -6
  0 13  -8 -10  -6  -6  -8  -6
  0 13  -8 -10  -6  -6  -6  -8
  0 13  -8  -9  -9  -6  -6  -6
  0 13  -8  -9  -6  -9  -6  -6
  0 13  -8  -9  -6  -6  -9  -6
  0 13  -8  -9  -6  -6  -6  -9
  0 13  -8  -8 -10  -6  -6  -6
  0 13  -8  -8  -6 -10  -6  -6
  0 13  -8  -8  -6  -6 -10  -6
  0 13  -8  -8  -6  -6  -6 -10
  0 13  -8  -7 -11  -6  -6  -6
  0 13  -8  -7  -6 -11  -6  -6
  0 13  -8  -7  -6  -6 -11  -6
  0 13  -8  -7  -6  -6  -6 -11
  0 13  -8  -6 -12  -6  -6  -6
  0 13  -8  -6 -11  -7  -6  -6
  0 13  -8  -6 -11  -6  -7  -6
  0 13  -8  -6 -11  -6  -6  -7
  0 13  -8  -6 -10  -8  -6  -6
  0 13  -8  -6 -10  -6  -8  -6
  0 13  -8  -6 -10  -6  -6  -8
  0 13  -8  -6  -9  -9  -6  -6
  0 13  -8  -6  -9  -6  -9  -6
  0 13  -8  -6  -9  -6  -6  -9
  0 13  -8  -6  -8 -10  -6  -6
  0 13  -8  -6  -8  -6 -10  -6
  0 13  -8  -6  -8  -6  -6 -10
  0 13  -8  -6  -7 -11  -6  -6
  0 13  -8  -6  -7  -6 -11  -6
  0 13  -8  -6  -7  -6  -6 -11
  0 13  -8  -6  -6 -12  -6  -6
  0 13  -8  -6  -6 -11  -7  -6
  0 13  -8  -6  -6 -11  -6  -7
  0 13  -8  -6  -6 -10  -8  -6
  0 13  -8  -6  -6 -10  -6  -8
  0 13  -8  -6  -6  -9  -9  -6
  0 13  -8  -6  -6  -9  -6  -9
  0 13  -8  -6  -6  -8 -10  -6
  0 13  -8  -6  -6  -8  -6 -10
  0 13  -8  -6  -6  -7 -11  -6
  0 13  -8  -6  -6  -7  -6 -11
  0 13  -8  -6  -6  -6 -12  -6
  0 13  -8  -6  -6  -6 -11  -7
  0 13  -8  -6  -6  -6 -10  -8
  0 13  -8  -6  -6  -6  -9  -9
  0 13  -8  -6  -6  -6  -8 -10
  0 13  -8  -6  -6  -6  -7 -11
  0 13  -8  -6  -6  -6  -6 -12
  0 13  -7 -13  -6  -6  -6  -6
  0 13  -7 -12  -7  -6  -6  -6
  0 13  -7 -12  -6  -7  -6  -6
  0 13  -7 -12  -6  -6  -7  -6
  0 13  -7 -12  -6  -6  -6  -7
  0 13  -7 -11  -8  -6  -6  -6
  0 13  -7 -11  -6  -8  -6  -6
  0 13  -7 -11  -6  -6  -8  -6
  0 13  -7 -11  -6  -6  -6  -8
  0 13  -7 -10  -9  -6  -6  -6
  0 13  -7 -10  -6  -9  -6  -6
  0 13  -7 -10  -6  -6  -9  -6
  0 13  -7 -10  -6  -6  -6  -9
  0 13  -7  -9 -10  -6  -6  -6
  0 13  -7  -9  -6 -10  -6  -6
  0 13  -7  -9  -6  -6 -10  -6
  0 13  -7  -9  -6  -6  -6 -10
  0 13  -7  -8 -11  -6  -6  -6
  0 13  -7  -8  -6 -11  -6  -6
  0 13  -7  -8  -6  -6 -11  -6
  0 13  -7  -8  -6  -6  -6 -11
  0 13  -7  -7 -12  -6  -6  -6
  0 13  -7  -7  -6 -12  -6  -6
  0 13  -7  -7  -6  -6 -12  -6
  0 13  -7  -7  -6  -6  -6 -12
  0 13  -7  -6 -13  -6  -6  -6
  0 13  -7  -6 -12  -7  -6  -6
  0 13  -7  -6 -12  -6  -7  -6
  0 13  -7  -6 -12  -6  -6  -7
  0 13  -7  -6 -11  -8  -6  -6
  0 13  -7  -6 -11  -6  -8  -6
  0 13  -7  -6 -11  -6  -6  -8
  0 13  -7  -6 -10  -9  -6  -6
  0 13  -7  -6 -10  -6  -9  -6
  0 13  -7  -6 -10  -6  -6  -9
  0 13  -7  -6  -9 -10  -6  -6
  0 13  -7  -6  -9  -6 -10  -6
  0 13  -7  -6  -9  -6  -6 -10
  0 13  -7  -6  -8 -11  -6  -6
  0 13  -7  -6  -8  -6 -11  -6
  0 13  -7  -6  -8  -6  -6 -11
  0 13  -7  -6  -7 -12  -6  -6
  0 13  -7  -6  -7  -6 -12  -6
  0 13  -7  -6  -7  -6  -6 -12
  0 13  -7  -6  -6 -13  -6  -6
  0 13  -7  -6  -6 -12  -7  -6
  0 13  -7  -6  -6 -12  -6  -7
  0 13  -7  -6  -6 -11  -8  -6
  0 13  -7  -6  -6 -11  -6  -8
  0 13  -7  -6  -6 -10  -9  -6
  0 13  -7  -6  -6 -10  -6  -9
  0 13  -7  -6  -6  -9 -10  -6
  0 13  -7  -6  -6  -9  -6 -10
  0 13  -7  -6  -6  -8 -11  -6
  0 13  -7  -6  -6  -8  -6 -11
  0 13  -7  -6  -6  -7 -12  -6
  0 13  -7  -6  -6  -7  -6 -12
  0 13  -7  -6  -6  -6 -13  -6
  0 13  -7  -6  -6  -6 -12  -7
  0 13  -7  -6  -6  -6 -11  -8
  0 13  -7  -6  -6  -6 -10  -9
  0 13  -7  -6  -6  -6  -9 -10
  0 13  -7  -6  -6  -6  -8 -11
  0 13  -7  -6  -6  -6  -7 -12
  0 13  -7  -6  -6  -6  -6 -13
  0 13  -6 -13  -7  -6  -6  -6
  0 13  -6 -13  -6  -7  -6  -6
  0 13  -6 -13  -6  -6  -7  -6
  0 13  -6 -13  -6  -6  -6  -7
  0 13  -6 -12  -8  -6  -6  -6
  0 13  -6 -12  -7  -7  -6  -6
  0 13  -6 -12  -7  -6  -7  -6
  0 13  -6 -12  -7  -6  -6  -7
  0 13  -6 -12  -6  -8  -6  -6
  0 13  -6 -12  -6  -7  -7  -6
  0 13  -6 -12  -6  -7  -6  -7
  0 13  -6 -12  -6  -6  -8  -6
  0 13  -6 -12  -6  -6  -7  -7
  0 13  -6 -12  -6  -6  -6  -8
  0 13  -6 -11  -9  -6  -6  -6
  0 13  -6 -11  -8  -7  -6  -6
  0 13  -6 -11  -8  -6  -7  -6
  0 13  -6 -11  -8  -6  -6  -7
  0 13  -6 -11  -7  -8  -6  -6
  0 13  -6 -11  -7  -6  -8  -6
  0 13  -6 -11  -7  -6  -6  -8
  0 13  -6 -11  -6  -9  -6  -6
  0 13  -6 -11  -6  -8  -7  -6
  0 13  -6 -11  -6  -8  -6  -7
  0 13  -6 -11  -6  -7  -8  -6
  0 13  -6 -11  -6  -7  -6  -8
  0 13  -6 -11  -6  -6  -9  -6
  0 13  -6 -11  -6  -6  -8  -7
  0 13  -6 -11  -6  -6  -7  -8
  0 13  -6 -11  -6  -6  -6  -9
  0 13  -6 -10 -10  -6  -6  -6
  0 13  -6 -10  -9  -7  -6  -6
  0 13  -6 -10  -9  -6  -7  -6
  0 13  -6 -10  -9  -6  -6  -7
  0 13  -6 -10  -8  -8  -6  -6
  0 13  -6 -10  -8  -6  -8  -6
  0 13  -6 -10  -8  -6  -6  -8
  0 13  -6 -10  -7  -9  -6  -6
  0 13  -6 -10  -7  -6  -9  -6
  0 13  -6 -10  -7  -6  -6  -9
  0 13  -6 -10  -6 -10  -6  -6
  0 13  -6 -10  -6  -9  -7  -6
  0 13  -6 -10  -6  -9  -6  -7
  0 13  -6 -10  -6  -8  -8  -6
  0 13  -6 -10  -6  -8  -6  -8
  0 13  -6 -10  -6  -7  -9  -6
  0 13  -6 -10  -6  -7  -6  -9
  0 13  -6 -10  -6  -6 -10  -6
  0 13  -6 -10  -6  -6  -9  -7
  0 13  -6 -10  -6  -6  -8  -8
  0 13  -6 -10  -6  -6  -7  -9
  0 13  -6 -10  -6  -6  -6 -10
  0 13  -6  -9 -11  -6  -6  -6
  0 13  -6  -9 -10  -7  -6  -6
  0 13  -6  -9 -10  -6  -7  -6
  0 13  -6  -9 -10  -6  -6  -7
  0 13  -6  -9  -9  -8  -6  -6
  0 13  -6  -9  -9  -6  -8  -6
  0 13  -6  -9  -9  -6  -6  -8
  0 13  -6  -9  -8  -9  -6  -6
  0 13  -6  -9  -8  -6  -9  -6
  0 13  -6  -9  -8  -6  -6  -9
  0 13  -6  -9  -7 -10  -6  -6
  0 13  -6  -9  -7  -6 -10  -6
  0 13  -6  -9  -7  -6  -6 -10
  0 13  -6  -9  -6 -11  -6  -6
  0 13  -6  -9  -6 -10  -7  -6
  0 13  -6  -9  -6 -10  -6  -7
  0 13  -6  -9  -6  -9  -8  -6
  0 13  -6  -9  -6  -9  -6  -8
  0 13  -6  -9  -6  -8  -9  -6
  0 13  -6  -9  -6  -8  -6  -9
  0 13  -6  -9  -6  -7 -10  -6
  0 13  -6  -9  -6  -7  -6 -10
  0 13  -6  -9  -6  -6 -11  -6
  0 13  -6  -9  -6  -6 -10  -7
  0 13  -6  -9  -6  -6  -9  -8
  0 13  -6  -9  -6  -6  -8  -9
  0 13  -6  -9  -6  -6  -7 -10
  0 13  -6  -9  -6  -6  -6 -11
  0 13  -6  -8 -12  -6  -6  -6
  0 13  -6  -8 -11  -7  -6  -6
  0 13  -6  -8 -11  -6  -7  -6
  0 13  -6  -8 -11  -6  -6  -7
  0 13  -6  -8 -10  -8  -6  -6
  0 13  -6  -8 -10  -6  -8  -6
  0 13  -6  -8 -10  -6  -6  -8
  0 13  -6  -8  -9  -9  -6  -6
  0 13  -6  -8  -9  -6  -9  -6
  0 13  -6  -8  -9  -6  -6  -9
  0 13  -6  -8  -8 -10  -6  -6
  0 13  -6  -8  -8  -6 -10  -6
  0 13  -6  -8  -8  -6  -6 -10
  0 13  -6  -8  -7 -11  -6  -6
  0 13  -6  -8  -7  -6 -11  -6
  0 13  -6  -8  -7  -6  -6 -11
  0 13  -6  -8  -6 -12  -6  -6
  0 13  -6  -8  -6 -11  -7  -6
  0 13  -6  -8  -6 -11  -6  -7
  0 13  -6  -8  -6 -10  -8  -6
  0 13  -6  -8  -6 -10  -6  -8
  0 13  -6  -8  -6  -9  -9  -6
  0 13  -6  -8  -6  -9  -6  -9
  0 13  -6  -8  -6  -8 -10  -6
  0 13  -6  -8  -6  -8  -6 -10
  0 13  -6  -8  -6  -7 -11  -6
  0 13  -6  -8  -6  -7  -6 -11
  0 13  -6  -8  -6  -6 -12  -6
  0 13  -6  -8  -6  -6 -11  -7
  0 13  -6  -8  -6  -6 -10  -8
  0 13  -6  -8  -6  -6  -9  -9
  0 13  -6  -8  -6  -6  -8 -10
  0 13  -6  -8  -6  -6  -7 -11
  0 13  -6  -8  -6  -6  -6 -12
  0 13  -6  -7 -13  -6  -6  -6
  0 13  -6  -7 -12  -7  -6  -6
  0 13  -6  -7 -12  -6  -7  -6
  0 13  -6  -7 -12  -6  -6  -7
  0 13  -6  -7 -11  -8  -6  -6
  0 13  -6  -7 -11  -6  -8  -6
  0 13  -6  -7 -11  -6  -6  -8
  0 13  -6  -7 -10  -9  -6  -6
  0 13  -6  -7 -10  -6  -9  -6
  0 13  -6  -7 -10  -6  -6  -9
  0 13  -6  -7  -9 -10  -6  -6
  0 13  -6  -7  -9  -6 -10  -6
  0 13  -6  -7  -9  -6  -6 -10
  0 13  -6  -7  -8 -11  -6  -6
  0 13  -6  -7  -8  -6 -11  -6
  0 13  -6  -7  -8  -6  -6 -11
  0 13  -6  -7  -7 -12  -6  -6
  0 13  -6  -7  -7  -6 -12  -6
  0 13  -6  -7  -7  -6  -6 -12
  0 13  -6  -7  -6 -13  -6  -6
  0 13  -6  -7  -6 -12  -7  -6
  0 13  -6  -7  -6 -12  -6  -7
  0 13  -6  -7  -6 -11  -8  -6
  0 13  -6  -7  -6 -11  -6  -8
  0 13  -6  -7  -6 -10  -9  -6
  0 13  -6  -7  -6 -10  -6  -9
  0 13  -6  -7  -6  -9 -10  -6
  0 13  -6  -7  -6  -9  -6 -10
  0 13  -6  -7  -6  -8 -11  -6
  0 13  -6  -7  -6  -8  -6 -11
  0 13  -6  -7  -6  -7 -12  -6
  0 13  -6  -7  -6  -7  -6 -12
  0 13  -6  -7  -6  -6 -13  -6
  0 13  -6  -7  -6  -6 -12  -7
  0 13  -6  -7  -6  -6 -11  -8
  0 13  -6  -7  -6  -6 -10  -9
  0 13  -6  -7  -6  -6  -9 -10
  0 13  -6  -7  -6  -6  -8 -11
  0 13  -6  -7  -6  -6  -7 -12
  0 13  -6  -7  -6  -6  -6 -13
  0 13  -6  -6 -13  -7  -6  -6
  0 13  -6  -6 -13  -6  -7  -6
  0 13  -6  -6 -13  -6  -6  -7
  0 13  -6  -6 -12  -8  -6  -6
  0 13  -6  -6 -12  -7  -7  -6
  0 13  -6  -6 -12  -7  -6  -7
  0 13  -6  -6 -12  -6  -8  -6
  0 13  -6  -6 -12  -6  -7  -7
  0 13  -6  -6 -12  -6  -6  -8
  0 13  -6  -6 -11  -9  -6  -6
  0 13  -6  -6 -11  -8  -7  -6
  0 13  -6  -6 -11  -8  -6  -7
  0 13  -6  -6 -11  -7  -8  -6
  0 13  -6  -6 -11  -7  -6  -8
  0 13  -6  -6 -11  -6  -9  -6
  0 13  -6  -6 -11  -6  -8  -7
  0 13  -6  -6 -11  -6  -7  -8
  0 13  -6  -6 -11  -6  -6  -9
  0 13  -6  -6 -10 -10  -6  -6
  0 13  -6  -6 -10  -9  -7  -6
  0 13  -6  -6 -10  -9  -6  -7
  0 13  -6  -6 -10  -8  -8  -6
  0 13  -6  -6 -10  -8  -6  -8
  0 13  -6  -6 -10  -7  -9  -6
  0 13  -6  -6 -10  -7  -6  -9
  0 13  -6  -6 -10  -6 -10  -6
  0 13  -6  -6 -10  -6  -9  -7
  0 13  -6  -6 -10  -6  -8  -8
  0 13  -6  -6 -10  -6  -7  -9
  0 13  -6  -6 -10  -6  -6 -10
  0 13  -6  -6  -9 -11  -6  -6
  0 13  -6  -6  -9 -10  -7  -6
  0 13  -6  -6  -9 -10  -6  -7
  0 13  -6  -6  -9  -9  -8  -6
  0 13  -6  -6  -9  -9  -6  -8
  0 13  -6  -6  -9  -8  -9  -6
  0 13  -6  -6  -9  -8  -6  -9
  0 13  -6  -6  -9  -7 -10  -6
  0 13  -6  -6  -9  -7  -6 -10
  0 13  -6  -6  -9  -6 -11  -6
  0 13  -6  -6  -9  -6 -10  -7
  0 13  -6  -6  -9  -6  -9  -8
  0 13  -6  -6  -9  -6  -8  -9
  0 13  -6  -6  -9  -6  -7 -10
  0 13  -6  -6  -9  -6  -6 -11
  0 13  -6  -6  -8 -12  -6  -6
  0 13  -6  -6  -8 -11  -7  -6
  0 13  -6  -6  -8 -11  -6  -7
  0 13  -6  -6  -8 -10  -8  -6
  0 13  -6  -6  -8 -10  -6  -8
  0 13  -6  -6  -8  -9  -9  -6
  0 13  -6  -6  -8  -9  -6  -9
  0 13  -6  -6  -8  -8 -10  -6
  0 13  -6  -6  -8  -8  -6 -10
  0 13  -6  -6  -8  -7 -11  -6
  0 13  -6  -6  -8  -7  -6 -11
  0 13  -6  -6  -8  -6 -12  -6
  0 13  -6  -6  -8  -6 -11  -7
  0 13  -6  -6  -8  -6 -10  -8
  0 13  -6  -6  -8  -6  -9  -9
  0 13  -6  -6  -8  -6  -8 -10
  0 13  -6  -6  -8  -6  -7 -11
  0 13  -6  -6  -8  -6  -6 -12
  0 13  -6  -6  -7 -13  -6  -6
  0 13  -6  -6  -7 -12  -7  -6
  0 13  -6  -6  -7 -12  -6  -7
  0 13  -6  -6  -7 -11  -8  -6
  0 13  -6  -6  -7 -11  -6  -8
  0 13  -6  -6  -7 -10  -9  -6
  0 13  -6  -6  -7 -10  -6  -9
  0 13  -6  -6  -7  -9 -10  -6
  0 13  -6  -6  -7  -9  -6 -10
  0 13  -6  -6  -7  -8 -11  -6
  0 13  -6  -6  -7  -8  -6 -11
  0 13  -6  -6  -7  -7 -12  -6
  0 13  -6  -6  -7  -7  -6 -12
  0 13  -6  -6  -7  -6 -13  -6
  0 13  -6  -6  -7  -6 -12  -7
  0 13  -6  -6  -7  -6 -11  -8
  0 13  -6  -6  -7  -6 -10  -9
  0 13  -6  -6  -7  -6  -9 -10
  0 13  -6  -6  -7  -6  -8 -11
  0 13  -6  -6  -7  -6  -7 -12
  0 13  -6  -6  -7  -6  -6 -13
  0 13  -6  -6  -6 -13  -7  -6
  0 13  -6  -6  -6 -13  -6  -7
  0 13  -6  -6  -6 -12  -8  -6
  0 13  -6  -6  -6 -12  -7  -7
  0 13  -6  -6  -6 -12  -6  -8
  0 13  -6  -6  -6 -11  -9  -6
  0 13  -6  -6  -6 -11  -8  -7
  0 13  -6  -6  -6 -11  -7  -8
  0 13  -6  -6  -6 -11  -6  -9
  0 13  -6  -6  -6 -10 -10  -6
  0 13  -6  -6  -6 -10  -9  -7
  0 13  -6  -6  -6 -10  -8  -8
  0 13  -6  -6  -6 -10  -7  -9
  0 13  -6  -6  -6 -10  -6 -10
  0 13  -6  -6  -6  -9 -11  -6
  0 13  -6  -6  -6  -9 -10  -7
  0 13  -6  -6  -6  -9  -9  -8
  0 13  -6  -6  -6  -9  -8  -9
  0 13  -6  -6  -6  -9  -7 -10
  0 13  -6  -6  -6  -9  -6 -11
  0 13  -6  -6  -6  -8 -12  -6
  0 13  -6  -6  -6  -8 -11  -7
  0 13  -6  -6  -6  -8 -10  -8
  0 13  -6  -6  -6  -8  -9  -9
  0 13  -6  -6  -6  -8  -8 -10
  0 13  -6  -6  -6  -8  -7 -11
  0 13  -6  -6  -6  -8  -6 -12
  0 13  -6  -6  -6  -7 -13  -6
  0 13  -6  -6  -6  -7 -12  -7
  0 13  -6  -6  -6  -7 -11  -8
  0 13  -6  -6  -6  -7 -10  -9
  0 13  -6  -6  -6  -7  -9 -10
  0 13  -6  -6  -6  -7  -8 -11
  0 13  -6  -6  -6  -7  -7 -12
  0 13  -6  -6  -6  -7  -6 -13
  0 13  -6  -6  -6  -6 -13  -7
  0 13  -6  -6  -6  -6 -12  -8
  0 13  -6  -6  -6  -6 -11  -9
  0 13  -6  -6  -6  -6 -10 -10
  0 13  -6  -6  -6  -6  -9 -11
  0 13  -6  -6  -6  -6  -8 -12
  0 13  -6  -6  -6  -6  -7 -13
  0 14 -14  -7  -7  -7  -6  -6
  0 14 -14  -7  -7  -6  -7  -6
  0 14 -14  -7  -7  -6  -6  -7
  0 14 -14  -7  -6  -7  -7  -6
  0 14 -14  -7  -6  -7  -6  -7
  0 14 -14  -7  -6  -6  -7  -7
  0 14 -14  -6  -7  -7  -7  -6
  0 14 -14  -6  -7  -7  -6  -7
  0 14 -14  -6  -7  -6  -7  -7
  0 14 -14  -6  -6  -7  -7  -7
  0 14  -7 -14  -7  -7  -6  -6
  0 14  -7 -14  -7  -6  -7  -6
  0 14  -7 -14  -7  -6  -6  -7
  0 14  -7 -14  -6  -7  -7  -6
  0 14  -7 -14  -6  -7  -6  -7
  0 14  -7 -14  -6  -6  -7  -7
  0 14  -7  -7 -14  -7  -6  -6
  0 14  -7  -7 -14  -6  -7  -6
  0 14  -7  -7 -14  -6  -6  -7
  0 14  -7  -7  -7 -14  -6  -6
  0 14  -7  -7  -7  -6 -14  -6
  0 14  -7  -7  -7  -6  -6 -14
  0 14  -7  -7  -6 -14  -7  -6
  0 14  -7  -7  -6 -14  -6  -7
  0 14  -7  -7  -6  -7 -14  -6
  0 14  -7  -7  -6  -7  -6 -14
  0 14  -7  -7  -6  -6 -14  -7
  0 14  -7  -7  -6  -6  -7 -14
  0 14  -7  -6 -14  -7  -7  -6
  0 14  -7  -6 -14  -7  -6  -7
  0 14  -7  -6 -14  -6  -7  -7
  0 14  -7  -6  -7 -14  -7  -6
  0 14  -7  -6  -7 -14  -6  -7
  0 14  -7  -6  -7  -7 -14  -6
  0 14  -7  -6  -7  -7  -6 -14
  0 14  -7  -6  -7  -6 -14  -7
  0 14  -7  -6  -7  -6  -7 -14
  0 14  -7  -6  -6 -14  -7  -7
  0 14  -7  -6  -6  -7 -14  -7
  0 14  -7  -6  -6  -7  -7 -14
  0 14  -6 -14  -7  -7  -7  -6
  0 14  -6 -14  -7  -7  -6  -7
  0 14  -6 -14  -7  -6  -7  -7
  0 14  -6 -14  -6  -7  -7  -7
  0 14  -6  -7 -14  -7  -7  -6
  0 14  -6  -7 -14  -7  -6  -7
  0 14  -6  -7 -14  -6  -7  -7
  0 14  -6  -7  -7 -14  -7  -6
  0 14  -6  -7  -7 -14  -6  -7
  0 14  -6  -7  -7  -7 -14  -6
  0 14  -6  -7  -7  -7  -6 -14
  0 14  -6  -7  -7  -6 -14  -7
  0 14  -6  -7  -7  -6  -7 -14
  0 14  -6  -7  -6 -14  -7  -7
  0 14  -6  -7  -6  -7 -14  -7
  0 14  -6  -7  -6  -7  -7 -14
  0 14  -6  -6 -14  -7  -7  -7
  0 14  -6  -6  -7 -14  -7  -7
  0 14  -6  -6  -7  -7 -14  -7
  0 14  -6  -6  -7  -7  -7 -14
  0 16 -16  -8  -8  -8  -7  -7
  0 16 -16  -8  -8  -7  -8  -7
  0 16 -16  -8  -8  -7  -7  -8
  0 16 -16  -8  -7  -8  -8  -7
  0 16 -16  -8  -7  -8  -7  -8
  0 16 -16  -8  -7  -7  -8  -8
  0 16 -16  -7  -8  -8  -8  -7
  0 16 -16  -7  -8  -8  -7  -8
  0 16 -16  -7  -8  -7  -8  -8
  0 16 -16  -7  -7  -8  -8  -8
  0 16  -8 -16  -8  -8  -7  -7
  0 16  -8 -16  -8  -7  -8  -7
  0 16  -8 -16  -8  -7  -7  -8
  0 16  -8 -16  -7  -8  -8  -7
  0 16  -8 -16  -7  -8  -7  -8
  0 16  -8 -16  -7  -7  -8  -8
  0 16  -8  -8 -16  -8  -7  -7
  0 16  -8  -8 -16  -7  -8  -7
  0 16  -8  -8 -16  -7  -7  -8
  0 16  -8  -8  -8 -16  -7  -7
  0 16  -8  -8  -8  -7 -16  -7
  0 16  -8  -8  -8  -7  -7 -16
  0 16  -8  -8  -7 -16  -8  -7
  0 16  -8  -8  -7 -16  -7  -8
  0 16  -8  -8  -7  -8 -16  -7
  0 16  -8  -8  -7  -8  -7 -16
  0 16  -8  -8  -7  -7 -16  -8
  0 16  -8  -8  -7  -7  -8 -16
  0 16  -8  -7 -16  -8  -8  -7
  0 16  -8  -7 -16  -8  -7  -8
  0 16  -8  -7 -16  -7  -8  -8
  0 16  -8  -7  -8 -16  -8  -7
  0 16  -8  -7  -8 -16  -7  -8
  0 16  -8  -7  -8  -8 -16  -7
  0 16  -8  -7  -8  -8  -7 -16
  0 16  -8  -7  -8  -7 -16  -8
  0 16  -8  -7  -8  -7  -8 -16
  0 16  -8  -7  -7 -16  -8  -8
  0 16  -8  -7  -7  -8 -16  -8
  0 16  -8  -7  -7  -8  -8 -16
  0 16  -7 -16  -8  -8  -8  -7
  0 16  -7 -16  -8  -8  -7  -8
  0 16  -7 -16  -8  -7  -8  -8
  0 16  -7 -16  -7  -8  -8  -8
  0 16  -7  -8 -16  -8  -8  -7
  0 16  -7  -8 -16  -8  -7  -8
  0 16  -7  -8 -16  -7  -8  -8
  0 16  -7  -8  -8 -16  -8  -7
  0 16  -7  -8  -8 -16  -7  -8
  0 16  -7  -8  -8  -8 -16  -7
  0 16  -7  -8  -8  -8  -7 -16
  0 16  -7  -8  -8  -7 -16  -8
  0 16  -7  -8  -8  -7  -8 -16
  0 16  -7  -8  -7 -16  -8  -8
  0 16  -7  -8  -7  -8 -16  -8
  0 16  -7  -8  -7  -8  -8 -16
  0 16  -7  -7 -16  -8  -8  -8
  0 16  -7  -7  -8 -16  -8  -8
  0 16  -7  -7  -8  -8 -16  -8
  0 16  -7  -7  -8  -8  -8 -16
  0 21 -21 -10 -10 -10 -10 -10
  0 21 -10 -21 -10 -10 -10 -10
  0 21 -10 -10 -21 -10 -10 -10
  0 21 -10 -10 -10 -21 -10 -10
  0 21 -10 -10 -10 -10 -21 -10
  0 21 -10 -10 -10 -10 -10 -21
  0 23 -23 -11 -11 -11 -11 -11
  0 23 -11 -23 -11 -11 -11 -11
  0 23 -11 -11 -23 -11 -11 -11
  0 23 -11 -11 -11 -23 -11 -11
  0 23 -11 -11 -11 -11 -23 -11
  0 23 -11 -11 -11 -11 -11 -23
  1  0   0   0   0   0   0   0
  1  1  -1  -1  -1  -1  -1   0
  1  1  -1  -1  -1  -1   0  -1
  1  1  -1  -1  -1  -1   0   0
  1  1  -1  -1  -1   0  -1  -1
  1  1  -1  -1  -1   0  -1   0
  1  1  -1  -1  -1   0   0  -1
  1  1  -1  -1  -1   0   0   0
  1  1  -1  -1   0  -1  -1  -1
  1  1  -1  -1   0  -1  -1   0
  1  1  -1  -1   0  -1   0  -1
  1  1  -1  -1   0  -1   0   0
  1  1  -1  -1   0   0  -1  -1
  1  1  -1  -1   0   0  -1   0
  1  1  -1  -1   0   0   0  -1
  1  1  -1   0  -1  -1  -1  -1
  1  1  -1   0  -1  -1  -1   0
  1  1  -1   0  -1  -1   0  -1
  1  1  -1   0  -1  -1   0   0
  1  1  -1   0  -1   0  -1  -1
  1  1  -1   0  -1   0  -1   0
  1  1  -1   0  -1   0   0  -1
  1  1  -1   0   0  -1  -1  -1
  1  1  -1   0   0  -1  -1   0
  1  1  -1   0   0  -1   0  -1
  1  1  -1   0   0   0  -1  -1
  1  1   0  -1  -1  -1  -1  -1
  1  1   0  -1  -1  -1  -1   0
  1  1   0  -1  -1  -1   0  -1
  1  1   0  -1  -1  -1   0   0
  1  1   0  -1  -1   0  -1  -1
  1  1   0  -1  -1   0  -1   0
  1  1   0  -1  -1   0   0  -1
  1  1   0  -1   0  -1  -1  -1
  1  1   0  -1   0  -1  -1   0
  1  1   0  -1   0  -1   0  -1
  1  1   0  -1   0   0  -1  -1
  1  1   0   0  -1  -1  -1  -1
  1  1   0   0  -1  -1  -1   0
  1  1   0   0  -1  -1   0  -1
  1  1   0   0  -1   0  -1  -1
  1  1   0   0   0  -1  -1  -1
  1  2  -2  -2  -1  -1  -1  -1
  1  2  -2  -1  -2  -1  -1  -1
  1  2  -2  -1  -1  -2  -1  -1
  1  2  -2  -1  -1  -1  -2  -1
  1  2  -2  -1  -1  -1  -1  -2
  1  2  -1  -2  -2  -1  -1  -1
  1  2  -1  -2  -1  -2  -1  -1
  1  2  -1  -2  -1  -1  -2  -1
  1  2  -1  -2  -1  -1  -1  -2
  1  2  -1  -1  -2  -2  -1  -1
  1  2  -1  -1  -2  -1  -2  -1
  1  2  -1  -1  -2  -1  -1  -2
  1  2  -1  -1  -1  -2  -2  -1
  1  2  -1  -1  -1  -2  -1  -2
  1  2  -1  -1  -1  -1  -2  -2
  1  3  -3  -2  -2  -2  -2  -1
  1  3  -3  -2  -2  -2  -1  -2
  1  3  -3  -2  -2  -1  -2  -2
  1  3  -3  -2  -1  -2  -2  -2
  1  3  -3  -1  -2  -2  -2  -2
  1  3  -2  -3  -2  -2  -2  -1
  1  3  -2  -3  -2  -2  -1  -2
  1  3  -2  -3  -2  -1  -2  -2
  1  3  -2  -3  -1  -2  -2  -2
  1  3  -2  -2  -3  -2  -2  -1
  1  3  -2  -2  -3  -2  -1  -2
  1  3  -2  -2  -3  -1  -2  -2
  1  3  -2  -2  -2  -3  -2  -1
  1  3  -2  -2  -2  -3  -1  -2
  1  3  -2  -2  -2  -2  -3  -1
  1  3  -2  -2  -2  -2  -2  -2
  1  3  -2  -2  -2  -2  -1  -3
  1  3  -2  -2  -2  -1  -3  -2
  1  3  -2  -2  -2  -1  -2  -3
  1  3  -2  -2  -1  -3  -2  -2
  1  3  -2  -2  -1  -2  -3  -2
  1  3  -2  -2  -1  -2  -2  -3
  1  3  -2  -1  -3  -2  -2  -2
  1  3  -2  -1  -2  -3  -2  -2
  1  3  -2  -1  -2  -2  -3  -2
  1  3  -2  -1  -2  -2  -2  -3
  1  3  -1  -3  -2  -2  -2  -2
  1  3  -1  -2  -3  -2  -2  -2
  1  3  -1  -2  -2  -3  -2  -2
  1  3  -1  -2  -2  -2  -3  -2
  1  3  -1  -2  -2  -2  -2  -3
  1  4  -4  -3  -2  -2  -2  -2
  1  4  -4  -2  -3  -2  -2  -2
  1  4  -4  -2  -2  -3  -2  -2
  1  4  -4  -2  -2  -2  -3  -2
  1  4  -4  -2  -2  -2  -2  -3
  1  4  -3  -4  -2  -2  -2  -2
  1  4  -3  -3  -3  -3  -3   0
  1  4  -3  -3  -3  -3   0  -3
  1  4  -3  -3  -3   0  -3  -3
  1  4  -3  -3   0  -3  -3  -3
  1  4  -3  -2  -4  -2  -2  -2
  1  4  -3  -2  -2  -4  -2  -2
  1  4  -3  -2  -2  -2  -4  -2
  1  4  -3  -2  -2  -2  -2  -4
  1  4  -3   0  -3  -3  -3  -3
  1  4  -2  -4  -3  -2  -2  -2
  1  4  -2  -4  -2  -3  -2  -2
  1  4  -2  -4  -2  -2  -3  -2
  1  4  -2  -4  -2  -2  -2  -3
  1  4  -2  -3  -4  -2  -2  -2
  1  4  -2  -3  -2  -4  -2  -2
  1  4  -2  -3  -2  -2  -4  -2
  1  4  -2  -3  -2  -2  -2  -4
  1  4  -2  -2  -4  -3  -2  -2
  1  4  -2  -2  -4  -2  -3  -2
  1  4  -2  -2  -4  -2  -2  -3
  1  4  -2  -2  -3  -4  -2  -2
  1  4  -2  -2  -3  -2  -4  -2
  1  4  -2  -2  -3  -2  -2  -4
  1  4  -2  -2  -2  -4  -3  -2
  1  4  -2  -2  -2  -4  -2  -3
  1  4  -2  -2  -2  -3  -4  -2
  1  4  -2  -2  -2  -3  -2  -4
  1  4  -2  -2  -2  -2  -4  -3
  1  4  -2  -2  -2  -2  -3  -4
  1  4   0  -3  -3  -3  -3  -3
  1  5  -5  -3  -3  -3  -3  -2
  1  5  -5  -3  -3  -3  -2  -3
  1  5  -5  -3  -3  -2  -3  -3
  1  5  -5  -3  -2  -3  -3  -3
  1  5  -5  -2  -3  -3  -3  -3
  1  5  -4  -4  -3  -3  -3  -2
  1  5  -4  -4  -3  -3  -2  -3
  1  5  -4  -4  -3  -2  -3  -3
  1  5  -4  -4  -2  -3  -3  -3
  1  5  -4  -3  -4  -3  -3  -2
  1  5  -4  -3  -4  -3  -2  -3
  1  5  -4  -3  -4  -2  -3  -3
  1  5  -4  -3  -3  -4  -3  -2
  1  5  -4  -3  -3  -4  -2  -3
  1  5  -4  -3  -3  -3  -4  -2
  1  5  -4  -3  -3  -3  -3  -3
  1  5  -4  -3  -3  -3  -2  -4
  1  5  -4  -3  -3  -2  -4  -3
  1  5  -4  -3  -3  -2  -3  -4
  1  5  -4  -3  -2  -4  -3  -3
  1  5  -4  -3  -2  -3  -4  -3
  1  5  -4  -3  -2  -3  -3  -4
  1  5  -4  -2  -4  -3  -3  -3
  1  5  -4  -2  -3  -4  -3  -3
  1  5  -4  -2  -3  -3  -4  -3
  1  5  -4  -2  -3  -3  -3  -4
  1  5  -3  -5  -3  -3  -3  -2
  1  5  -3  -5  -3  -3  -2  -3
  1  5  -3  -5  -3  -2  -3  -3
  1  5  -3  -5  -2  -3  -3  -3
  1  5  -3  -4  -4  -3  -3  -2
  1  5  -3  -4  -4  -3  -2  -3
  1  5  -3  -4  -4  -2  -3  -3
  1  5  -3  -4  -3  -4  -3  -2
  1  5  -3  -4  -3  -4  -2  -3
  1  5  -3  -4  -3  -3  -4  -2
  1  5  -3  -4  -3  -3  -3  -3
  1  5  -3  -4  -3  -3  -2  -4
  1  5  -3  -4  -3  -2  -4  -3
  1  5  -3  -4  -3  -2  -3  -4
  1  5  -3  -4  -2  -4  -3  -3
  1  5  -3  -4  -2  -3  -4  -3
  1  5  -3  -4  -2  -3  -3  -4
  1  5  -3  -3  -5  -3  -3  -2
  1  5  -3  -3  -5  -3  -2  -3
  1  5  -3  -3  -5  -2  -3  -3
  1  5  -3  -3  -4  -4  -3  -2
  1  5  -3  -3  -4  -4  -2  -3
  1  5  -3  -3  -4  -3  -4  -2
  1  5  -3  -3  -4  -3  -3  -3
  1  5  -3  -3  -4  -3  -2  -4
  1  5  -3  -3  -4  -2  -4  -3
  1  5  -3  -3  -4  -2  -3  -4
  1  5  -3  -3  -3  -5  -3  -2
  1  5  -3  -3  -3  -5  -2  -3
  1  5  -3  -3  -3  -4  -4  -2
  1  5  -3  -3  -3  -4  -3  -3
  1  5  -3  -3  -3  -4  -2  -4
  1  5  -3  -3  -3  -3  -5  -2
  1  5  -3  -3  -3  -3  -4  -3
  1  5  -3  -3  -3  -3  -3  -4
  1  5  -3  -3  -3  -3  -2  -5
  1  5  -3  -3  -3  -2  -5  -3
  1  5  -3  -3  -3  -2  -4  -4
  1  5  -3  -3  -3  -2  -3  -5
  1  5  -3  -3  -2  -5  -3  -3
  1  5  -3  -3  -2  -4  -4  -3
  1  5  -3  -3  -2  -4  -3  -4
  1  5  -3  -3  -2  -3  -5  -3
  1  5  -3  -3  -2  -3  -4  -4
  1  5  -3  -3  -2  -3  -3  -5
  1  5  -3  -2  -5  -3  -3  -3
  1  5  -3  -2  -4  -4  -3  -3
  1  5  -3  -2  -4  -3  -4  -3
  1  5  -3  -2  -4  -3  -3  -4
  1  5  -3  -2  -3  -5  -3  -3
  1  5  -3  -2  -3  -4  -4  -3
  1  5  -3  -2  -3  -4  -3  -4
  1  5  -3  -2  -3  -3  -5  -3
  1  5  -3  -2  -3  -3  -4  -4
  1  5  -3  -2  -3  -3  -3  -5
  1  5  -2  -5  -3  -3  -3  -3
  1  5  -2  -4  -4  -3  -3  -3
  1  5  -2  -4  -3  -4  -3  -3
  1  5  -2  -4  -3  -3  -4  -3
  1  5  -2  -4  -3  -3  -3  -4
  1  5  -2  -3  -5  -3  -3  -3
  1  5  -2  -3  -4  -4  -3  -3
  1  5  -2  -3  -4  -3  -4  -3
  1  5  -2  -3  -4  -3  -3  -4
  1  5  -2  -3  -3  -5  -3  -3
  1  5  -2  -3  -3  -4  -4  -3
  1  5  -2  -3  -3  -4  -3  -4
  1  5  -2  -3  -3  -3  -5  -3
  1  5  -2  -3  -3  -3  -4  -4
  1  5  -2  -3  -3  -3  -3  -5
  1  6  -6  -4  -3  -3  -3  -3
  1  6  -6  -3  -4  -3  -3  -3
  1  6  -6  -3  -3  -4  -3  -3
  1  6  -6  -3  -3  -3  -4  -3
  1  6  -6  -3  -3  -3  -3  -4
  1  6  -5  -5  -3  -3  -3  -3
  1  6  -5  -3  -5  -3  -3  -3
  1  6  -5  -3  -3  -5  -3  -3
  1  6  -5  -3  -3  -3  -5  -3
  1  6  -5  -3  -3  -3  -3  -5
  1  6  -4  -6  -3  -3  -3  -3
  1  6  -4  -3  -6  -3  -3  -3
  1  6  -4  -3  -3  -6  -3  -3
  1  6  -4  -3  -3  -3  -6  -3
  1  6  -4  -3  -3  -3  -3  -6
  1  6  -3  -6  -4  -3  -3  -3
  1  6  -3  -6  -3  -4  -3  -3
  1  6  -3  -6  -3  -3  -4  -3
  1  6  -3  -6  -3  -3  -3  -4
  1  6  -3  -5  -5  -3  -3  -3
  1  6  -3  -5  -3  -5  -3  -3
  1  6  -3  -5  -3  -3  -5  -3
  1  6  -3  -5  -3  -3  -3  -5
  1  6  -3  -4  -6  -3  -3  -3
  1  6  -3  -4  -3  -6  -3  -3
  1  6  -3  -4  -3  -3  -6  -3
  1  6  -3  -4  -3  -3  -3  -6
  1  6  -3  -3  -6  -4  -3  -3
  1  6  -3  -3  -6  -3  -4  -3
  1  6  -3  -3  -6  -3  -3  -4
  1  6  -3  -3  -5  -5  -3  -3
  1  6  -3  -3  -5  -3  -5  -3
  1  6  -3  -3  -5  -3  -3  -5
  1  6  -3  -3  -4  -6  -3  -3
  1  6  -3  -3  -4  -3  -6  -3
  1  6  -3  -3  -4  -3  -3  -6
  1  6  -3  -3  -3  -6  -4  -3
  1  6  -3  -3  -3  -6  -3  -4
  1  6  -3  -3  -3  -5  -5  -3
  1  6  -3  -3  -3  -5  -3  -5
  1  6  -3  -3  -3  -4  -6  -3
  1  6  -3  -3  -3  -4  -3  -6
  1  6  -3  -3  -3  -3  -6  -4
  1  6  -3  -3  -3  -3  -5  -5
  1  6  -3  -3  -3  -3  -4  -6
  1  7  -6  -4  -4  -4  -4  -4
  1  7  -5  -5  -4  -4  -4  -4
  1  7  -5  -4  -5  -4  -4  -4
  1  7  -5  -4  -4  -5  -4  -4
  1  7  -5  -4  -4  -4  -5  -4
  1  7  -5  -4  -4  -4  -4  -5
  1  7  -4  -6  -4  -4  -4  -4
  1  7  -4  -5  -5  -4  -4  -4
  1  7  -4  -5  -4  -5  -4  -4
  1  7  -4  -5  -4  -4  -5  -4
  1  7  -4  -5  -4  -4  -4  -5
  1  7  -4  -4  -6  -4  -4  -4
  1  7  -4  -4  -5  -5  -4  -4
  1  7  -4  -4  -5  -4  -5  -4
  1  7  -4  -4  -5  -4  -4  -5
  1  7  -4  -4  -4  -6  -4  -4
  1  7  -4  -4  -4  -5  -5  -4
  1  7  -4  -4  -4  -5  -4  -5
  1  7  -4  -4  -4  -4  -6  -4
  1  7  -4  -4  -4  -4  -5  -5
  1  7  -4  -4  -4  -4  -4  -6
  1  8  -8  -5  -4  -4  -4  -4
  1  8  -8  -4  -5  -4  -4  -4
  1  8  -8  -4  -4  -5  -4  -4
  1  8  -8  -4  -4  -4  -5  -4
  1  8  -8  -4  -4  -4  -4  -5
  1  8  -7  -6  -4  -4  -4  -4
  1  8  -7  -4  -6  -4  -4  -4
  1  8  -7  -4  -4  -6  -4  -4
  1  8  -7  -4  -4  -4  -6  -4
  1  8  -7  -4  -4  -4  -4  -6
  1  8  -6  -7  -4  -4  -4  -4
  1  8  -6  -4  -7  -4  -4  -4
  1  8  -6  -4  -4  -7  -4  -4
  1  8  -6  -4  -4  -4  -7  -4
  1  8  -6  -4  -4  -4  -4  -7
  1  8  -5  -8  -4  -4  -4  -4
  1  8  -5  -4  -8  -4  -4  -4
  1  8  -5  -4  -4  -8  -4  -4
  1  8  -5  -4  -4  -4  -8  -4
  1  8  -5  -4  -4  -4  -4  -8
  1  8  -4  -8  -5  -4  -4  -4
  1  8  -4  -8  -4  -5  -4  -4
  1  8  -4  -8  -4  -4  -5  -4
  1  8  -4  -8  -4  -4  -4  -5
  1  8  -4  -7  -6  -4  -4  -4
  1  8  -4  -7  -4  -6  -4  -4
  1  8  -4  -7  -4  -4  -6  -4
  1  8  -4  -7  -4  -4  -4  -6
  1  8  -4  -6  -7  -4  -4  -4
  1  8  -4  -6  -4  -7  -4  -4
  1  8  -4  -6  -4  -4  -7  -4
  1  8  -4  -6  -4  -4  -4  -7
  1  8  -4  -5  -8  -4  -4  -4
  1  8  -4  -5  -4  -8  -4  -4
  1  8  -4  -5  -4  -4  -8  -4
  1  8  -4  -5  -4  -4  -4  -8
  1  8  -4  -4  -8  -5  -4  -4
  1  8  -4  -4  -8  -4  -5  -4
  1  8  -4  -4  -8  -4  -4  -5
  1  8  -4  -4  -7  -6  -4  -4
  1  8  -4  -4  -7  -4  -6  -4
  1  8  -4  -4  -7  -4  -4  -6
  1  8  -4  -4  -6  -7  -4  -4
  1  8  -4  -4  -6  -4  -7  -4
  1  8  -4  -4  -6  -4  -4  -7
  1  8  -4  -4  -5  -8  -4  -4
  1  8  -4  -4  -5  -4  -8  -4
  1  8  -4  -4  -5  -4  -4  -8
  1  8  -4  -4  -4  -8  -5  -4
  1  8  -4  -4  -4  -8  -4  -5
  1  8  -4  -4  -4  -7  -6  -4
  1  8  -4  -4  -4  -7  -4  -6
  1  8  -4  -4  -4  -6  -7  -4
  1  8  -4  -4  -4  -6  -4  -7
  1  8  -4  -4  -4  -5  -8  -4
  1  8  -4  -4  -4  -5  -4  -8
  1  8  -4  -4  -4  -4  -8  -5
  1  8  -4  -4  -4  -4  -7  -6
  1  8  -4  -4  -4  -4  -6  -7
  1  8  -4  -4  -4  -4  -5  -8
  1  9  -8  -5  -5  -5  -5  -5
  1  9  -7  -6  -5  -5  -5  -5
  1  9  -7  -5  -6  -5  -5  -5
  1  9  -7  -5  -5  -6  -5  -5
  1  9  -7  -5  -5  -5  -6  -5
  1  9  -7  -5  -5  -5  -5  -6
  1  9  -6  -7  -5  -5  -5  -5
  1  9  -6  -6  -6  -5  -5  -5
  1  9  -6  -6  -5  -6  -5  -5
  1  9  -6  -6  -5  -5  -6  -5
  1  9  -6  -6  -5  -5  -5  -6
  1  9  -6  -5  -7  -5  -5  -5
  1  9  -6  -5  -6  -6  -5  -5
  1  9  -6  -5  -6  -5  -6  -5
  1  9  -6  -5  -6  -5  -5  -6
  1  9  -6  -5  -5  -7  -5  -5
  1  9  -6  -5  -5  -6  -6  -5
  1  9  -6  -5  -5  -6  -5  -6
  1  9  -6  -5  -5  -5  -7  -5
  1  9  -6  -5  -5  -5  -6  -6
  1  9  -6  -5  -5  -5  -5  -7
  1  9  -5  -8  -5  -5  -5  -5
  1  9  -5  -7  -6  -5  -5  -5
  1  9  -5  -7  -5  -6  -5  -5
  1  9  -5  -7  -5  -5  -6  -5
  1  9  -5  -7  -5  -5  -5  -6
  1  9  -5  -6  -7  -5  -5  -5
  1  9  -5  -6  -6  -6  -5  -5
  1  9  -5  -6  -6  -5  -6  -5
  1  9  -5  -6  -6  -5  -5  -6
  1  9  -5  -6  -5  -7  -5  -5
  1  9  -5  -6  -5  -6  -6  -5
  1  9  -5  -6  -5  -6  -5  -6
  1  9  -5  -6  -5  -5  -7  -5
  1  9  -5  -6  -5  -5  -6  -6
  1  9  -5  -6  -5  -5  -5  -7
  1  9  -5  -5  -8  -5  -5  -5
  1  9  -5  -5  -7  -6  -5  -5
  1  9  -5  -5  -7  -5  -6  -5
  1  9  -5  -5  -7  -5  -5  -6
  1  9  -5  -5  -6  -7  -5  -5
  1  9  -5  -5  -6  -6  -6  -5
  1  9  -5  -5  -6  -6  -5  -6
  1  9  -5  -5  -6  -5  -7  -5
  1  9  -5  -5  -6  -5  -6  -6
  1  9  -5  -5  -6  -5  -5  -7
  1  9  -5  -5  -5  -8  -5  -5
  1  9  -5  -5  -5  -7  -6  -5
  1  9  -5  -5  -5  -7  -5  -6
  1  9  -5  -5  -5  -6  -7  -5
  1  9  -5  -5  -5  -6  -6  -6
  1  9  -5  -5  -5  -6  -5  -7
  1  9  -5  -5  -5  -5  -8  -5
  1  9  -5  -5  -5  -5  -7  -6
  1  9  -5  -5  -5  -5  -6  -7
  1  9  -5  -5  -5  -5  -5  -8
  1 10 -10  -6  -5  -5  -5  -5
  1 10 -10  -5  -6  -5  -5  -5
  1 10 -10  -5  -5  -6  -5  -5
  1 10 -10  -5  -5  -5  -6  -5
  1 10 -10  -5  -5  -5  -5  -6
  1 10  -9  -7  -5  -5  -5  -5
  1 10  -9  -6  -6  -5  -5  -5
  1 10  -9  -6  -5  -6  -5  -5
  1 10  -9  -6  -5  -5  -6  -5
  1 10  -9  -6  -5  -5  -5  -6
  1 10  -9  -5  -7  -5  -5  -5
  1 10  -9  -5  -6  -6  -5  -5
  1 10  -9  -5  -6  -5  -6  -5
  1 10  -9  -5  -6  -5  -5  -6
  1 10  -9  -5  -5  -7  -5  -5
  1 10  -9  -5  -5  -6  -6  -5
  1 10  -9  -5  -5  -6  -5  -6
  1 10  -9  -5  -5  -5  -7  -5
  1 10  -9  -5  -5  -5  -6  -6
  1 10  -9  -5  -5  -5  -5  -7
  1 10  -8  -8  -5  -5  -5  -5
  1 10  -8  -7  -6  -5  -5  -5
  1 10  -8  -7  -5  -6  -5  -5
  1 10  -8  -7  -5  -5  -6  -5
  1 10  -8  -7  -5  -5  -5  -6
  1 10  -8  -6  -7  -5  -5  -5
  1 10  -8  -6  -5  -7  -5  -5
  1 10  -8  -6  -5  -5  -7  -5
  1 10  -8  -6  -5  -5  -5  -7
  1 10  -8  -5  -8  -5  -5  -5
  1 10  -8  -5  -7  -6  -5  -5
  1 10  -8  -5  -7  -5  -6  -5
  1 10  -8  -5  -7  -5  -5  -6
  1 10  -8  -5  -6  -7  -5  -5
  1 10  -8  -5  -6  -5  -7  -5
  1 10  -8  -5  -6  -5  -5  -7
  1 10  -8  -5  -5  -8  -5  -5
  1 10  -8  -5  -5  -7  -6  -5
  1 10  -8  -5  -5  -7  -5  -6
  1 10  -8  -5  -5  -6  -7  -5
  1 10  -8  -5  -5  -6  -5  -7
  1 10  -8  -5  -5  -5  -8  -5
  1 10  -8  -5  -5  -5  -7  -6
  1 10  -8  -5  -5  -5  -6  -7
  1 10  -8  -5  -5  -5  -5  -8
  1 10  -7  -9  -5  -5  -5  -5
  1 10  -7  -8  -6  -5  -5  -5
  1 10  -7  -8  -5  -6  -5  -5
  1 10  -7  -8  -5  -5  -6  -5
  1 10  -7  -8  -5  -5  -5  -6
  1 10  -7  -7  -7  -5  -5  -5
  1 10  -7  -7  -5  -7  -5  -5
  1 10  -7  -7  -5  -5  -7  -5
  1 10  -7  -7  -5  -5  -5  -7
  1 10  -7  -6  -8  -5  -5  -5
  1 10  -7  -6  -5  -8  -5  -5
  1 10  -7  -6  -5  -5  -8  -5
  1 10  -7  -6  -5  -5  -5  -8
  1 10  -7  -5  -9  -5  -5  -5
  1 10  -7  -5  -8  -6  -5  -5
  1 10  -7  -5  -8  -5  -6  -5
  1 10  -7  -5  -8  -5  -5  -6
  1 10  -7  -5  -7  -7  -5  -5
  1 10  -7  -5  -7  -5  -7  -5
  1 10  -7  -5  -7  -5  -5  -7
  1 10  -7  -5  -6  -8  -5  -5
  1 10  -7  -5  -6  -5  -8  -5
  1 10  -7  -5  -6  -5  -5  -8
  1 10  -7  -5  -5  -9  -5  -5
  1 10  -7  -5  -5  -8  -6  -5
  1 10  -7  -5  -5  -8  -5  -6
  1 10  -7  -5  -5  -7  -7  -5
  1 10  -7  -5  -5  -7  -5  -7
  1 10  -7  -5  -5  -6  -8  -5
  1 10  -7  -5  -5  -6  -5  -8
  1 10  -7  -5  -5  -5  -9  -5
  1 10  -7  -5  -5  -5  -8  -6
  1 10  -7  -5  -5  -5  -7  -7
  1 10  -7  -5  -5  -5  -6  -8
  1 10  -7  -5  -5  -5  -5  -9
  1 10  -6 -10  -5  -5  -5  -5
  1 10  -6  -9  -6  -5  -5  -5
  1 10  -6  -9  -5  -6  -5  -5
  1 10  -6  -9  -5  -5  -6  -5
  1 10  -6  -9  -5  -5  -5  -6
  1 10  -6  -8  -7  -5  -5  -5
  1 10  -6  -8  -5  -7  -5  -5
  1 10  -6  -8  -5  -5  -7  -5
  1 10  -6  -8  -5  -5  -5  -7
  1 10  -6  -7  -8  -5  -5  -5
  1 10  -6  -7  -5  -8  -5  -5
  1 10  -6  -7  -5  -5  -8  -5
  1 10  -6  -7  -5  -5  -5  -8
  1 10  -6  -6  -9  -5  -5  -5
  1 10  -6  -6  -5  -9  -5  -5
  1 10  -6  -6  -5  -5  -9  -5
  1 10  -6  -6  -5  -5  -5  -9
  1 10  -6  -5 -10  -5  -5  -5
  1 10  -6  -5  -9  -6  -5  -5
  1 10  -6  -5  -9  -5  -6  -5
  1 10  -6  -5  -9  -5  -5  -6
  1 10  -6  -5  -8  -7  -5  -5
  1 10  -6  -5  -8  -5  -7  -5
  1 10  -6  -5  -8  -5  -5  -7
  1 10  -6  -5  -7  -8  -5  -5
  1 10  -6  -5  -7  -5  -8  -5
  1 10  -6  -5  -7  -5  -5  -8
  1 10  -6  -5  -6  -9  -5  -5
  1 10  -6  -5  -6  -5  -9  -5
  1 10  -6  -5  -6  -5  -5  -9
  1 10  -6  -5  -5 -10  -5  -5
  1 10  -6  -5  -5  -9  -6  -5
  1 10  -6  -5  -5  -9  -5  -6
  1 10  -6  -5  -5  -8  -7  -5
  1 10  -6  -5  -5  -8  -5  -7
  1 10  -6  -5  -5  -7  -8  -5
  1 10  -6  -5  -5  -7  -5  -8
  1 10  -6  -5  -5  -6  -9  -5
  1 10  -6  -5  -5  -6  -5  -9
  1 10  -6  -5  -5  -5 -10  -5
  1 10  -6  -5  -5  -5  -9  -6
  1 10  -6  -5  -5  -5  -8  -7
  1 10  -6  -5  -5  -5  -7  -8
  1 10  -6  -5  -5  -5  -6  -9
  1 10  -6  -5  -5  -5  -5 -10
  1 10  -5 -10  -6  -5  -5  -5
  1 10  -5 -10  -5  -6  -5  -5
  1 10  -5 -10  -5  -5  -6  -5
  1 10  -5 -10  -5  -5  -5  -6
  1 10  -5  -9  -7  -5  -5  -5
  1 10  -5  -9  -6  -6  -5  -5
  1 10  -5  -9  -6  -5  -6  -5
  1 10  -5  -9  -6  -5  -5  -6
  1 10  -5  -9  -5  -7  -5  -5
  1 10  -5  -9  -5  -6  -6  -5
  1 10  -5  -9  -5  -6  -5  -6
  1 10  -5  -9  -5  -5  -7  -5
  1 10  -5  -9  -5  -5  -6  -6
  1 10  -5  -9  -5  -5  -5  -7
  1 10  -5  -8  -8  -5  -5  -5
  1 10  -5  -8  -7  -6  -5  -5
  1 10  -5  -8  -7  -5  -6  -5
  1 10  -5  -8  -7  -5  -5  -6
  1 10  -5  -8  -6  -7  -5  -5
  1 10  -5  -8  -6  -5  -7  -5
  1 10  -5  -8  -6  -5  -5  -7
  1 10  -5  -8  -5  -8  -5  -5
  1 10  -5  -8  -5  -7  -6  -5
  1 10  -5  -8  -5  -7  -5  -6
  1 10  -5  -8  -5  -6  -7  -5
  1 10  -5  -8  -5  -6  -5  -7
  1 10  -5  -8  -5  -5  -8  -5
  1 10  -5  -8  -5  -5  -7  -6
  1 10  -5  -8  -5  -5  -6  -7
  1 10  -5  -8  -5  -5  -5  -8
  1 10  -5  -7  -9  -5  -5  -5
  1 10  -5  -7  -8  -6  -5  -5
  1 10  -5  -7  -8  -5  -6  -5
  1 10  -5  -7  -8  -5  -5  -6
  1 10  -5  -7  -7  -7  -5  -5
  1 10  -5  -7  -7  -5  -7  -5
  1 10  -5  -7  -7  -5  -5  -7
  1 10  -5  -7  -6  -8  -5  -5
  1 10  -5  -7  -6  -5  -8  -5
  1 10  -5  -7  -6  -5  -5  -8
  1 10  -5  -7  -5  -9  -5  -5
  1 10  -5  -7  -5  -8  -6  -5
  1 10  -5  -7  -5  -8  -5  -6
  1 10  -5  -7  -5  -7  -7  -5
  1 10  -5  -7  -5  -7  -5  -7
  1 10  -5  -7  -5  -6  -8  -5
  1 10  -5  -7  -5  -6  -5  -8
  1 10  -5  -7  -5  -5  -9  -5
  1 10  -5  -7  -5  -5  -8  -6
  1 10  -5  -7  -5  -5  -7  -7
  1 10  -5  -7  -5  -5  -6  -8
  1 10  -5  -7  -5  -5  -5  -9
  1 10  -5  -6 -10  -5  -5  -5
  1 10  -5  -6  -9  -6  -5  -5
  1 10  -5  -6  -9  -5  -6  -5
  1 10  -5  -6  -9  -5  -5  -6
  1 10  -5  -6  -8  -7  -5  -5
  1 10  -5  -6  -8  -5  -7  -5
  1 10  -5  -6  -8  -5  -5  -7
  1 10  -5  -6  -7  -8  -5  -5
  1 10  -5  -6  -7  -5  -8  -5
  1 10  -5  -6  -7  -5  -5  -8
  1 10  -5  -6  -6  -9  -5  -5
  1 10  -5  -6  -6  -5  -9  -5
  1 10  -5  -6  -6  -5  -5  -9
  1 10  -5  -6  -5 -10  -5  -5
  1 10  -5  -6  -5  -9  -6  -5
  1 10  -5  -6  -5  -9  -5  -6
  1 10  -5  -6  -5  -8  -7  -5
  1 10  -5  -6  -5  -8  -5  -7
  1 10  -5  -6  -5  -7  -8  -5
  1 10  -5  -6  -5  -7  -5  -8
  1 10  -5  -6  -5  -6  -9  -5
  1 10  -5  -6  -5  -6  -5  -9
  1 10  -5  -6  -5  -5 -10  -5
  1 10  -5  -6  -5  -5  -9  -6
  1 10  -5  -6  -5  -5  -8  -7
  1 10  -5  -6  -5  -5  -7  -8
  1 10  -5  -6  -5  -5  -6  -9
  1 10  -5  -6  -5  -5  -5 -10
  1 10  -5  -5 -10  -6  -5  -5
  1 10  -5  -5 -10  -5  -6  -5
  1 10  -5  -5 -10  -5  -5  -6
  1 10  -5  -5  -9  -7  -5  -5
  1 10  -5  -5  -9  -6  -6  -5
  1 10  -5  -5  -9  -6  -5  -6
  1 10  -5  -5  -9  -5  -7  -5
  1 10  -5  -5  -9  -5  -6  -6
  1 10  -5  -5  -9  -5  -5  -7
  1 10  -5  -5  -8  -8  -5  -5
  1 10  -5  -5  -8  -7  -6  -5
  1 10  -5  -5  -8  -7  -5  -6
  1 10  -5  -5  -8  -6  -7  -5
  1 10  -5  -5  -8  -6  -5  -7
  1 10  -5  -5  -8  -5  -8  -5
  1 10  -5  -5  -8  -5  -7  -6
  1 10  -5  -5  -8  -5  -6  -7
  1 10  -5  -5  -8  -5  -5  -8
  1 10  -5  -5  -7  -9  -5  -5
  1 10  -5  -5  -7  -8  -6  -5
  1 10  -5  -5  -7  -8  -5  -6
  1 10  -5  -5  -7  -7  -7  -5
  1 10  -5  -5  -7  -7  -5  -7
  1 10  -5  -5  -7  -6  -8  -5
  1 10  -5  -5  -7  -6  -5  -8
  1 10  -5  -5  -7  -5  -9  -5
  1 10  -5  -5  -7  -5  -8  -6
  1 10  -5  -5  -7  -5  -7  -7
  1 10  -5  -5  -7  -5  -6  -8
  1 10  -5  -5  -7  -5  -5  -9
  1 10  -5  -5  -6 -10  -5  -5
  1 10  -5  -5  -6  -9  -6  -5
  1 10  -5  -5  -6  -9  -5  -6
  1 10  -5  -5  -6  -8  -7  -5
  1 10  -5  -5  -6  -8  -5  -7
  1 10  -5  -5  -6  -7  -8  -5
  1 10  -5  -5  -6  -7  -5  -8
  1 10  -5  -5  -6  -6  -9  -5
  1 10  -5  -5  -6  -6  -5  -9
  1 10  -5  -5  -6  -5 -10  -5
  1 10  -5  -5  -6  -5  -9  -6
  1 10  -5  -5  -6  -5  -8  -7
  1 10  -5  -5  -6  -5  -7  -8
  1 10  -5  -5  -6  -5  -6  -9
  1 10  -5  -5  -6  -5  -5 -10
  1 10  -5  -5  -5 -10  -6  -5
  1 10  -5  -5  -5 -10  -5  -6
  1 10  -5  -5  -5  -9  -7  -5
  1 10  -5  -5  -5  -9  -6  -6
  1 10  -5  -5  -5  -9  -5  -7
  1 10  -5  -5  -5  -8  -8  -5
  1 10  -5  -5  -5  -8  -7  -6
  1 10  -5  -5  -5  -8  -6  -7
  1 10  -5  -5  -5  -8  -5  -8
  1 10  -5  -5  -5  -7  -9  -5
  1 10  -5  -5  -5  -7  -8  -6
  1 10  -5  -5  -5  -7  -7  -7
  1 10  -5  -5  -5  -7  -6  -8
  1 10  -5  -5  -5  -7  -5  -9
  1 10  -5  -5  -5  -6 -10  -5
  1 10  -5  -5  -5  -6  -9  -6
  1 10  -5  -5  -5  -6  -8  -7
  1 10  -5  -5  -5  -6  -7  -8
  1 10  -5  -5  -5  -6  -6  -9
  1 10  -5  -5  -5  -6  -5 -10
  1 10  -5  -5  -5  -5 -10  -6
  1 10  -5  -5  -5  -5  -9  -7
  1 10  -5  -5  -5  -5  -8  -8
  1 10  -5  -5  -5  -5  -7  -9
  1 10  -5  -5  -5  -5  -6 -10
  1 12 -12  -7  -6  -6  -6  -6
  1 12 -12  -6  -7  -6  -6  -6
  1 12 -12  -6  -6  -7  -6  -6
  1 12 -12  -6  -6  -6  -7  -6
  1 12 -12  -6  -6  -6  -6  -7
  1 12 -11  -8  -6  -6  -6  -6
  1 12 -11  -7  -7  -6  -6  -6
  1 12 -11  -7  -6  -7  -6  -6
  1 12 -11  -7  -6  -6  -7  -6
  1 12 -11  -7  -6  -6  -6  -7
  1 12 -11  -6  -8  -6  -6  -6
  1 12 -11  -6  -7  -7  -6  -6
  1 12 -11  -6  -7  -6  -7  -6
  1 12 -11  -6  -7  -6  -6  -7
  1 12 -11  -6  -6  -8  -6  -6
  1 12 -11  -6  -6  -7  -7  -6
  1 12 -11  -6  -6  -7  -6  -7
  1 12 -11  -6  -6  -6  -8  -6
  1 12 -11  -6  -6  -6  -7  -7
  1 12 -11  -6  -6  -6  -6  -8
  1 12 -10  -9  -6  -6  -6  -6
  1 12 -10  -8  -7  -6  -6  -6
  1 12 -10  -8  -6  -7  -6  -6
  1 12 -10  -8  -6  -6  -7  -6
  1 12 -10  -8  -6  -6  -6  -7
  1 12 -10  -7  -8  -6  -6  -6
  1 12 -10  -7  -6  -8  -6  -6
  1 12 -10  -7  -6  -6  -8  -6
  1 12 -10  -7  -6  -6  -6  -8
  1 12 -10  -6  -9  -6  -6  -6
  1 12 -10  -6  -8  -7  -6  -6
  1 12 -10  -6  -8  -6  -7  -6
  1 12 -10  -6  -8  -6  -6  -7
  1 12 -10  -6  -7  -8  -6  -6
  1 12 -10  -6  -7  -6  -8  -6
  1 12 -10  -6  -7  -6  -6  -8
  1 12 -10  -6  -6  -9  -6  -6
  1 12 -10  -6  -6  -8  -7  -6
  1 12 -10  -6  -6  -8  -6  -7
  1 12 -10  -6  -6  -7  -8  -6
  1 12 -10  -6  -6  -7  -6  -8
  1 12 -10  -6  -6  -6  -9  -6
  1 12 -10  -6  -6  -6  -8  -7
  1 12 -10  -6  -6  -6  -7  -8
  1 12 -10  -6  -6  -6  -6  -9
  1 12  -9 -10  -6  -6  -6  -6
  1 12  -9  -9  -7  -6  -6  -6
  1 12  -9  -9  -6  -7  -6  -6
  1 12  -9  -9  -6  -6  -7  -6
  1 12  -9  -9  -6  -6  -6  -7
  1 12  -9  -8  -8  -6  -6  -6
  1 12  -9  -8  -6  -8  -6  -6
  1 12  -9  -8  -6  -6  -8  -6
  1 12  -9  -8  -6  -6  -6  -8
  1 12  -9  -7  -9  -6  -6  -6
  1 12  -9  -7  -6  -9  -6  -6
  1 12  -9  -7  -6  -6  -9  -6
  1 12  -9  -7  -6  -6  -6  -9
  1 12  -9  -6 -10  -6  -6  -6
  1 12  -9  -6  -9  -7  -6  -6
  1 12  -9  -6  -9  -6  -7  -6
  1 12  -9  -6  -9  -6  -6  -7
  1 12  -9  -6  -8  -8  -6  -6
  1 12  -9  -6  -8  -6  -8  -6
  1 12  -9  -6  -8  -6  -6  -8
  1 12  -9  -6  -7  -9  -6  -6
  1 12  -9  -6  -7  -6  -9  -6
  1 12  -9  -6  -7  -6  -6  -9
  1 12  -9  -6  -6 -10  -6  -6
  1 12  -9  -6  -6  -9  -7  -6
  1 12  -9  -6  -6  -9  -6  -7
  1 12  -9  -6  -6  -8  -8  -6
  1 12  -9  -6  -6  -8  -6  -8
  1 12  -9  -6  -6  -7  -9  -6
  1 12  -9  -6  -6  -7  -6  -9
  1 12  -9  -6  -6  -6 -10  -6
  1 12  -9  -6  -6  -6  -9  -7
  1 12  -9  -6  -6  -6  -8  -8
  1 12  -9  -6  -6  -6  -7  -9
  1 12  -9  -6  -6  -6  -6 -10
  1 12  -8 -11  -6  -6  -6  -6
  1 12  -8 -10  -7  -6  -6  -6
  1 12  -8 -10  -6  -7  -6  -6
  1 12  -8 -10  -6  -6  -7  -6
  1 12  -8 -10  -6  -6  -6  -7
  1 12  -8  -9  -8  -6  -6  -6
  1 12  -8  -9  -6  -8  -6  -6
  1 12  -8  -9  -6  -6  -8  -6
  1 12  -8  -9  -6  -6  -6  -8
  1 12  -8  -8  -9  -6  -6  -6
  1 12  -8  -8  -6  -9  -6  -6
  1 12  -8  -8  -6  -6  -9  -6
  1 12  -8  -8  -6  -6  -6  -9
  1 12  -8  -7 -10  -6  -6  -6
  1 12  -8  -7  -6 -10  -6  -6
  1 12  -8  -7  -6  -6 -10  -6
  1 12  -8  -7  -6  -6  -6 -10
  1 12  -8  -6 -11  -6  -6  -6
  1 12  -8  -6 -10  -7  -6  -6
  1 12  -8  -6 -10  -6  -7  -6
  1 12  -8  -6 -10  -6  -6  -7
  1 12  -8  -6  -9  -8  -6  -6
  1 12  -8  -6  -9  -6  -8  -6
  1 12  -8  -6  -9  -6  -6  -8
  1 12  -8  -6  -8  -9  -6  -6
  1 12  -8  -6  -8  -6  -9  -6
  1 12  -8  -6  -8  -6  -6  -9
  1 12  -8  -6  -7 -10  -6  -6
  1 12  -8  -6  -7  -6 -10  -6
  1 12  -8  -6  -7  -6  -6 -10
  1 12  -8  -6  -6 -11  -6  -6
  1 12  -8  -6  -6 -10  -7  -6
  1 12  -8  -6  -6 -10  -6  -7
  1 12  -8  -6  -6  -9  -8  -6
  1 12  -8  -6  -6  -9  -6  -8
  1 12  -8  -6  -6  -8  -9  -6
  1 12  -8  -6  -6  -8  -6  -9
  1 12  -8  -6  -6  -7 -10  -6
  1 12  -8  -6  -6  -7  -6 -10
  1 12  -8  -6  -6  -6 -11  -6
  1 12  -8  -6  -6  -6 -10  -7
  1 12  -8  -6  -6  -6  -9  -8
  1 12  -8  -6  -6  -6  -8  -9
  1 12  -8  -6  -6  -6  -7 -10
  1 12  -8  -6  -6  -6  -6 -11
  1 12  -7 -12  -6  -6  -6  -6
  1 12  -7 -11  -7  -6  -6  -6
  1 12  -7 -11  -6  -7  -6  -6
  1 12  -7 -11  -6  -6  -7  -6
  1 12  -7 -11  -6  -6  -6  -7
  1 12  -7 -10  -8  -6  -6  -6
  1 12  -7 -10  -6  -8  -6  -6
  1 12  -7 -10  -6  -6  -8  -6
  1 12  -7 -10  -6  -6  -6  -8
  1 12  -7  -9  -9  -6  -6  -6
  1 12  -7  -9  -6  -9  -6  -6
  1 12  -7  -9  -6  -6  -9  -6
  1 12  -7  -9  -6  -6  -6  -9
  1 12  -7  -8 -10  -6  -6  -6
  1 12  -7  -8  -6 -10  -6  -6
  1 12  -7  -8  -6  -6 -10  -6
  1 12  -7  -8  -6  -6  -6 -10
  1 12  -7  -7 -11  -6  -6  -6
  1 12  -7  -7  -6 -11  -6  -6
  1 12  -7  -7  -6  -6 -11  -6
  1 12  -7  -7  -6  -6  -6 -11
  1 12  -7  -6 -12  -6  -6  -6
  1 12  -7  -6 -11  -7  -6  -6
  1 12  -7  -6 -11  -6  -7  -6
  1 12  -7  -6 -11  -6  -6  -7
  1 12  -7  -6 -10  -8  -6  -6
  1 12  -7  -6 -10  -6  -8  -6
  1 12  -7  -6 -10  -6  -6  -8
  1 12  -7  -6  -9  -9  -6  -6
  1 12  -7  -6  -9  -6  -9  -6
  1 12  -7  -6  -9  -6  -6  -9
  1 12  -7  -6  -8 -10  -6  -6
  1 12  -7  -6  -8  -6 -10  -6
  1 12  -7  -6  -8  -6  -6 -10
  1 12  -7  -6  -7 -11  -6  -6
  1 12  -7  -6  -7  -6 -11  -6
  1 12  -7  -6  -7  -6  -6 -11
  1 12  -7  -6  -6 -12  -6  -6
  1 12  -7  -6  -6 -11  -7  -6
  1 12  -7  -6  -6 -11  -6  -7
  1 12  -7  -6  -6 -10  -8  -6
  1 12  -7  -6  -6 -10  -6  -8
  1 12  -7  -6  -6  -9  -9  -6
  1 12  -7  -6  -6  -9  -6  -9
  1 12  -7  -6  -6  -8 -10  -6
  1 12  -7  -6  -6  -8  -6 -10
  1 12  -7  -6  -6  -7 -11  -6
  1 12  -7  -6  -6  -7  -6 -11
  1 12  -7  -6  -6  -6 -12  -6
  1 12  -7  -6  -6  -6 -11  -7
  1 12  -7  -6  -6  -6 -10  -8
  1 12  -7  -6  -6  -6  -9  -9
  1 12  -7  -6  -6  -6  -8 -10
  1 12  -7  -6  -6  -6  -7 -11
  1 12  -7  -6  -6  -6  -6 -12
  1 12  -6 -12  -7  -6  -6  -6
  1 12  -6 -12  -6  -7  -6  -6
  1 12  -6 -12  -6  -6  -7  -6
  1 12  -6 -12  -6  -6  -6  -7
  1 12  -6 -11  -8  -6  -6  -6
  1 12  -6 -11  -7  -7  -6  -6
  1 12  -6 -11  -7  -6  -7  -6
  1 12  -6 -11  -7  -6  -6  -7
  1 12  -6 -11  -6  -8  -6  -6
  1 12  -6 -11  -6  -7  -7  -6
  1 12  -6 -11  -6  -7  -6  -7
  1 12  -6 -11  -6  -6  -8  -6
  1 12  -6 -11  -6  -6  -7  -7
  1 12  -6 -11  -6  -6  -6  -8
  1 12  -6 -10  -9  -6  -6  -6
  1 12  -6 -10  -8  -7  -6  -6
  1 12  -6 -10  -8  -6  -7  -6
  1 12  -6 -10  -8  -6  -6  -7
  1 12  -6 -10  -7  -8  -6  -6
  1 12  -6 -10  -7  -6  -8  -6
  1 12  -6 -10  -7  -6  -6  -8
  1 12  -6 -10  -6  -9  -6  -6
  1 12  -6 -10  -6  -8  -7  -6
  1 12  -6 -10  -6  -8  -6  -7
  1 12  -6 -10  -6  -7  -8  -6
  1 12  -6 -10  -6  -7  -6  -8
  1 12  -6 -10  -6  -6  -9  -6
  1 12  -6 -10  -6  -6  -8  -7
  1 12  -6 -10  -6  -6  -7  -8
  1 12  -6 -10  -6  -6  -6  -9
  1 12  -6  -9 -10  -6  -6  -6
  1 12  -6  -9  -9  -7  -6  -6
  1 12  -6  -9  -9  -6  -7  -6
  1 12  -6  -9  -9  -6  -6  -7
  1 12  -6  -9  -8  -8  -6  -6
  1 12  -6  -9  -8  -6  -8  -6
  1 12  -6  -9  -8  -6  -6  -8
  1 12  -6  -9  -7  -9  -6  -6
  1 12  -6  -9  -7  -6  -9  -6
  1 12  -6  -9  -7  -6  -6  -9
  1 12  -6  -9  -6 -10  -6  -6
  1 12  -6  -9  -6  -9  -7  -6
  1 12  -6  -9  -6  -9  -6  -7
  1 12  -6  -9  -6  -8  -8  -6
  1 12  -6  -9  -6  -8  -6  -8
  1 12  -6  -9  -6  -7  -9  -6
  1 12  -6  -9  -6  -7  -6  -9
  1 12  -6  -9  -6  -6 -10  -6
  1 12  -6  -9  -6  -6  -9  -7
  1 12  -6  -9  -6  -6  -8  -8
  1 12  -6  -9  -6  -6  -7  -9
  1 12  -6  -9  -6  -6  -6 -10
  1 12  -6  -8 -11  -6  -6  -6
  1 12  -6  -8 -10  -7  -6  -6
  1 12  -6  -8 -10  -6  -7  -6
  1 12  -6  -8 -10  -6  -6  -7
  1 12  -6  -8  -9  -8  -6  -6
  1 12  -6  -8  -9  -6  -8  -6
  1 12  -6  -8  -9  -6  -6  -8
  1 12  -6  -8  -8  -9  -6  -6
  1 12  -6  -8  -8  -6  -9  -6
  1 12  -6  -8  -8  -6  -6  -9
  1 12  -6  -8  -7 -10  -6  -6
  1 12  -6  -8  -7  -6 -10  -6
  1 12  -6  -8  -7  -6  -6 -10
  1 12  -6  -8  -6 -11  -6  -6
  1 12  -6  -8  -6 -10  -7  -6
  1 12  -6  -8  -6 -10  -6  -7
  1 12  -6  -8  -6  -9  -8  -6
  1 12  -6  -8  -6  -9  -6  -8
  1 12  -6  -8  -6  -8  -9  -6
  1 12  -6  -8  -6  -8  -6  -9
  1 12  -6  -8  -6  -7 -10  -6
  1 12  -6  -8  -6  -7  -6 -10
  1 12  -6  -8  -6  -6 -11  -6
  1 12  -6  -8  -6  -6 -10  -7
  1 12  -6  -8  -6  -6  -9  -8
  1 12  -6  -8  -6  -6  -8  -9
  1 12  -6  -8  -6  -6  -7 -10
  1 12  -6  -8  -6  -6  -6 -11
  1 12  -6  -7 -12  -6  -6  -6
  1 12  -6  -7 -11  -7  -6  -6
  1 12  -6  -7 -11  -6  -7  -6
  1 12  -6  -7 -11  -6  -6  -7
  1 12  -6  -7 -10  -8  -6  -6
  1 12  -6  -7 -10  -6  -8  -6
  1 12  -6  -7 -10  -6  -6  -8
  1 12  -6  -7  -9  -9  -6  -6
  1 12  -6  -7  -9  -6  -9  -6
  1 12  -6  -7  -9  -6  -6  -9
  1 12  -6  -7  -8 -10  -6  -6
  1 12  -6  -7  -8  -6 -10  -6
  1 12  -6  -7  -8  -6  -6 -10
  1 12  -6  -7  -7 -11  -6  -6
  1 12  -6  -7  -7  -6 -11  -6
  1 12  -6  -7  -7  -6  -6 -11
  1 12  -6  -7  -6 -12  -6  -6
  1 12  -6  -7  -6 -11  -7  -6
  1 12  -6  -7  -6 -11  -6  -7
  1 12  -6  -7  -6 -10  -8  -6
  1 12  -6  -7  -6 -10  -6  -8
  1 12  -6  -7  -6  -9  -9  -6
  1 12  -6  -7  -6  -9  -6  -9
  1 12  -6  -7  -6  -8 -10  -6
  1 12  -6  -7  -6  -8  -6 -10
  1 12  -6  -7  -6  -7 -11  -6
  1 12  -6  -7  -6  -7  -6 -11
  1 12  -6  -7  -6  -6 -12  -6
  1 12  -6  -7  -6  -6 -11  -7
  1 12  -6  -7  -6  -6 -10  -8
  1 12  -6  -7  -6  -6  -9  -9
  1 12  -6  -7  -6  -6  -8 -10
  1 12  -6  -7  -6  -6  -7 -11
  1 12  -6  -7  -6  -6  -6 -12
  1 12  -6  -6 -12  -7  -6  -6
  1 12  -6  -6 -12  -6  -7  -6
  1 12  -6  -6 -12  -6  -6  -7
  1 12  -6  -6 -11  -8  -6  -6
  1 12  -6  -6 -11  -7  -7  -6
  1 12  -6  -6 -11  -7  -6  -7
  1 12  -6  -6 -11  -6  -8  -6
  1 12  -6  -6 -11  -6  -7  -7
  1 12  -6  -6 -11  -6  -6  -8
  1 12  -6  -6 -10  -9  -6  -6
  1 12  -6  -6 -10  -8  -7  -6
  1 12  -6  -6 -10  -8  -6  -7
  1 12  -6  -6 -10  -7  -8  -6
  1 12  -6  -6 -10  -7  -6  -8
  1 12  -6  -6 -10  -6  -9  -6
  1 12  -6  -6 -10  -6  -8  -7
  1 12  -6  -6 -10  -6  -7  -8
  1 12  -6  -6 -10  -6  -6  -9
  1 12  -6  -6  -9 -10  -6  -6
  1 12  -6  -6  -9  -9  -7  -6
  1 12  -6  -6  -9  -9  -6  -7
  1 12  -6  -6  -9  -8  -8  -6
  1 12  -6  -6  -9  -8  -6  -8
  1 12  -6  -6  -9  -7  -9  -6
  1 12  -6  -6  -9  -7  -6  -9
  1 12  -6  -6  -9  -6 -10  -6
  1 12  -6  -6  -9  -6  -9  -7
  1 12  -6  -6  -9  -6  -8  -8
  1 12  -6  -6  -9  -6  -7  -9
  1 12  -6  -6  -9  -6  -6 -10
  1 12  -6  -6  -8 -11  -6  -6
  1 12  -6  -6  -8 -10  -7  -6
  1 12  -6  -6  -8 -10  -6  -7
  1 12  -6  -6  -8  -9  -8  -6
  1 12  -6  -6  -8  -9  -6  -8
  1 12  -6  -6  -8  -8  -9  -6
  1 12  -6  -6  -8  -8  -6  -9
  1 12  -6  -6  -8  -7 -10  -6
  1 12  -6  -6  -8  -7  -6 -10
  1 12  -6  -6  -8  -6 -11  -6
  1 12  -6  -6  -8  -6 -10  -7
  1 12  -6  -6  -8  -6  -9  -8
  1 12  -6  -6  -8  -6  -8  -9
  1 12  -6  -6  -8  -6  -7 -10
  1 12  -6  -6  -8  -6  -6 -11
  1 12  -6  -6  -7 -12  -6  -6
  1 12  -6  -6  -7 -11  -7  -6
  1 12  -6  -6  -7 -11  -6  -7
  1 12  -6  -6  -7 -10  -8  -6
  1 12  -6  -6  -7 -10  -6  -8
  1 12  -6  -6  -7  -9  -9  -6
  1 12  -6  -6  -7  -9  -6  -9
  1 12  -6  -6  -7  -8 -10  -6
  1 12  -6  -6  -7  -8  -6 -10
  1 12  -6  -6  -7  -7 -11  -6
  1 12  -6  -6  -7  -7  -6 -11
  1 12  -6  -6  -7  -6 -12  -6
  1 12  -6  -6  -7  -6 -11  -7
  1 12  -6  -6  -7  -6 -10  -8
  1 12  -6  -6  -7  -6  -9  -9
  1 12  -6  -6  -7  -6  -8 -10
  1 12  -6  -6  -7  -6  -7 -11
  1 12  -6  -6  -7  -6  -6 -12
  1 12  -6  -6  -6 -12  -7  -6
  1 12  -6  -6  -6 -12  -6  -7
  1 12  -6  -6  -6 -11  -8  -6
  1 12  -6  -6  -6 -11  -7  -7
  1 12  -6  -6  -6 -11  -6  -8
  1 12  -6  -6  -6 -10  -9  -6
  1 12  -6  -6  -6 -10  -8  -7
  1 12  -6  -6  -6 -10  -7  -8
  1 12  -6  -6  -6 -10  -6  -9
  1 12  -6  -6  -6  -9 -10  -6
  1 12  -6  -6  -6  -9  -9  -7
  1 12  -6  -6  -6  -9  -8  -8
  1 12  -6  -6  -6  -9  -7  -9
  1 12  -6  -6  -6  -9  -6 -10
  1 12  -6  -6  -6  -8 -11  -6
  1 12  -6  -6  -6  -8 -10  -7
  1 12  -6  -6  -6  -8  -9  -8
  1 12  -6  -6  -6  -8  -8  -9
  1 12  -6  -6  -6  -8  -7 -10
  1 12  -6  -6  -6  -8  -6 -11
  1 12  -6  -6  -6  -7 -12  -6
  1 12  -6  -6  -6  -7 -11  -7
  1 12  -6  -6  -6  -7 -10  -8
  1 12  -6  -6  -6  -7  -9  -9
  1 12  -6  -6  -6  -7  -8 -10
  1 12  -6  -6  -6  -7  -7 -11
  1 12  -6  -6  -6  -7  -6 -12
  1 12  -6  -6  -6  -6 -12  -7
  1 12  -6  -6  -6  -6 -11  -8
  1 12  -6  -6  -6  -6 -10  -9
  1 12  -6  -6  -6  -6  -9 -10
  1 12  -6  -6  -6  -6  -8 -11
  1 12  -6  -6  -6  -6  -7 -12
  1 13 -13  -7  -7  -7  -6  -6
  1 13 -13  -7  -7  -6  -7  -6
  1 13 -13  -7  -7  -6  -6  -7
  1 13 -13  -7  -6  -7  -7  -6
  1 13 -13  -7  -6  -7  -6  -7
  1 13 -13  -7  -6  -6  -7  -7
  1 13 -13  -6  -7  -7  -7  -6
  1 13 -13  -6  -7  -7  -6  -7
  1 13 -13  -6  -7  -6  -7  -7
  1 13 -13  -6  -6  -7  -7  -7
  1 13  -7 -13  -7  -7  -6  -6
  1 13  -7 -13  -7  -6  -7  -6
  1 13  -7 -13  -7  -6  -6  -7
  1 13  -7 -13  -6  -7  -7  -6
  1 13  -7 -13  -6  -7  -6  -7
  1 13  -7 -13  -6  -6  -7  -7
  1 13  -7  -7 -13  -7  -6  -6
  1 13  -7  -7 -13  -6  -7  -6
  1 13  -7  -7 -13  -6  -6  -7
  1 13  -7  -7  -7 -13  -6  -6
  1 13  -7  -7  -7  -6 -13  -6
  1 13  -7  -7  -7  -6  -6 -13
  1 13  -7  -7  -6 -13  -7  -6
  1 13  -7  -7  -6 -13  -6  -7
  1 13  -7  -7  -6  -7 -13  -6
  1 13  -7  -7  -6  -7  -6 -13
  1 13  -7  -7  -6  -6 -13  -7
  1 13  -7  -7  -6  -6  -7 -13
  1 13  -7  -6 -13  -7  -7  -6
  1 13  -7  -6 -13  -7  -6  -7
  1 13  -7  -6 -13  -6  -7  -7
  1 13  -7  -6  -7 -13  -7  -6
  1 13  -7  -6  -7 -13  -6  -7
  1 13  -7  -6  -7  -7 -13  -6
  1 13  -7  -6  -7  -7  -6 -13
  1 13  -7  -6  -7  -6 -13  -7
  1 13  -7  -6  -7  -6  -7 -13
  1 13  -7  -6  -6 -13  -7  -7
  1 13  -7  -6  -6  -7 -13  -7
  1 13  -7  -6  -6  -7  -7 -13
  1 13  -6 -13  -7  -7  -7  -6
  1 13  -6 -13  -7  -7  -6  -7
  1 13  -6 -13  -7  -6  -7  -7
  1 13  -6 -13  -6  -7  -7  -7
  1 13  -6  -7 -13  -7  -7  -6
  1 13  -6  -7 -13  -7  -6  -7
  1 13  -6  -7 -13  -6  -7  -7
  1 13  -6  -7  -7 -13  -7  -6
  1 13  -6  -7  -7 -13  -6  -7
  1 13  -6  -7  -7  -7 -13  -6
  1 13  -6  -7  -7  -7  -6 -13
  1 13  -6  -7  -7  -6 -13  -7
  1 13  -6  -7  -7  -6  -7 -13
  1 13  -6  -7  -6 -13  -7  -7
  1 13  -6  -7  -6  -7 -13  -7
  1 13  -6  -7  -6  -7  -7 -13
  1 13  -6  -6 -13  -7  -7  -7
  1 13  -6  -6  -7 -13  -7  -7
  1 13  -6  -6  -7  -7 -13  -7
  1 13  -6  -6  -7  -7  -7 -13
  1 15 -15  -8  -8  -8  -7  -7
  1 15 -15  -8  -8  -7  -8  -7
  1 15 -15  -8  -8  -7  -7  -8
  1 15 -15  -8  -7  -8  -8  -7
  1 15 -15  -8  -7  -8  -7  -8
  1 15 -15  -8  -7  -7  -8  -8
  1 15 -15  -7  -8  -8  -8  -7
  1 15 -15  -7  -8  -8  -7  -8
  1 15 -15  -7  -8  -7  -8  -8
  1 15 -15  -7  -7  -8  -8  -8
  1 15  -8 -15  -8  -8  -7  -7
  1 15  -8 -15  -8  -7  -8  -7
  1 15  -8 -15  -8  -7  -7  -8
  1 15  -8 -15  -7  -8  -8  -7
  1 15  -8 -15  -7  -8  -7  -8
  1 15  -8 -15  -7  -7  -8  -8
  1 15  -8  -8 -15  -8  -7  -7
  1 15  -8  -8 -15  -7  -8  -7
  1 15  -8  -8 -15  -7  -7  -8
  1 15  -8  -8  -8 -15  -7  -7
  1 15  -8  -8  -8  -7 -15  -7
  1 15  -8  -8  -8  -7  -7 -15
  1 15  -8  -8  -7 -15  -8  -7
  1 15  -8  -8  -7 -15  -7  -8
  1 15  -8  -8  -7  -8 -15  -7
  1 15  -8  -8  -7  -8  -7 -15
  1 15  -8  -8  -7  -7 -15  -8
  1 15  -8  -8  -7  -7  -8 -15
  1 15  -8  -7 -15  -8  -8  -7
  1 15  -8  -7 -15  -8  -7  -8
  1 15  -8  -7 -15  -7  -8  -8
  1 15  -8  -7  -8 -15  -8  -7
  1 15  -8  -7  -8 -15  -7  -8
  1 15  -8  -7  -8  -8 -15  -7
  1 15  -8  -7  -8  -8  -7 -15
  1 15  -8  -7  -8  -7 -15  -8
  1 15  -8  -7  -8  -7  -8 -15
  1 15  -8  -7  -7 -15  -8  -8
  1 15  -8  -7  -7  -8 -15  -8
  1 15  -8  -7  -7  -8  -8 -15
  1 15  -7 -15  -8  -8  -8  -7
  1 15  -7 -15  -8  -8  -7  -8
  1 15  -7 -15  -8  -7  -8  -8
  1 15  -7 -15  -7  -8  -8  -8
  1 15  -7  -8 -15  -8  -8  -7
  1 15  -7  -8 -15  -8  -7  -8
  1 15  -7  -8 -15  -7  -8  -8
  1 15  -7  -8  -8 -15  -8  -7
  1 15  -7  -8  -8 -15  -7  -8
  1 15  -7  -8  -8  -8 -15  -7
  1 15  -7  -8  -8  -8  -7 -15
  1 15  -7  -8  -8  -7 -15  -8
  1 15  -7  -8  -8  -7  -8 -15
  1 15  -7  -8  -7 -15  -8  -8
  1 15  -7  -8  -7  -8 -15  -8
  1 15  -7  -8  -7  -8  -8 -15
  1 15  -7  -7 -15  -8  -8  -8
  1 15  -7  -7  -8 -15  -8  -8
  1 15  -7  -7  -8  -8 -15  -8
  1 15  -7  -7  -8  -8  -8 -15
  1 20 -20 -10 -10 -10 -10 -10
  1 20 -10 -20 -10 -10 -10 -10
  1 20 -10 -10 -20 -10 -10 -10
  1 20 -10 -10 -10 -20 -10 -10
  1 20 -10 -10 -10 -10 -20 -10
  1 20 -10 -10 -10 -10 -10 -20
  1 22 -22 -11 -11 -11 -11 -11
  1 22 -11 -22 -11 -11 -11 -11
  1 22 -11 -11 -22 -11 -11 -11
  1 22 -11 -11 -11 -22 -11 -11
  1 22 -11 -11 -11 -11 -22 -11
  1 22 -11 -11 -11 -11 -11 -22
  2  1  -1  -1  -1  -1  -1  -1
  2  2  -2  -2  -2  -2  -2  -1
  2  2  -2  -2  -2  -2  -1  -2
  2  2  -2  -2  -2  -1  -2  -2
  2  2  -2  -2  -1  -2  -2  -2
  2  2  -2  -1  -2  -2  -2  -2
  2  2  -1  -2  -2  -2  -2  -2
  2  3  -3  -3  -2  -2  -2  -2
  2  3  -3  -2  -3  -2  -2  -2
  2  3  -3  -2  -2  -3  -2  -2
  2  3  -3  -2  -2  -2  -3  -2
  2  3  -3  -2  -2  -2  -2  -3
  2  3  -2  -3  -3  -2  -2  -2
  2  3  -2  -3  -2  -3  -2  -2
  2  3  -2  -3  -2  -2  -3  -2
  2  3  -2  -3  -2  -2  -2  -3
  2  3  -2  -2  -3  -3  -2  -2
  2  3  -2  -2  -3  -2  -3  -2
  2  3  -2  -2  -3  -2  -2  -3
  2  3  -2  -2  -2  -3  -3  -2
  2  3  -2  -2  -2  -3  -2  -3
  2  3  -2  -2  -2  -2  -3  -3
  2  4  -4  -3  -3  -3  -3  -2
  2  4  -4  -3  -3  -3  -2  -3
  2  4  -4  -3  -3  -2  -3  -3
  2  4  -4  -3  -2  -3  -3  -3
  2  4  -4  -2  -3  -3  -3  -3
  2  4  -3  -4  -3  -3  -3  -2
  2  4  -3  -4  -3  -3  -2  -3
  2  4  -3  -4  -3  -2  -3  -3
  2  4  -3  -4  -2  -3  -3  -3
  2  4  -3  -3  -4  -3  -3  -2
  2  4  -3  -3  -4  -3  -2  -3
  2  4  -3  -3  -4  -2  -3  -3
  2  4  -3  -3  -3  -4  -3  -2
  2  4  -3  -3  -3  -4  -2  -3
  2  4  -3  -3  -3  -3  -4  -2
  2  4  -3  -3  -3  -3  -3  -3
  2  4  -3  -3  -3  -3  -2  -4
  2  4  -3  -3  -3  -2  -4  -3
  2  4  -3  -3  -3  -2  -3  -4
  2  4  -3  -3  -2  -4  -3  -3
  2  4  -3  -3  -2  -3  -4  -3
  2  4  -3  -3  -2  -3  -3  -4
  2  4  -3  -2  -4  -3  -3  -3
  2  4  -3  -2  -3  -4  -3  -3
  2  4  -3  -2  -3  -3  -4  -3
  2  4  -3  -2  -3  -3  -3  -4
  2  4  -2  -4  -3  -3  -3  -3
  2  4  -2  -3  -4  -3  -3  -3
  2  4  -2  -3  -3  -4  -3  -3
  2  4  -2  -3  -3  -3  -4  -3
  2  4  -2  -3  -3  -3  -3  -4
  2  5  -5  -4  -3  -3  -3  -3
  2  5  -5  -3  -4  -3  -3  -3
  2  5  -5  -3  -3  -4  -3  -3
  2  5  -5  -3  -3  -3  -4  -3
  2  5  -5  -3  -3  -3  -3  -4
  2  5  -4  -5  -3  -3  -3  -3
  2  5  -4  -3  -5  -3  -3  -3
  2  5  -4  -3  -3  -5  -3  -3
  2  5  -4  -3  -3  -3  -5  -3
  2  5  -4  -3  -3  -3  -3  -5
  2  5  -3  -5  -4  -3  -3  -3
  2  5  -3  -5  -3  -4  -3  -3
  2  5  -3  -5  -3  -3  -4  -3
  2  5  -3  -5  -3  -3  -3  -4
  2  5  -3  -4  -5  -3  -3  -3
  2  5  -3  -4  -3  -5  -3  -3
  2  5  -3  -4  -3  -3  -5  -3
  2  5  -3  -4  -3  -3  -3  -5
  2  5  -3  -3  -5  -4  -3  -3
  2  5  -3  -3  -5  -3  -4  -3
  2  5  -3  -3  -5  -3  -3  -4
  2  5  -3  -3  -4  -5  -3  -3
  2  5  -3  -3  -4  -3  -5  -3
  2  5  -3  -3  -4  -3  -3  -5
  2  5  -3  -3  -3  -5  -4  -3
  2  5  -3  -3  -3  -5  -3  -4
  2  5  -3  -3  -3  -4  -5  -3
  2  5  -3  -3  -3  -4  -3  -5
  2  5  -3  -3  -3  -3  -5  -4
  2  5  -3  -3  -3  -3  -4  -5
  2  6  -5  -4  -4  -4  -4  -4
  2  6  -4  -5  -4  -4  -4  -4
  2  6  -4  -4  -5  -4  -4  -4
  2  6  -4  -4  -4  -5  -4  -4
  2  6  -4  -4  -4  -4  -5  -4
  2  6  -4  -4  -4  -4  -4  -5
  2  7  -7  -5  -4  -4  -4  -4
  2  7  -7  -4  -5  -4  -4  -4
  2  7  -7  -4  -4  -5  -4  -4
  2  7  -7  -4  -4  -4  -5  -4
  2  7  -7  -4  -4  -4  -4  -5
  2  7  -6  -6  -4  -4  -4  -4
  2  7  -6  -4  -6  -4  -4  -4
  2  7  -6  -4  -4  -6  -4  -4
  2  7  -6  -4  -4  -4  -6  -4
  2  7  -6  -4  -4  -4  -4  -6
  2  7  -5  -7  -4  -4  -4  -4
  2  7  -5  -4  -7  -4  -4  -4
  2  7  -5  -4  -4  -7  -4  -4
  2  7  -5  -4  -4  -4  -7  -4
  2  7  -5  -4  -4  -4  -4  -7
  2  7  -4  -7  -5  -4  -4  -4
  2  7  -4  -7  -4  -5  -4  -4
  2  7  -4  -7  -4  -4  -5  -4
  2  7  -4  -7  -4  -4  -4  -5
  2  7  -4  -6  -6  -4  -4  -4
  2  7  -4  -6  -4  -6  -4  -4
  2  7  -4  -6  -4  -4  -6  -4
  2  7  -4  -6  -4  -4  -4  -6
  2  7  -4  -5  -7  -4  -4  -4
  2  7  -4  -5  -4  -7  -4  -4
  2  7  -4  -5  -4  -4  -7  -4
  2  7  -4  -5  -4  -4  -4  -7
  2  7  -4  -4  -7  -5  -4  -4
  2  7  -4  -4  -7  -4  -5  -4
  2  7  -4  -4  -7  -4  -4  -5
  2  7  -4  -4  -6  -6  -4  -4
  2  7  -4  -4  -6  -4  -6  -4
  2  7  -4  -4  -6  -4  -4  -6
  2  7  -4  -4  -5  -7  -4  -4
  2  7  -4  -4  -5  -4  -7  -4
  2  7  -4  -4  -5  -4  -4  -7
  2  7  -4  -4  -4  -7  -5  -4
  2  7  -4  -4  -4  -7  -4  -5
  2  7  -4  -4  -4  -6  -6  -4
  2  7  -4  -4  -4  -6  -4  -6
  2  7  -4  -4  -4  -5  -7  -4
  2  7  -4  -4  -4  -5  -4  -7
  2  7  -4  -4  -4  -4  -7  -5
  2  7  -4  -4  -4  -4  -6  -6
  2  7  -4  -4  -4  -4  -5  -7
  2  8  -7  -5  -5  -5  -5  -5
  2  8  -6  -6  -5  -5  -5  -5
  2  8  -6  -5  -6  -5  -5  -5
  2  8  -6  -5  -5  -6  -5  -5
  2  8  -6  -5  -5  -5  -6  -5
  2  8  -6  -5  -5  -5  -5  -6
  2  8  -5  -7  -5  -5  -5  -5
  2  8  -5  -6  -6  -5  -5  -5
  2  8  -5  -6  -5  -6  -5  -5
  2  8  -5  -6  -5  -5  -6  -5
  2  8  -5  -6  -5  -5  -5  -6
  2  8  -5  -5  -7  -5  -5  -5
  2  8  -5  -5  -6  -6  -5  -5
  2  8  -5  -5  -6  -5  -6  -5
  2  8  -5  -5  -6  -5  -5  -6
  2  8  -5  -5  -5  -7  -5  -5
  2  8  -5  -5  -5  -6  -6  -5
  2  8  -5  -5  -5  -6  -5  -6
  2  8  -5  -5  -5  -5  -7  -5
  2  8  -5  -5  -5  -5  -6  -6
  2  8  -5  -5  -5  -5  -5  -7
  2  9  -9  -6  -5  -5  -5  -5
  2  9  -9  -5  -6  -5  -5  -5
  2  9  -9  -5  -5  -6  -5  -5
  2  9  -9  -5  -5  -5  -6  -5
  2  9  -9  -5  -5  -5  -5  -6
  2  9  -8  -7  -5  -5  -5  -5
  2  9  -8  -6  -6  -5  -5  -5
  2  9  -8  -6  -5  -6  -5  -5
  2  9  -8  -6  -5  -5  -6  -5
  2  9  -8  -6  -5  -5  -5  -6
  2  9  -8  -5  -7  -5  -5  -5
  2  9  -8  -5  -6  -6  -5  -5
  2  9  -8  -5  -6  -5  -6  -5
  2  9  -8  -5  -6  -5  -5  -6
  2  9  -8  -5  -5  -7  -5  -5
  2  9  -8  -5  -5  -6  -6  -5
  2  9  -8  -5  -5  -6  -5  -6
  2  9  -8  -5  -5  -5  -7  -5
  2  9  -8  -5  -5  -5  -6  -6
  2  9  -8  -5  -5  -5  -5  -7
  2  9  -7  -8  -5  -5  -5  -5
  2  9  -7  -7  -6  -5  -5  -5
  2  9  -7  -7  -5  -6  -5  -5
  2  9  -7  -7  -5  -5  -6  -5
  2  9  -7  -7  -5  -5  -5  -6
  2  9  -7  -6  -7  -5  -5  -5
  2  9  -7  -6  -5  -7  -5  -5
  2  9  -7  -6  -5  -5  -7  -5
  2  9  -7  -6  -5  -5  -5  -7
  2  9  -7  -5  -8  -5  -5  -5
  2  9  -7  -5  -7  -6  -5  -5
  2  9  -7  -5  -7  -5  -6  -5
  2  9  -7  -5  -7  -5  -5  -6
  2  9  -7  -5  -6  -7  -5  -5
  2  9  -7  -5  -6  -5  -7  -5
  2  9  -7  -5  -6  -5  -5  -7
  2  9  -7  -5  -5  -8  -5  -5
  2  9  -7  -5  -5  -7  -6  -5
  2  9  -7  -5  -5  -7  -5  -6
  2  9  -7  -5  -5  -6  -7  -5
  2  9  -7  -5  -5  -6  -5  -7
  2  9  -7  -5  -5  -5  -8  -5
  2  9  -7  -5  -5  -5  -7  -6
  2  9  -7  -5  -5  -5  -6  -7
  2  9  -7  -5  -5  -5  -5  -8
  2  9  -6  -9  -5  -5  -5  -5
  2  9  -6  -8  -6  -5  -5  -5
  2  9  -6  -8  -5  -6  -5  -5
  2  9  -6  -8  -5  -5  -6  -5
  2  9  -6  -8  -5  -5  -5  -6
  2  9  -6  -7  -7  -5  -5  -5
  2  9  -6  -7  -5  -7  -5  -5
  2  9  -6  -7  -5  -5  -7  -5
  2  9  -6  -7  -5  -5  -5  -7
  2  9  -6  -6  -8  -5  -5  -5
  2  9  -6  -6  -5  -8  -5  -5
  2  9  -6  -6  -5  -5  -8  -5
  2  9  -6  -6  -5  -5  -5  -8
  2  9  -6  -5  -9  -5  -5  -5
  2  9  -6  -5  -8  -6  -5  -5
  2  9  -6  -5  -8  -5  -6  -5
  2  9  -6  -5  -8  -5  -5  -6
  2  9  -6  -5  -7  -7  -5  -5
  2  9  -6  -5  -7  -5  -7  -5
  2  9  -6  -5  -7  -5  -5  -7
  2  9  -6  -5  -6  -8  -5  -5
  2  9  -6  -5  -6  -5  -8  -5
  2  9  -6  -5  -6  -5  -5  -8
  2  9  -6  -5  -5  -9  -5  -5
  2  9  -6  -5  -5  -8  -6  -5
  2  9  -6  -5  -5  -8  -5  -6
  2  9  -6  -5  -5  -7  -7  -5
  2  9  -6  -5  -5  -7  -5  -7
  2  9  -6  -5  -5  -6  -8  -5
  2  9  -6  -5  -5  -6  -5  -8
  2  9  -6  -5  -5  -5  -9  -5
  2  9  -6  -5  -5  -5  -8  -6
  2  9  -6  -5  -5  -5  -7  -7
  2  9  -6  -5  -5  -5  -6  -8
  2  9  -6  -5  -5  -5  -5  -9
  2  9  -5  -9  -6  -5  -5  -5
  2  9  -5  -9  -5  -6  -5  -5
  2  9  -5  -9  -5  -5  -6  -5
  2  9  -5  -9  -5  -5  -5  -6
  2  9  -5  -8  -7  -5  -5  -5
  2  9  -5  -8  -6  -6  -5  -5
  2  9  -5  -8  -6  -5  -6  -5
  2  9  -5  -8  -6  -5  -5  -6
  2  9  -5  -8  -5  -7  -5  -5
  2  9  -5  -8  -5  -6  -6  -5
  2  9  -5  -8  -5  -6  -5  -6
  2  9  -5  -8  -5  -5  -7  -5
  2  9  -5  -8  -5  -5  -6  -6
  2  9  -5  -8  -5  -5  -5  -7
  2  9  -5  -7  -8  -5  -5  -5
  2  9  -5  -7  -7  -6  -5  -5
  2  9  -5  -7  -7  -5  -6  -5
  2  9  -5  -7  -7  -5  -5  -6
  2  9  -5  -7  -6  -7  -5  -5
  2  9  -5  -7  -6  -5  -7  -5
  2  9  -5  -7  -6  -5  -5  -7
  2  9  -5  -7  -5  -8  -5  -5
  2  9  -5  -7  -5  -7  -6  -5
  2  9  -5  -7  -5  -7  -5  -6
  2  9  -5  -7  -5  -6  -7  -5
  2  9  -5  -7  -5  -6  -5  -7
  2  9  -5  -7  -5  -5  -8  -5
  2  9  -5  -7  -5  -5  -7  -6
  2  9  -5  -7  -5  -5  -6  -7
  2  9  -5  -7  -5  -5  -5  -8
  2  9  -5  -6  -9  -5  -5  -5
  2  9  -5  -6  -8  -6  -5  -5
  2  9  -5  -6  -8  -5  -6  -5
  2  9  -5  -6  -8  -5  -5  -6
  2  9  -5  -6  -7  -7  -5  -5
  2  9  -5  -6  -7  -5  -7  -5
  2  9  -5  -6  -7  -5  -5  -7
  2  9  -5  -6  -6  -8  -5  -5
  2  9  -5  -6  -6  -5  -8  -5
  2  9  -5  -6  -6  -5  -5  -8
  2  9  -5  -6  -5  -9  -5  -5
  2  9  -5  -6  -5  -8  -6  -5
  2  9  -5  -6  -5  -8  -5  -6
  2  9  -5  -6  -5  -7  -7  -5
  2  9  -5  -6  -5  -7  -5  -7
  2  9  -5  -6  -5  -6  -8  -5
  2  9  -5  -6  -5  -6  -5  -8
  2  9  -5  -6  -5  -5  -9  -5
  2  9  -5  -6  -5  -5  -8  -6
  2  9  -5  -6  -5  -5  -7  -7
  2  9  -5  -6  -5  -5  -6  -8
  2  9  -5  -6  -5  -5  -5  -9
  2  9  -5  -5  -9  -6  -5  -5
  2  9  -5  -5  -9  -5  -6  -5
  2  9  -5  -5  -9  -5  -5  -6
  2  9  -5  -5  -8  -7  -5  -5
  2  9  -5  -5  -8  -6  -6  -5
  2  9  -5  -5  -8  -6  -5  -6
  2  9  -5  -5  -8  -5  -7  -5
  2  9  -5  -5  -8  -5  -6  -6
  2  9  -5  -5  -8  -5  -5  -7
  2  9  -5  -5  -7  -8  -5  -5
  2  9  -5  -5  -7  -7  -6  -5
  2  9  -5  -5  -7  -7  -5  -6
  2  9  -5  -5  -7  -6  -7  -5
  2  9  -5  -5  -7  -6  -5  -7
  2  9  -5  -5  -7  -5  -8  -5
  2  9  -5  -5  -7  -5  -7  -6
  2  9  -5  -5  -7  -5  -6  -7
  2  9  -5  -5  -7  -5  -5  -8
  2  9  -5  -5  -6  -9  -5  -5
  2  9  -5  -5  -6  -8  -6  -5
  2  9  -5  -5  -6  -8  -5  -6
  2  9  -5  -5  -6  -7  -7  -5
  2  9  -5  -5  -6  -7  -5  -7
  2  9  -5  -5  -6  -6  -8  -5
  2  9  -5  -5  -6  -6  -5  -8
  2  9  -5  -5  -6  -5  -9  -5
  2  9  -5  -5  -6  -5  -8  -6
  2  9  -5  -5  -6  -5  -7  -7
  2  9  -5  -5  -6  -5  -6  -8
  2  9  -5  -5  -6  -5  -5  -9
  2  9  -5  -5  -5  -9  -6  -5
  2  9  -5  -5  -5  -9  -5  -6
  2  9  -5  -5  -5  -8  -7  -5
  2  9  -5  -5  -5  -8  -6  -6
  2  9  -5  -5  -5  -8  -5  -7
  2  9  -5  -5  -5  -7  -8  -5
  2  9  -5  -5  -5  -7  -7  -6
  2  9  -5  -5  -5  -7  -6  -7
  2  9  -5  -5  -5  -7  -5  -8
  2  9  -5  -5  -5  -6  -9  -5
  2  9  -5  -5  -5  -6  -8  -6
  2  9  -5  -5  -5  -6  -7  -7
  2  9  -5  -5  -5  -6  -6  -8
  2  9  -5  -5  -5  -6  -5  -9
  2  9  -5  -5  -5  -5  -9  -6
  2  9  -5  -5  -5  -5  -8  -7
  2  9  -5  -5  -5  -5  -7  -8
  2  9  -5  -5  -5  -5  -6  -9
  2 11 -11  -7  -6  -6  -6  -6
  2 11 -11  -6  -7  -6  -6  -6
  2 11 -11  -6  -6  -7  -6  -6
  2 11 -11  -6  -6  -6  -7  -6
  2 11 -11  -6  -6  -6  -6  -7
  2 11 -10  -8  -6  -6  -6  -6
  2 11 -10  -7  -7  -6  -6  -6
  2 11 -10  -7  -6  -7  -6  -6
  2 11 -10  -7  -6  -6  -7  -6
  2 11 -10  -7  -6  -6  -6  -7
  2 11 -10  -6  -8  -6  -6  -6
  2 11 -10  -6  -7  -7  -6  -6
  2 11 -10  -6  -7  -6  -7  -6
  2 11 -10  -6  -7  -6  -6  -7
  2 11 -10  -6  -6  -8  -6  -6
  2 11 -10  -6  -6  -7  -7  -6
  2 11 -10  -6  -6  -7  -6  -7
  2 11 -10  -6  -6  -6  -8  -6
  2 11 -10  -6  -6  -6  -7  -7
  2 11 -10  -6  -6  -6  -6  -8
  2 11  -9  -9  -6  -6  -6  -6
  2 11  -9  -8  -7  -6  -6  -6
  2 11  -9  -8  -6  -7  -6  -6
  2 11  -9  -8  -6  -6  -7  -6
  2 11  -9  -8  -6  -6  -6  -7
  2 11  -9  -7  -8  -6  -6  -6
  2 11  -9  -7  -6  -8  -6  -6
  2 11  -9  -7  -6  -6  -8  -6
  2 11  -9  -7  -6  -6  -6  -8
  2 11  -9  -6  -9  -6  -6  -6
  2 11  -9  -6  -8  -7  -6  -6
  2 11  -9  -6  -8  -6  -7  -6
  2 11  -9  -6  -8  -6  -6  -7
  2 11  -9  -6  -7  -8  -6  -6
  2 11  -9  -6  -7  -6  -8  -6
  2 11  -9  -6  -7  -6  -6  -8
  2 11  -9  -6  -6  -9  -6  -6
  2 11  -9  -6  -6  -8  -7  -6
  2 11  -9  -6  -6  -8  -6  -7
  2 11  -9  -6  -6  -7  -8  -6
  2 11  -9  -6  -6  -7  -6  -8
  2 11  -9  -6  -6  -6  -9  -6
  2 11  -9  -6  -6  -6  -8  -7
  2 11  -9  -6  -6  -6  -7  -8
  2 11  -9  -6  -6  -6  -6  -9
  2 11  -8 -10  -6  -6  -6  -6
  2 11  -8  -9  -7  -6  -6  -6
  2 11  -8  -9  -6  -7  -6  -6
  2 11  -8  -9  -6  -6  -7  -6
  2 11  -8  -9  -6  -6  -6  -7
  2 11  -8  -8  -8  -6  -6  -6
  2 11  -8  -8  -6  -8  -6  -6
  2 11  -8  -8  -6  -6  -8  -6
  2 11  -8  -8  -6  -6  -6  -8
  2 11  -8  -7  -9  -6  -6  -6
  2 11  -8  -7  -6  -9  -6  -6
  2 11  -8  -7  -6  -6  -9  -6
  2 11  -8  -7  -6  -6  -6  -9
  2 11  -8  -6 -10  -6  -6  -6
  2 11  -8  -6  -9  -7  -6  -6
  2 11  -8  -6  -9  -6  -7  -6
  2 11  -8  -6  -9  -6  -6  -7
  2 11  -8  -6  -8  -8  -6  -6
  2 11  -8  -6  -8  -6  -8  -6
  2 11  -8  -6  -8  -6  -6  -8
  2 11  -8  -6  -7  -9  -6  -6
  2 11  -8  -6  -7  -6  -9  -6
  2 11  -8  -6  -7  -6  -6  -9
  2 11  -8  -6  -6 -10  -6  -6
  2 11  -8  -6  -6  -9  -7  -6
  2 11  -8  -6  -6  -9  -6  -7
  2 11  -8  -6  -6  -8  -8  -6
  2 11  -8  -6  -6  -8  -6  -8
  2 11  -8  -6  -6  -7  -9  -6
  2 11  -8  -6  -6  -7  -6  -9
  2 11  -8  -6  -6  -6 -10  -6
  2 11  -8  -6  -6  -6  -9  -7
  2 11  -8  -6  -6  -6  -8  -8
  2 11  -8  -6  -6  -6  -7  -9
  2 11  -8  -6  -6  -6  -6 -10
  2 11  -7 -11  -6  -6  -6  -6
  2 11  -7 -10  -7  -6  -6  -6
  2 11  -7 -10  -6  -7  -6  -6
  2 11  -7 -10  -6  -6  -7  -6
  2 11  -7 -10  -6  -6  -6  -7
  2 11  -7  -9  -8  -6  -6  -6
  2 11  -7  -9  -6  -8  -6  -6
  2 11  -7  -9  -6  -6  -8  -6
  2 11  -7  -9  -6  -6  -6  -8
  2 11  -7  -8  -9  -6  -6  -6
  2 11  -7  -8  -6  -9  -6  -6
  2 11  -7  -8  -6  -6  -9  -6
  2 11  -7  -8  -6  -6  -6  -9
  2 11  -7  -7 -10  -6  -6  -6
  2 11  -7  -7  -6 -10  -6  -6
  2 11  -7  -7  -6  -6 -10  -6
  2 11  -7  -7  -6  -6  -6 -10
  2 11  -7  -6 -11  -6  -6  -6
  2 11  -7  -6 -10  -7  -6  -6
  2 11  -7  -6 -10  -6  -7  -6
  2 11  -7  -6 -10  -6  -6  -7
  2 11  -7  -6  -9  -8  -6  -6
  2 11  -7  -6  -9  -6  -8  -6
  2 11  -7  -6  -9  -6  -6  -8
  2 11  -7  -6  -8  -9  -6  -6
  2 11  -7  -6  -8  -6  -9  -6
  2 11  -7  -6  -8  -6  -6  -9
  2 11  -7  -6  -7 -10  -6  -6
  2 11  -7  -6  -7  -6 -10  -6
  2 11  -7  -6  -7  -6  -6 -10
  2 11  -7  -6  -6 -11  -6  -6
  2 11  -7  -6  -6 -10  -7  -6
  2 11  -7  -6  -6 -10  -6  -7
  2 11  -7  -6  -6  -9  -8  -6
  2 11  -7  -6  -6  -9  -6  -8
  2 11  -7  -6  -6  -8  -9  -6
  2 11  -7  -6  -6  -8  -6  -9
  2 11  -7  -6  -6  -7 -10  -6
  2 11  -7  -6  -6  -7  -6 -10
  2 11  -7  -6  -6  -6 -11  -6
  2 11  -7  -6  -6  -6 -10  -7
  2 11  -7  -6  -6  -6  -9  -8
  2 11  -7  -6  -6  -6  -8  -9
  2 11  -7  -6  -6  -6  -7 -10
  2 11  -7  -6  -6  -6  -6 -11
  2 11  -6 -11  -7  -6  -6  -6
  2 11  -6 -11  -6  -7  -6  -6
  2 11  -6 -11  -6  -6  -7  -6
  2 11  -6 -11  -6  -6  -6  -7
  2 11  -6 -10  -8  -6  -6  -6
  2 11  -6 -10  -7  -7  -6  -6
  2 11  -6 -10  -7  -6  -7  -6
  2 11  -6 -10  -7  -6  -6  -7
  2 11  -6 -10  -6  -8  -6  -6
  2 11  -6 -10  -6  -7  -7  -6
  2 11  -6 -10  -6  -7  -6  -7
  2 11  -6 -10  -6  -6  -8  -6
  2 11  -6 -10  -6  -6  -7  -7
  2 11  -6 -10  -6  -6  -6  -8
  2 11  -6  -9  -9  -6  -6  -6
  2 11  -6  -9  -8  -7  -6  -6
  2 11  -6  -9  -8  -6  -7  -6
  2 11  -6  -9  -8  -6  -6  -7
  2 11  -6  -9  -7  -8  -6  -6
  2 11  -6  -9  -7  -6  -8  -6
  2 11  -6  -9  -7  -6  -6  -8
  2 11  -6  -9  -6  -9  -6  -6
  2 11  -6  -9  -6  -8  -7  -6
  2 11  -6  -9  -6  -8  -6  -7
  2 11  -6  -9  -6  -7  -8  -6
  2 11  -6  -9  -6  -7  -6  -8
  2 11  -6  -9  -6  -6  -9  -6
  2 11  -6  -9  -6  -6  -8  -7
  2 11  -6  -9  -6  -6  -7  -8
  2 11  -6  -9  -6  -6  -6  -9
  2 11  -6  -8 -10  -6  -6  -6
  2 11  -6  -8  -9  -7  -6  -6
  2 11  -6  -8  -9  -6  -7  -6
  2 11  -6  -8  -9  -6  -6  -7
  2 11  -6  -8  -8  -8  -6  -6
  2 11  -6  -8  -8  -6  -8  -6
  2 11  -6  -8  -8  -6  -6  -8
  2 11  -6  -8  -7  -9  -6  -6
  2 11  -6  -8  -7  -6  -9  -6
  2 11  -6  -8  -7  -6  -6  -9
  2 11  -6  -8  -6 -10  -6  -6
  2 11  -6  -8  -6  -9  -7  -6
  2 11  -6  -8  -6  -9  -6  -7
  2 11  -6  -8  -6  -8  -8  -6
  2 11  -6  -8  -6  -8  -6  -8
  2 11  -6  -8  -6  -7  -9  -6
  2 11  -6  -8  -6  -7  -6  -9
  2 11  -6  -8  -6  -6 -10  -6
  2 11  -6  -8  -6  -6  -9  -7
  2 11  -6  -8  -6  -6  -8  -8
  2 11  -6  -8  -6  -6  -7  -9
  2 11  -6  -8  -6  -6  -6 -10
  2 11  -6  -7 -11  -6  -6  -6
  2 11  -6  -7 -10  -7  -6  -6
  2 11  -6  -7 -10  -6  -7  -6
  2 11  -6  -7 -10  -6  -6  -7
  2 11  -6  -7  -9  -8  -6  -6
  2 11  -6  -7  -9  -6  -8  -6
  2 11  -6  -7  -9  -6  -6  -8
  2 11  -6  -7  -8  -9  -6  -6
  2 11  -6  -7  -8  -6  -9  -6
  2 11  -6  -7  -8  -6  -6  -9
  2 11  -6  -7  -7 -10  -6  -6
  2 11  -6  -7  -7  -6 -10  -6
  2 11  -6  -7  -7  -6  -6 -10
  2 11  -6  -7  -6 -11  -6  -6
  2 11  -6  -7  -6 -10  -7  -6
  2 11  -6  -7  -6 -10  -6  -7
  2 11  -6  -7  -6  -9  -8  -6
  2 11  -6  -7  -6  -9  -6  -8
  2 11  -6  -7  -6  -8  -9  -6
  2 11  -6  -7  -6  -8  -6  -9
  2 11  -6  -7  -6  -7 -10  -6
  2 11  -6  -7  -6  -7  -6 -10
  2 11  -6  -7  -6  -6 -11  -6
  2 11  -6  -7  -6  -6 -10  -7
  2 11  -6  -7  -6  -6  -9  -8
  2 11  -6  -7  -6  -6  -8  -9
  2 11  -6  -7  -6  -6  -7 -10
  2 11  -6  -7  -6  -6  -6 -11
  2 11  -6  -6 -11  -7  -6  -6
  2 11  -6  -6 -11  -6  -7  -6
  2 11  -6  -6 -11  -6  -6  -7
  2 11  -6  -6 -10  -8  -6  -6
  2 11  -6  -6 -10  -7  -7  -6
  2 11  -6  -6 -10  -7  -6  -7
  2 11  -6  -6 -10  -6  -8  -6
  2 11  -6  -6 -10  -6  -7  -7
  2 11  -6  -6 -10  -6  -6  -8
  2 11  -6  -6  -9  -9  -6  -6
  2 11  -6  -6  -9  -8  -7  -6
  2 11  -6  -6  -9  -8  -6  -7
  2 11  -6  -6  -9  -7  -8  -6
  2 11  -6  -6  -9  -7  -6  -8
  2 11  -6  -6  -9  -6  -9  -6
  2 11  -6  -6  -9  -6  -8  -7
  2 11  -6  -6  -9  -6  -7  -8
  2 11  -6  -6  -9  -6  -6  -9
  2 11  -6  -6  -8 -10  -6  -6
  2 11  -6  -6  -8  -9  -7  -6
  2 11  -6  -6  -8  -9  -6  -7
  2 11  -6  -6  -8  -8  -8  -6
  2 11  -6  -6  -8  -8  -6  -8
  2 11  -6  -6  -8  -7  -9  -6
  2 11  -6  -6  -8  -7  -6  -9
  2 11  -6  -6  -8  -6 -10  -6
  2 11  -6  -6  -8  -6  -9  -7
  2 11  -6  -6  -8  -6  -8  -8
  2 11  -6  -6  -8  -6  -7  -9
  2 11  -6  -6  -8  -6  -6 -10
  2 11  -6  -6  -7 -11  -6  -6
  2 11  -6  -6  -7 -10  -7  -6
  2 11  -6  -6  -7 -10  -6  -7
  2 11  -6  -6  -7  -9  -8  -6
  2 11  -6  -6  -7  -9  -6  -8
  2 11  -6  -6  -7  -8  -9  -6
  2 11  -6  -6  -7  -8  -6  -9
  2 11  -6  -6  -7  -7 -10  -6
  2 11  -6  -6  -7  -7  -6 -10
  2 11  -6  -6  -7  -6 -11  -6
  2 11  -6  -6  -7  -6 -10  -7
  2 11  -6  -6  -7  -6  -9  -8
  2 11  -6  -6  -7  -6  -8  -9
  2 11  -6  -6  -7  -6  -7 -10
  2 11  -6  -6  -7  -6  -6 -11
  2 11  -6  -6  -6 -11  -7  -6
  2 11  -6  -6  -6 -11  -6  -7
  2 11  -6  -6  -6 -10  -8  -6
  2 11  -6  -6  -6 -10  -7  -7
  2 11  -6  -6  -6 -10  -6  -8
  2 11  -6  -6  -6  -9  -9  -6
  2 11  -6  -6  -6  -9  -8  -7
  2 11  -6  -6  -6  -9  -7  -8
  2 11  -6  -6  -6  -9  -6  -9
  2 11  -6  -6  -6  -8 -10  -6
  2 11  -6  -6  -6  -8  -9  -7
  2 11  -6  -6  -6  -8  -8  -8
  2 11  -6  -6  -6  -8  -7  -9
  2 11  -6  -6  -6  -8  -6 -10
  2 11  -6  -6  -6  -7 -11  -6
  2 11  -6  -6  -6  -7 -10  -7
  2 11  -6  -6  -6  -7  -9  -8
  2 11  -6  -6  -6  -7  -8  -9
  2 11  -6  -6  -6  -7  -7 -10
  2 11  -6  -6  -6  -7  -6 -11
  2 11  -6  -6  -6  -6 -11  -7
  2 11  -6  -6  -6  -6 -10  -8
  2 11  -6  -6  -6  -6  -9  -9
  2 11  -6  -6  -6  -6  -8 -10
  2 11  -6  -6  -6  -6  -7 -11
  2 12 -12  -7  -7  -7  -6  -6
  2 12 -12  -7  -7  -6  -7  -6
  2 12 -12  -7  -7  -6  -6  -7
  2 12 -12  -7  -6  -7  -7  -6
  2 12 -12  -7  -6  -7  -6  -7
  2 12 -12  -7  -6  -6  -7  -7
  2 12 -12  -6  -7  -7  -7  -6
  2 12 -12  -6  -7  -7  -6  -7
  2 12 -12  -6  -7  -6  -7  -7
  2 12 -12  -6  -6  -7  -7  -7
  2 12  -7 -12  -7  -7  -6  -6
  2 12  -7 -12  -7  -6  -7  -6
  2 12  -7 -12  -7  -6  -6  -7
  2 12  -7 -12  -6  -7  -7  -6
  2 12  -7 -12  -6  -7  -6  -7
  2 12  -7 -12  -6  -6  -7  -7
  2 12  -7  -7 -12  -7  -6  -6
  2 12  -7  -7 -12  -6  -7  -6
  2 12  -7  -7 -12  -6  -6  -7
  2 12  -7  -7  -7 -12  -6  -6
  2 12  -7  -7  -7  -6 -12  -6
  2 12  -7  -7  -7  -6  -6 -12
  2 12  -7  -7  -6 -12  -7  -6
  2 12  -7  -7  -6 -12  -6  -7
  2 12  -7  -7  -6  -7 -12  -6
  2 12  -7  -7  -6  -7  -6 -12
  2 12  -7  -7  -6  -6 -12  -7
  2 12  -7  -7  -6  -6  -7 -12
  2 12  -7  -6 -12  -7  -7  -6
  2 12  -7  -6 -12  -7  -6  -7
  2 12  -7  -6 -12  -6  -7  -7
  2 12  -7  -6  -7 -12  -7  -6
  2 12  -7  -6  -7 -12  -6  -7
  2 12  -7  -6  -7  -7 -12  -6
  2 12  -7  -6  -7  -7  -6 -12
  2 12  -7  -6  -7  -6 -12  -7
  2 12  -7  -6  -7  -6  -7 -12
  2 12  -7  -6  -6 -12  -7  -7
  2 12  -7  -6  -6  -7 -12  -7
  2 12  -7  -6  -6  -7  -7 -12
  2 12  -6 -12  -7  -7  -7  -6
  2 12  -6 -12  -7  -7  -6  -7
  2 12  -6 -12  -7  -6  -7  -7
  2 12  -6 -12  -6  -7  -7  -7
  2 12  -6  -7 -12  -7  -7  -6
  2 12  -6  -7 -12  -7  -6  -7
  2 12  -6  -7 -12  -6  -7  -7
  2 12  -6  -7  -7 -12  -7  -6
  2 12  -6  -7  -7 -12  -6  -7
  2 12  -6  -7  -7  -7 -12  -6
  2 12  -6  -7  -7  -7  -6 -12
  2 12  -6  -7  -7  -6 -12  -7
  2 12  -6  -7  -7  -6  -7 -12
  2 12  -6  -7  -6 -12  -7  -7
  2 12  -6  -7  -6  -7 -12  -7
  2 12  -6  -7  -6  -7  -7 -12
  2 12  -6  -6 -12  -7  -7  -7
  2 12  -6  -6  -7 -12  -7  -7
  2 12  -6  -6  -7  -7 -12  -7
  2 12  -6  -6  -7  -7  -7 -12
  2 14 -14  -8  -8  -8  -7  -7
  2 14 -14  -8  -8  -7  -8  -7
  2 14 -14  -8  -8  -7  -7  -8
  2 14 -14  -8  -7  -8  -8  -7
  2 14 -14  -8  -7  -8  -7  -8
  2 14 -14  -8  -7  -7  -8  -8
  2 14 -14  -7  -8  -8  -8  -7
  2 14 -14  -7  -8  -8  -7  -8
  2 14 -14  -7  -8  -7  -8  -8
  2 14 -14  -7  -7  -8  -8  -8
  2 14  -8 -14  -8  -8  -7  -7
  2 14  -8 -14  -8  -7  -8  -7
  2 14  -8 -14  -8  -7  -7  -8
  2 14  -8 -14  -7  -8  -8  -7
  2 14  -8 -14  -7  -8  -7  -8
  2 14  -8 -14  -7  -7  -8  -8
  2 14  -8  -8 -14  -8  -7  -7
  2 14  -8  -8 -14  -7  -8  -7
  2 14  -8  -8 -14  -7  -7  -8
  2 14  -8  -8  -8 -14  -7  -7
  2 14  -8  -8  -8  -7 -14  -7
  2 14  -8  -8  -8  -7  -7 -14
  2 14  -8  -8  -7 -14  -8  -7
  2 14  -8  -8  -7 -14  -7  -8
  2 14  -8  -8  -7  -8 -14  -7
  2 14  -8  -8  -7  -8  -7 -14
  2 14  -8  -8  -7  -7 -14  -8
  2 14  -8  -8  -7  -7  -8 -14
  2 14  -8  -7 -14  -8  -8  -7
  2 14  -8  -7 -14  -8  -7  -8
  2 14  -8  -7 -14  -7  -8  -8
  2 14  -8  -7  -8 -14  -8  -7
  2 14  -8  -7  -8 -14  -7  -8
  2 14  -8  -7  -8  -8 -14  -7
  2 14  -8  -7  -8  -8  -7 -14
  2 14  -8  -7  -8  -7 -14  -8
  2 14  -8  -7  -8  -7  -8 -14
  2 14  -8  -7  -7 -14  -8  -8
  2 14  -8  -7  -7  -8 -14  -8
  2 14  -8  -7  -7  -8  -8 -14
  2 14  -7 -14  -8  -8  -8  -7
  2 14  -7 -14  -8  -8  -7  -8
  2 14  -7 -14  -8  -7  -8  -8
  2 14  -7 -14  -7  -8  -8  -8
  2 14  -7  -8 -14  -8  -8  -7
  2 14  -7  -8 -14  -8  -7  -8
  2 14  -7  -8 -14  -7  -8  -8
  2 14  -7  -8  -8 -14  -8  -7
  2 14  -7  -8  -8 -14  -7  -8
  2 14  -7  -8  -8  -8 -14  -7
  2 14  -7  -8  -8  -8  -7 -14
  2 14  -7  -8  -8  -7 -14  -8
  2 14  -7  -8  -8  -7  -8 -14
  2 14  -7  -8  -7 -14  -8  -8
  2 14  -7  -8  -7  -8 -14  -8
  2 14  -7  -8  -7  -8  -8 -14
  2 14  -7  -7 -14  -8  -8  -8
  2 14  -7  -7  -8 -14  -8  -8
  2 14  -7  -7  -8  -8 -14  -8
  2 14  -7  -7  -8  -8  -8 -14
  2 19 -19 -10 -10 -10 -10 -10
  2 19 -10 -19 -10 -10 -10 -10
  2 19 -10 -10 -19 -10 -10 -10
  2 19 -10 -10 -10 -19 -10 -10
  2 19 -10 -10 -10 -10 -19 -10
  2 19 -10 -10 -10 -10 -10 -19
  2 21 -21 -11 -11 -11 -11 -11
  2 21 -11 -21 -11 -11 -11 -11
  2 21 -11 -11 -21 -11 -11 -11
  2 21 -11 -11 -11 -21 -11 -11
  2 21 -11 -11 -11 -11 -21 -11
  2 21 -11 -11 -11 -11 -11 -21
  3  2  -2  -2  -2  -2  -2  -2
  3  3  -3  -3  -3  -3  -3  -2
  3  3  -3  -3  -3  -3  -2  -3
  3  3  -3  -3  -3  -2  -3  -3
  3  3  -3  -3  -2  -3  -3  -3
  3  3  -3  -2  -3  -3  -3  -3
  3  3  -2  -3  -3  -3  -3  -3
  3  4  -4  -4  -3  -3  -3  -3
  3  4  -4  -3  -4  -3  -3  -3
  3  4  -4  -3  -3  -4  -3  -3
  3  4  -4  -3  -3  -3  -4  -3
  3  4  -4  -3  -3  -3  -3  -4
  3  4  -3  -4  -4  -3  -3  -3
  3  4  -3  -4  -3  -4  -3  -3
  3  4  -3  -4  -3  -3  -4  -3
  3  4  -3  -4  -3  -3  -3  -4
  3  4  -3  -3  -4  -4  -3  -3
  3  4  -3  -3  -4  -3  -4  -3
  3  4  -3  -3  -4  -3  -3  -4
  3  4  -3  -3  -3  -4  -4  -3
  3  4  -3  -3  -3  -4  -3  -4
  3  4  -3  -3  -3  -3  -4  -4
  3  5  -4  -4  -4  -4  -4  -4
  3  6  -6  -5  -4  -4  -4  -4
  3  6  -6  -4  -5  -4  -4  -4
  3  6  -6  -4  -4  -5  -4  -4
  3  6  -6  -4  -4  -4  -5  -4
  3  6  -6  -4  -4  -4  -4  -5
  3  6  -5  -6  -4  -4  -4  -4
  3  6  -5  -4  -6  -4  -4  -4
  3  6  -5  -4  -4  -6  -4  -4
  3  6  -5  -4  -4  -4  -6  -4
  3  6  -5  -4  -4  -4  -4  -6
  3  6  -4  -6  -5  -4  -4  -4
  3  6  -4  -6  -4  -5  -4  -4
  3  6  -4  -6  -4  -4  -5  -4
  3  6  -4  -6  -4  -4  -4  -5
  3  6  -4  -5  -6  -4  -4  -4
  3  6  -4  -5  -4  -6  -4  -4
  3  6  -4  -5  -4  -4  -6  -4
  3  6  -4  -5  -4  -4  -4  -6
  3  6  -4  -4  -6  -5  -4  -4
  3  6  -4  -4  -6  -4  -5  -4
  3  6  -4  -4  -6  -4  -4  -5
  3  6  -4  -4  -5  -6  -4  -4
  3  6  -4  -4  -5  -4  -6  -4
  3  6  -4  -4  -5  -4  -4  -6
  3  6  -4  -4  -4  -6  -5  -4
  3  6  -4  -4  -4  -6  -4  -5
  3  6  -4  -4  -4  -5  -6  -4
  3  6  -4  -4  -4  -5  -4  -6
  3  6  -4  -4  -4  -4  -6  -5
  3  6  -4  -4  -4  -4  -5  -6
  3  7  -6  -5  -5  -5  -5  -5
  3  7  -5  -6  -5  -5  -5  -5
  3  7  -5  -5  -6  -5  -5  -5
  3  7  -5  -5  -5  -6  -5  -5
  3  7  -5  -5  -5  -5  -6  -5
  3  7  -5  -5  -5  -5  -5  -6
  3  8  -8  -6  -5  -5  -5  -5
  3  8  -8  -5  -6  -5  -5  -5
  3  8  -8  -5  -5  -6  -5  -5
  3  8  -8  -5  -5  -5  -6  -5
  3  8  -8  -5  -5  -5  -5  -6
  3  8  -7  -7  -5  -5  -5  -5
  3  8  -7  -6  -6  -5  -5  -5
  3  8  -7  -6  -5  -6  -5  -5
  3  8  -7  -6  -5  -5  -6  -5
  3  8  -7  -6  -5  -5  -5  -6
  3  8  -7  -5  -7  -5  -5  -5
  3  8  -7  -5  -6  -6  -5  -5
  3  8  -7  -5  -6  -5  -6  -5
  3  8  -7  -5  -6  -5  -5  -6
  3  8  -7  -5  -5  -7  -5  -5
  3  8  -7  -5  -5  -6  -6  -5
  3  8  -7  -5  -5  -6  -5  -6
  3  8  -7  -5  -5  -5  -7  -5
  3  8  -7  -5  -5  -5  -6  -6
  3  8  -7  -5  -5  -5  -5  -7
  3  8  -6  -8  -5  -5  -5  -5
  3  8  -6  -7  -6  -5  -5  -5
  3  8  -6  -7  -5  -6  -5  -5
  3  8  -6  -7  -5  -5  -6  -5
  3  8  -6  -7  -5  -5  -5  -6
  3  8  -6  -6  -7  -5  -5  -5
  3  8  -6  -6  -5  -7  -5  -5
  3  8  -6  -6  -5  -5  -7  -5
  3  8  -6  -6  -5  -5  -5  -7
  3  8  -6  -5  -8  -5  -5  -5
  3  8  -6  -5  -7  -6  -5  -5
  3  8  -6  -5  -7  -5  -6  -5
  3  8  -6  -5  -7  -5  -5  -6
  3  8  -6  -5  -6  -7  -5  -5
  3  8  -6  -5  -6  -5  -7  -5
  3  8  -6  -5  -6  -5  -5  -7
  3  8  -6  -5  -5  -8  -5  -5
  3  8  -6  -5  -5  -7  -6  -5
  3  8  -6  -5  -5  -7  -5  -6
  3  8  -6  -5  -5  -6  -7  -5
  3  8  -6  -5  -5  -6  -5  -7
  3  8  -6  -5  -5  -5  -8  -5
  3  8  -6  -5  -5  -5  -7  -6
  3  8  -6  -5  -5  -5  -6  -7
  3  8  -6  -5  -5  -5  -5  -8
  3  8  -5  -8  -6  -5  -5  -5
  3  8  -5  -8  -5  -6  -5  -5
  3  8  -5  -8  -5  -5  -6  -5
  3  8  -5  -8  -5  -5  -5  -6
  3  8  -5  -7  -7  -5  -5  -5
  3  8  -5  -7  -6  -6  -5  -5
  3  8  -5  -7  -6  -5  -6  -5
  3  8  -5  -7  -6  -5  -5  -6
  3  8  -5  -7  -5  -7  -5  -5
  3  8  -5  -7  -5  -6  -6  -5
  3  8  -5  -7  -5  -6  -5  -6
  3  8  -5  -7  -5  -5  -7  -5
  3  8  -5  -7  -5  -5  -6  -6
  3  8  -5  -7  -5  -5  -5  -7
  3  8  -5  -6  -8  -5  -5  -5
  3  8  -5  -6  -7  -6  -5  -5
  3  8  -5  -6  -7  -5  -6  -5
  3  8  -5  -6  -7  -5  -5  -6
  3  8  -5  -6  -6  -7  -5  -5
  3  8  -5  -6  -6  -5  -7  -5
  3  8  -5  -6  -6  -5  -5  -7
  3  8  -5  -6  -5  -8  -5  -5
  3  8  -5  -6  -5  -7  -6  -5
  3  8  -5  -6  -5  -7  -5  -6
  3  8  -5  -6  -5  -6  -7  -5
  3  8  -5  -6  -5  -6  -5  -7
  3  8  -5  -6  -5  -5  -8  -5
  3  8  -5  -6  -5  -5  -7  -6
  3  8  -5  -6  -5  -5  -6  -7
  3  8  -5  -6  -5  -5  -5  -8
  3  8  -5  -5  -8  -6  -5  -5
  3  8  -5  -5  -8  -5  -6  -5
  3  8  -5  -5  -8  -5  -5  -6
  3  8  -5  -5  -7  -7  -5  -5
  3  8  -5  -5  -7  -6  -6  -5
  3  8  -5  -5  -7  -6  -5  -6
  3  8  -5  -5  -7  -5  -7  -5
  3  8  -5  -5  -7  -5  -6  -6
  3  8  -5  -5  -7  -5  -5  -7
  3  8  -5  -5  -6  -8  -5  -5
  3  8  -5  -5  -6  -7  -6  -5
  3  8  -5  -5  -6  -7  -5  -6
  3  8  -5  -5  -6  -6  -7  -5
  3  8  -5  -5  -6  -6  -5  -7
  3  8  -5  -5  -6  -5  -8  -5
  3  8  -5  -5  -6  -5  -7  -6
  3  8  -5  -5  -6  -5  -6  -7
  3  8  -5  -5  -6  -5  -5  -8
  3  8  -5  -5  -5  -8  -6  -5
  3  8  -5  -5  -5  -8  -5  -6
  3  8  -5  -5  -5  -7  -7  -5
  3  8  -5  -5  -5  -7  -6  -6
  3  8  -5  -5  -5  -7  -5  -7
  3  8  -5  -5  -5  -6  -8  -5
  3  8  -5  -5  -5  -6  -7  -6
  3  8  -5  -5  -5  -6  -6  -7
  3  8  -5  -5  -5  -6  -5  -8
  3  8  -5  -5  -5  -5  -8  -6
  3  8  -5  -5  -5  -5  -7  -7
  3  8  -5  -5  -5  -5  -6  -8
  3 10 -10  -7  -6  -6  -6  -6
  3 10 -10  -6  -7  -6  -6  -6
  3 10 -10  -6  -6  -7  -6  -6
  3 10 -10  -6  -6  -6  -7  -6
  3 10 -10  -6  -6  -6  -6  -7
  3 10  -9  -8  -6  -6  -6  -6
  3 10  -9  -7  -7  -6  -6  -6
  3 10  -9  -7  -6  -7  -6  -6
  3 10  -9  -7  -6  -6  -7  -6
  3 10  -9  -7  -6  -6  -6  -7
  3 10  -9  -6  -8  -6  -6  -6
  3 10  -9  -6  -7  -7  -6  -6
  3 10  -9  -6  -7  -6  -7  -6
  3 10  -9  -6  -7  -6  -6  -7
  3 10  -9  -6  -6  -8  -6  -6
  3 10  -9  -6  -6  -7  -7  -6
  3 10  -9  -6  -6  -7  -6  -7
  3 10  -9  -6  -6  -6  -8  -6
  3 10  -9  -6  -6  -6  -7  -7
  3 10  -9  -6  -6  -6  -6  -8
  3 10  -8  -9  -6  -6  -6  -6
  3 10  -8  -8  -7  -6  -6  -6
  3 10  -8  -8  -6  -7  -6  -6
  3 10  -8  -8  -6  -6  -7  -6
  3 10  -8  -8  -6  -6  -6  -7
  3 10  -8  -7  -8  -6  -6  -6
  3 10  -8  -7  -6  -8  -6  -6
  3 10  -8  -7  -6  -6  -8  -6
  3 10  -8  -7  -6  -6  -6  -8
  3 10  -8  -6  -9  -6  -6  -6
  3 10  -8  -6  -8  -7  -6  -6
  3 10  -8  -6  -8  -6  -7  -6
  3 10  -8  -6  -8  -6  -6  -7
  3 10  -8  -6  -7  -8  -6  -6
  3 10  -8  -6  -7  -6  -8  -6
  3 10  -8  -6  -7  -6  -6  -8
  3 10  -8  -6  -6  -9  -6  -6
  3 10  -8  -6  -6  -8  -7  -6
  3 10  -8  -6  -6  -8  -6  -7
  3 10  -8  -6  -6  -7  -8  -6
  3 10  -8  -6  -6  -7  -6  -8
  3 10  -8  -6  -6  -6  -9  -6
  3 10  -8  -6  -6  -6  -8  -7
  3 10  -8  -6  -6  -6  -7  -8
  3 10  -8  -6  -6  -6  -6  -9
  3 10  -7 -10  -6  -6  -6  -6
  3 10  -7  -9  -7  -6  -6  -6
  3 10  -7  -9  -6  -7  -6  -6
  3 10  -7  -9  -6  -6  -7  -6
  3 10  -7  -9  -6  -6  -6  -7
  3 10  -7  -8  -8  -6  -6  -6
  3 10  -7  -8  -6  -8  -6  -6
  3 10  -7  -8  -6  -6  -8  -6
  3 10  -7  -8  -6  -6  -6  -8
  3 10  -7  -7  -9  -6  -6  -6
  3 10  -7  -7  -6  -9  -6  -6
  3 10  -7  -7  -6  -6  -9  -6
  3 10  -7  -7  -6  -6  -6  -9
  3 10  -7  -6 -10  -6  -6  -6
  3 10  -7  -6  -9  -7  -6  -6
  3 10  -7  -6  -9  -6  -7  -6
  3 10  -7  -6  -9  -6  -6  -7
  3 10  -7  -6  -8  -8  -6  -6
  3 10  -7  -6  -8  -6  -8  -6
  3 10  -7  -6  -8  -6  -6  -8
  3 10  -7  -6  -7  -9  -6  -6
  3 10  -7  -6  -7  -6  -9  -6
  3 10  -7  -6  -7  -6  -6  -9
  3 10  -7  -6  -6 -10  -6  -6
  3 10  -7  -6  -6  -9  -7  -6
  3 10  -7  -6  -6  -9  -6  -7
  3 10  -7  -6  -6  -8  -8  -6
  3 10  -7  -6  -6  -8  -6  -8
  3 10  -7  -6  -6  -7  -9  -6
  3 10  -7  -6  -6  -7  -6  -9
  3 10  -7  -6  -6  -6 -10  -6
  3 10  -7  -6  -6  -6  -9  -7
  3 10  -7  -6  -6  -6  -8  -8
  3 10  -7  -6  -6  -6  -7  -9
  3 10  -7  -6  -6  -6  -6 -10
  3 10  -6 -10  -7  -6  -6  -6
  3 10  -6 -10  -6  -7  -6  -6
  3 10  -6 -10  -6  -6  -7  -6
  3 10  -6 -10  -6  -6  -6  -7
  3 10  -6  -9  -8  -6  -6  -6
  3 10  -6  -9  -7  -7  -6  -6
  3 10  -6  -9  -7  -6  -7  -6
  3 10  -6  -9  -7  -6  -6  -7
  3 10  -6  -9  -6  -8  -6  -6
  3 10  -6  -9  -6  -7  -7  -6
  3 10  -6  -9  -6  -7  -6  -7
  3 10  -6  -9  -6  -6  -8  -6
  3 10  -6  -9  -6  -6  -7  -7
  3 10  -6  -9  -6  -6  -6  -8
  3 10  -6  -8  -9  -6  -6  -6
  3 10  -6  -8  -8  -7  -6  -6
  3 10  -6  -8  -8  -6  -7  -6
  3 10  -6  -8  -8  -6  -6  -7
  3 10  -6  -8  -7  -8  -6  -6
  3 10  -6  -8  -7  -6  -8  -6
  3 10  -6  -8  -7  -6  -6  -8
  3 10  -6  -8  -6  -9  -6  -6
  3 10  -6  -8  -6  -8  -7  -6
  3 10  -6  -8  -6  -8  -6  -7
  3 10  -6  -8  -6  -7  -8  -6
  3 10  -6  -8  -6  -7  -6  -8
  3 10  -6  -8  -6  -6  -9  -6
  3 10  -6  -8  -6  -6  -8  -7
  3 10  -6  -8  -6  -6  -7  -8
  3 10  -6  -8  -6  -6  -6  -9
  3 10  -6  -7 -10  -6  -6  -6
  3 10  -6  -7  -9  -7  -6  -6
  3 10  -6  -7  -9  -6  -7  -6
  3 10  -6  -7  -9  -6  -6  -7
  3 10  -6  -7  -8  -8  -6  -6
  3 10  -6  -7  -8  -6  -8  -6
  3 10  -6  -7  -8  -6  -6  -8
  3 10  -6  -7  -7  -9  -6  -6
  3 10  -6  -7  -7  -6  -9  -6
  3 10  -6  -7  -7  -6  -6  -9
  3 10  -6  -7  -6 -10  -6  -6
  3 10  -6  -7  -6  -9  -7  -6
  3 10  -6  -7  -6  -9  -6  -7
  3 10  -6  -7  -6  -8  -8  -6
  3 10  -6  -7  -6  -8  -6  -8
  3 10  -6  -7  -6  -7  -9  -6
  3 10  -6  -7  -6  -7  -6  -9
  3 10  -6  -7  -6  -6 -10  -6
  3 10  -6  -7  -6  -6  -9  -7
  3 10  -6  -7  -6  -6  -8  -8
  3 10  -6  -7  -6  -6  -7  -9
  3 10  -6  -7  -6  -6  -6 -10
  3 10  -6  -6 -10  -7  -6  -6
  3 10  -6  -6 -10  -6  -7  -6
  3 10  -6  -6 -10  -6  -6  -7
  3 10  -6  -6  -9  -8  -6  -6
  3 10  -6  -6  -9  -7  -7  -6
  3 10  -6  -6  -9  -7  -6  -7
  3 10  -6  -6  -9  -6  -8  -6
  3 10  -6  -6  -9  -6  -7  -7
  3 10  -6  -6  -9  -6  -6  -8
  3 10  -6  -6  -8  -9  -6  -6
  3 10  -6  -6  -8  -8  -7  -6
  3 10  -6  -6  -8  -8  -6  -7
  3 10  -6  -6  -8  -7  -8  -6
  3 10  -6  -6  -8  -7  -6  -8
  3 10  -6  -6  -8  -6  -9  -6
  3 10  -6  -6  -8  -6  -8  -7
  3 10  -6  -6  -8  -6  -7  -8
  3 10  -6  -6  -8  -6  -6  -9
  3 10  -6  -6  -7 -10  -6  -6
  3 10  -6  -6  -7  -9  -7  -6
  3 10  -6  -6  -7  -9  -6  -7
  3 10  -6  -6  -7  -8  -8  -6
  3 10  -6  -6  -7  -8  -6  -8
  3 10  -6  -6  -7  -7  -9  -6
  3 10  -6  -6  -7  -7  -6  -9
  3 10  -6  -6  -7  -6 -10  -6
  3 10  -6  -6  -7  -6  -9  -7
  3 10  -6  -6  -7  -6  -8  -8
  3 10  -6  -6  -7  -6  -7  -9
  3 10  -6  -6  -7  -6  -6 -10
  3 10  -6  -6  -6 -10  -7  -6
  3 10  -6  -6  -6 -10  -6  -7
  3 10  -6  -6  -6  -9  -8  -6
  3 10  -6  -6  -6  -9  -7  -7
  3 10  -6  -6  -6  -9  -6  -8
  3 10  -6  -6  -6  -8  -9  -6
  3 10  -6  -6  -6  -8  -8  -7
  3 10  -6  -6  -6  -8  -7  -8
  3 10  -6  -6  -6  -8  -6  -9
  3 10  -6  -6  -6  -7 -10  -6
  3 10  -6  -6  -6  -7  -9  -7
  3 10  -6  -6  -6  -7  -8  -8
  3 10  -6  -6  -6  -7  -7  -9
  3 10  -6  -6  -6  -7  -6 -10
  3 10  -6  -6  -6  -6 -10  -7
  3 10  -6  -6  -6  -6  -9  -8
  3 10  -6  -6  -6  -6  -8  -9
  3 10  -6  -6  -6  -6  -7 -10
  3 11 -11  -7  -7  -7  -6  -6
  3 11 -11  -7  -7  -6  -7  -6
  3 11 -11  -7  -7  -6  -6  -7
  3 11 -11  -7  -6  -7  -7  -6
  3 11 -11  -7  -6  -7  -6  -7
  3 11 -11  -7  -6  -6  -7  -7
  3 11 -11  -6  -7  -7  -7  -6
  3 11 -11  -6  -7  -7  -6  -7
  3 11 -11  -6  -7  -6  -7  -7
  3 11 -11  -6  -6  -7  -7  -7
  3 11  -7 -11  -7  -7  -6  -6
  3 11  -7 -11  -7  -6  -7  -6
  3 11  -7 -11  -7  -6  -6  -7
  3 11  -7 -11  -6  -7  -7  -6
  3 11  -7 -11  -6  -7  -6  -7
  3 11  -7 -11  -6  -6  -7  -7
  3 11  -7  -7 -11  -7  -6  -6
  3 11  -7  -7 -11  -6  -7  -6
  3 11  -7  -7 -11  -6  -6  -7
  3 11  -7  -7  -7 -11  -6  -6
  3 11  -7  -7  -7  -6 -11  -6
  3 11  -7  -7  -7  -6  -6 -11
  3 11  -7  -7  -6 -11  -7  -6
  3 11  -7  -7  -6 -11  -6  -7
  3 11  -7  -7  -6  -7 -11  -6
  3 11  -7  -7  -6  -7  -6 -11
  3 11  -7  -7  -6  -6 -11  -7
  3 11  -7  -7  -6  -6  -7 -11
  3 11  -7  -6 -11  -7  -7  -6
  3 11  -7  -6 -11  -7  -6  -7
  3 11  -7  -6 -11  -6  -7  -7
  3 11  -7  -6  -7 -11  -7  -6
  3 11  -7  -6  -7 -11  -6  -7
  3 11  -7  -6  -7  -7 -11  -6
  3 11  -7  -6  -7  -7  -6 -11
  3 11  -7  -6  -7  -6 -11  -7
  3 11  -7  -6  -7  -6  -7 -11
  3 11  -7  -6  -6 -11  -7  -7
  3 11  -7  -6  -6  -7 -11  -7
  3 11  -7  -6  -6  -7  -7 -11
  3 11  -6 -11  -7  -7  -7  -6
  3 11  -6 -11  -7  -7  -6  -7
  3 11  -6 -11  -7  -6  -7  -7
  3 11  -6 -11  -6  -7  -7  -7
  3 11  -6  -7 -11  -7  -7  -6
  3 11  -6  -7 -11  -7  -6  -7
  3 11  -6  -7 -11  -6  -7  -7
  3 11  -6  -7  -7 -11  -7  -6
  3 11  -6  -7  -7 -11  -6  -7
  3 11  -6  -7  -7  -7 -11  -6
  3 11  -6  -7  -7  -7  -6 -11
  3 11  -6  -7  -7  -6 -11  -7
  3 11  -6  -7  -7  -6  -7 -11
  3 11  -6  -7  -6 -11  -7  -7
  3 11  -6  -7  -6  -7 -11  -7
  3 11  -6  -7  -6  -7  -7 -11
  3 11  -6  -6 -11  -7  -7  -7
  3 11  -6  -6  -7 -11  -7  -7
  3 11  -6  -6  -7  -7 -11  -7
  3 11  -6  -6  -7  -7  -7 -11
  3 13 -13  -8  -8  -8  -7  -7
  3 13 -13  -8  -8  -7  -8  -7
  3 13 -13  -8  -8  -7  -7  -8
  3 13 -13  -8  -7  -8  -8  -7
  3 13 -13  -8  -7  -8  -7  -8
  3 13 -13  -8  -7  -7  -8  -8
  3 13 -13  -7  -8  -8  -8  -7
  3 13 -13  -7  -8  -8  -7  -8
  3 13 -13  -7  -8  -7  -8  -8
  3 13 -13  -7  -7  -8  -8  -8
  3 13  -8 -13  -8  -8  -7  -7
  3 13  -8 -13  -8  -7  -8  -7
  3 13  -8 -13  -8  -7  -7  -8
  3 13  -8 -13  -7  -8  -8  -7
  3 13  -8 -13  -7  -8  -7  -8
  3 13  -8 -13  -7  -7  -8  -8
  3 13  -8  -8 -13  -8  -7  -7
  3 13  -8  -8 -13  -7  -8  -7
  3 13  -8  -8 -13  -7  -7  -8
  3 13  -8  -8  -8 -13  -7  -7
  3 13  -8  -8  -8  -7 -13  -7
  3 13  -8  -8  -8  -7  -7 -13
  3 13  -8  -8  -7 -13  -8  -7
  3 13  -8  -8  -7 -13  -7  -8
  3 13  -8  -8  -7  -8 -13  -7
  3 13  -8  -8  -7  -8  -7 -13
  3 13  -8  -8  -7  -7 -13  -8
  3 13  -8  -8  -7  -7  -8 -13
  3 13  -8  -7 -13  -8  -8  -7
  3 13  -8  -7 -13  -8  -7  -8
  3 13  -8  -7 -13  -7  -8  -8
  3 13  -8  -7  -8 -13  -8  -7
  3 13  -8  -7  -8 -13  -7  -8
  3 13  -8  -7  -8  -8 -13  -7
  3 13  -8  -7  -8  -8  -7 -13
  3 13  -8  -7  -8  -7 -13  -8
  3 13  -8  -7  -8  -7  -8 -13
  3 13  -8  -7  -7 -13  -8  -8
  3 13  -8  -7  -7  -8 -13  -8
  3 13  -8  -7  -7  -8  -8 -13
  3 13  -7 -13  -8  -8  -8  -7
  3 13  -7 -13  -8  -8  -7  -8
  3 13  -7 -13  -8  -7  -8  -8
  3 13  -7 -13  -7  -8  -8  -8
  3 13  -7  -8 -13  -8  -8  -7
  3 13  -7  -8 -13  -8  -7  -8
  3 13  -7  -8 -13  -7  -8  -8
  3 13  -7  -8  -8 -13  -8  -7
  3 13  -7  -8  -8 -13  -7  -8
  3 13  -7  -8  -8  -8 -13  -7
  3 13  -7  -8  -8  -8  -7 -13
  3 13  -7  -8  -8  -7 -13  -8
  3 13  -7  -8  -8  -7  -8 -13
  3 13  -7  -8  -7 -13  -8  -8
  3 13  -7  -8  -7  -8 -13  -8
  3 13  -7  -8  -7  -8  -8 -13
  3 13  -7  -7 -13  -8  -8  -8
  3 13  -7  -7  -8 -13  -8  -8
  3 13  -7  -7  -8  -8 -13  -8
  3 13  -7  -7  -8  -8  -8 -13
  3 18 -18 -10 -10 -10 -10 -10
  3 18 -10 -18 -10 -10 -10 -10
  3 18 -10 -10 -18 -10 -10 -10
  3 18 -10 -10 -10 -18 -10 -10
  3 18 -10 -10 -10 -10 -18 -10
  3 18 -10 -10 -10 -10 -10 -18
  3 20 -20 -11 -11 -11 -11 -11
  3 20 -11 -20 -11 -11 -11 -11
  3 20 -11 -11 -20 -11 -11 -11
  3 20 -11 -11 -11 -20 -11 -11
  3 20 -11 -11 -11 -11 -20 -11
  3 20 -11 -11 -11 -11 -11 -20
  4  3  -3  -3  -3  -3  -3  -3
  4  5  -5  -5  -4  -4  -4  -4
  4  5  -5  -4  -5  -4  -4  -4
  4  5  -5  -4  -4  -5  -4  -4
  4  5  -5  -4  -4  -4  -5  -4
  4  5  -5  -4  -4  -4  -4  -5
  4  5  -4  -5  -5  -4  -4  -4
  4  5  -4  -5  -4  -5  -4  -4
  4  5  -4  -5  -4  -4  -5  -4
  4  5  -4  -5  -4  -4  -4  -5
  4  5  -4  -4  -5  -5  -4  -4
  4  5  -4  -4  -5  -4  -5  -4
  4  5  -4  -4  -5  -4  -4  -5
  4  5  -4  -4  -4  -5  -5  -4
  4  5  -4  -4  -4  -5  -4  -5
  4  5  -4  -4  -4  -4  -5  -5
  4  6  -5  -5  -5  -5  -5  -5
  4  7  -7  -6  -5  -5  -5  -5
  4  7  -7  -5  -6  -5  -5  -5
  4  7  -7  -5  -5  -6  -5  -5
  4  7  -7  -5  -5  -5  -6  -5
  4  7  -7  -5  -5  -5  -5  -6
  4  7  -6  -7  -5  -5  -5  -5
  4  7  -6  -6  -6  -5  -5  -5
  4  7  -6  -6  -5  -6  -5  -5
  4  7  -6  -6  -5  -5  -6  -5
  4  7  -6  -6  -5  -5  -5  -6
  4  7  -6  -5  -7  -5  -5  -5
  4  7  -6  -5  -6  -6  -5  -5
  4  7  -6  -5  -6  -5  -6  -5
  4  7  -6  -5  -6  -5  -5  -6
  4  7  -6  -5  -5  -7  -5  -5
  4  7  -6  -5  -5  -6  -6  -5
  4  7  -6  -5  -5  -6  -5  -6
  4  7  -6  -5  -5  -5  -7  -5
  4  7  -6  -5  -5  -5  -6  -6
  4  7  -6  -5  -5  -5  -5  -7
  4  7  -5  -7  -6  -5  -5  -5
  4  7  -5  -7  -5  -6  -5  -5
  4  7  -5  -7  -5  -5  -6  -5
  4  7  -5  -7  -5  -5  -5  -6
  4  7  -5  -6  -7  -5  -5  -5
  4  7  -5  -6  -6  -6  -5  -5
  4  7  -5  -6  -6  -5  -6  -5
  4  7  -5  -6  -6  -5  -5  -6
  4  7  -5  -6  -5  -7  -5  -5
  4  7  -5  -6  -5  -6  -6  -5
  4  7  -5  -6  -5  -6  -5  -6
  4  7  -5  -6  -5  -5  -7  -5
  4  7  -5  -6  -5  -5  -6  -6
  4  7  -5  -6  -5  -5  -5  -7
  4  7  -5  -5  -7  -6  -5  -5
  4  7  -5  -5  -7  -5  -6  -5
  4  7  -5  -5  -7  -5  -5  -6
  4  7  -5  -5  -6  -7  -5  -5
  4  7  -5  -5  -6  -6  -6  -5
  4  7  -5  -5  -6  -6  -5  -6
  4  7  -5  -5  -6  -5  -7  -5
  4  7  -5  -5  -6  -5  -6  -6
  4  7  -5  -5  -6  -5  -5  -7
  4  7  -5  -5  -5  -7  -6  -5
  4  7  -5  -5  -5  -7  -5  -6
  4  7  -5  -5  -5  -6  -7  -5
  4  7  -5  -5  -5  -6  -6  -6
  4  7  -5  -5  -5  -6  -5  -7
  4  7  -5  -5  -5  -5  -7  -6
  4  7  -5  -5  -5  -5  -6  -7
  4  9  -9  -7  -6  -6  -6  -6
  4  9  -9  -6  -7  -6  -6  -6
  4  9  -9  -6  -6  -7  -6  -6
  4  9  -9  -6  -6  -6  -7  -6
  4  9  -9  -6  -6  -6  -6  -7
  4  9  -8  -8  -6  -6  -6  -6
  4  9  -8  -7  -7  -6  -6  -6
  4  9  -8  -7  -6  -7  -6  -6
  4  9  -8  -7  -6  -6  -7  -6
  4  9  -8  -7  -6  -6  -6  -7
  4  9  -8  -6  -8  -6  -6  -6
  4  9  -8  -6  -7  -7  -6  -6
  4  9  -8  -6  -7  -6  -7  -6
  4  9  -8  -6  -7  -6  -6  -7
  4  9  -8  -6  -6  -8  -6  -6
  4  9  -8  -6  -6  -7  -7  -6
  4  9  -8  -6  -6  -7  -6  -7
  4  9  -8  -6  -6  -6  -8  -6
  4  9  -8  -6  -6  -6  -7  -7
  4  9  -8  -6  -6  -6  -6  -8
  4  9  -7  -9  -6  -6  -6  -6
  4  9  -7  -8  -7  -6  -6  -6
  4  9  -7  -8  -6  -7  -6  -6
  4  9  -7  -8  -6  -6  -7  -6
  4  9  -7  -8  -6  -6  -6  -7
  4  9  -7  -7  -8  -6  -6  -6
  4  9  -7  -7  -6  -8  -6  -6
  4  9  -7  -7  -6  -6  -8  -6
  4  9  -7  -7  -6  -6  -6  -8
  4  9  -7  -6  -9  -6  -6  -6
  4  9  -7  -6  -8  -7  -6  -6
  4  9  -7  -6  -8  -6  -7  -6
  4  9  -7  -6  -8  -6  -6  -7
  4  9  -7  -6  -7  -8  -6  -6
  4  9  -7  -6  -7  -6  -8  -6
  4  9  -7  -6  -7  -6  -6  -8
  4  9  -7  -6  -6  -9  -6  -6
  4  9  -7  -6  -6  -8  -7  -6
  4  9  -7  -6  -6  -8  -6  -7
  4  9  -7  -6  -6  -7  -8  -6
  4  9  -7  -6  -6  -7  -6  -8
  4  9  -7  -6  -6  -6  -9  -6
  4  9  -7  -6  -6  -6  -8  -7
  4  9  -7  -6  -6  -6  -7  -8
  4  9  -7  -6  -6  -6  -6  -9
  4  9  -6  -9  -7  -6  -6  -6
  4  9  -6  -9  -6  -7  -6  -6
  4  9  -6  -9  -6  -6  -7  -6
  4  9  -6  -9  -6  -6  -6  -7
  4  9  -6  -8  -8  -6  -6  -6
  4  9  -6  -8  -7  -7  -6  -6
  4  9  -6  -8  -7  -6  -7  -6
  4  9  -6  -8  -7  -6  -6  -7
  4  9  -6  -8  -6  -8  -6  -6
  4  9  -6  -8  -6  -7  -7  -6
  4  9  -6  -8  -6  -7  -6  -7
  4  9  -6  -8  -6  -6  -8  -6
  4  9  -6  -8  -6  -6  -7  -7
  4  9  -6  -8  -6  -6  -6  -8
  4  9  -6  -7  -9  -6  -6  -6
  4  9  -6  -7  -8  -7  -6  -6
  4  9  -6  -7  -8  -6  -7  -6
  4  9  -6  -7  -8  -6  -6  -7
  4  9  -6  -7  -7  -8  -6  -6
  4  9  -6  -7  -7  -6  -8  -6
  4  9  -6  -7  -7  -6  -6  -8
  4  9  -6  -7  -6  -9  -6  -6
  4  9  -6  -7  -6  -8  -7  -6
  4  9  -6  -7  -6  -8  -6  -7
  4  9  -6  -7  -6  -7  -8  -6
  4  9  -6  -7  -6  -7  -6  -8
  4  9  -6  -7  -6  -6  -9  -6
  4  9  -6  -7  -6  -6  -8  -7
  4  9  -6  -7  -6  -6  -7  -8
  4  9  -6  -7  -6  -6  -6  -9
  4  9  -6  -6  -9  -7  -6  -6
  4  9  -6  -6  -9  -6  -7  -6
  4  9  -6  -6  -9  -6  -6  -7
  4  9  -6  -6  -8  -8  -6  -6
  4  9  -6  -6  -8  -7  -7  -6
  4  9  -6  -6  -8  -7  -6  -7
  4  9  -6  -6  -8  -6  -8  -6
  4  9  -6  -6  -8  -6  -7  -7
  4  9  -6  -6  -8  -6  -6  -8
  4  9  -6  -6  -7  -9  -6  -6
  4  9  -6  -6  -7  -8  -7  -6
  4  9  -6  -6  -7  -8  -6  -7
  4  9  -6  -6  -7  -7  -8  -6
  4  9  -6  -6  -7  -7  -6  -8
  4  9  -6  -6  -7  -6  -9  -6
  4  9  -6  -6  -7  -6  -8  -7
  4  9  -6  -6  -7  -6  -7  -8
  4  9  -6  -6  -7  -6  -6  -9
  4  9  -6  -6  -6  -9  -7  -6
  4  9  -6  -6  -6  -9  -6  -7
  4  9  -6  -6  -6  -8  -8  -6
  4  9  -6  -6  -6  -8  -7  -7
  4  9  -6  -6  -6  -8  -6  -8
  4  9  -6  -6  -6  -7  -9  -6
  4  9  -6  -6  -6  -7  -8  -7
  4  9  -6  -6  -6  -7  -7  -8
  4  9  -6  -6  -6  -7  -6  -9
  4  9  -6  -6  -6  -6  -9  -7
  4  9  -6  -6  -6  -6  -8  -8
  4  9  -6  -6  -6  -6  -7  -9
  4 10 -10  -7  -7  -7  -6  -6
  4 10 -10  -7  -7  -6  -7  -6
  4 10 -10  -7  -7  -6  -6  -7
  4 10 -10  -7  -6  -7  -7  -6
  4 10 -10  -7  -6  -7  -6  -7
  4 10 -10  -7  -6  -6  -7  -7
  4 10 -10  -6  -7  -7  -7  -6
  4 10 -10  -6  -7  -7  -6  -7
  4 10 -10  -6  -7  -6  -7  -7
  4 10 -10  -6  -6  -7  -7  -7
  4 10  -7 -10  -7  -7  -6  -6
  4 10  -7 -10  -7  -6  -7  -6
  4 10  -7 -10  -7  -6  -6  -7
  4 10  -7 -10  -6  -7  -7  -6
  4 10  -7 -10  -6  -7  -6  -7
  4 10  -7 -10  -6  -6  -7  -7
  4 10  -7  -7 -10  -7  -6  -6
  4 10  -7  -7 -10  -6  -7  -6
  4 10  -7  -7 -10  -6  -6  -7
  4 10  -7  -7  -7 -10  -6  -6
  4 10  -7  -7  -7  -6 -10  -6
  4 10  -7  -7  -7  -6  -6 -10
  4 10  -7  -7  -6 -10  -7  -6
  4 10  -7  -7  -6 -10  -6  -7
  4 10  -7  -7  -6  -7 -10  -6
  4 10  -7  -7  -6  -7  -6 -10
  4 10  -7  -7  -6  -6 -10  -7
  4 10  -7  -7  -6  -6  -7 -10
  4 10  -7  -6 -10  -7  -7  -6
  4 10  -7  -6 -10  -7  -6  -7
  4 10  -7  -6 -10  -6  -7  -7
  4 10  -7  -6  -7 -10  -7  -6
  4 10  -7  -6  -7 -10  -6  -7
  4 10  -7  -6  -7  -7 -10  -6
  4 10  -7  -6  -7  -7  -6 -10
  4 10  -7  -6  -7  -6 -10  -7
  4 10  -7  -6  -7  -6  -7 -10
  4 10  -7  -6  -6 -10  -7  -7
  4 10  -7  -6  -6  -7 -10  -7
  4 10  -7  -6  -6  -7  -7 -10
  4 10  -6 -10  -7  -7  -7  -6
  4 10  -6 -10  -7  -7  -6  -7
  4 10  -6 -10  -7  -6  -7  -7
  4 10  -6 -10  -6  -7  -7  -7
  4 10  -6  -7 -10  -7  -7  -6
  4 10  -6  -7 -10  -7  -6  -7
  4 10  -6  -7 -10  -6  -7  -7
  4 10  -6  -7  -7 -10  -7  -6
  4 10  -6  -7  -7 -10  -6  -7
  4 10  -6  -7  -7  -7 -10  -6
  4 10  -6  -7  -7  -7  -6 -10
  4 10  -6  -7  -7  -6 -10  -7
  4 10  -6  -7  -7  -6  -7 -10
  4 10  -6  -7  -6 -10  -7  -7
  4 10  -6  -7  -6  -7 -10  -7
  4 10  -6  -7  -6  -7  -7 -10
  4 10  -6  -6 -10  -7  -7  -7
  4 10  -6  -6  -7 -10  -7  -7
  4 10  -6  -6  -7  -7 -10  -7
  4 10  -6  -6  -7  -7  -7 -10
  4 12 -12  -8  -8  -8  -7  -7
  4 12 -12  -8  -8  -7  -8  -7
  4 12 -12  -8  -8  -7  -7  -8
  4 12 -12  -8  -7  -8  -8  -7
  4 12 -12  -8  -7  -8  -7  -8
  4 12 -12  -8  -7  -7  -8  -8
  4 12 -12  -7  -8  -8  -8  -7
  4 12 -12  -7  -8  -8  -7  -8
  4 12 -12  -7  -8  -7  -8  -8
  4 12 -12  -7  -7  -8  -8  -8
  4 12  -8 -12  -8  -8  -7  -7
  4 12  -8 -12  -8  -7  -8  -7
  4 12  -8 -12  -8  -7  -7  -8
  4 12  -8 -12  -7  -8  -8  -7
  4 12  -8 -12  -7  -8  -7  -8
  4 12  -8 -12  -7  -7  -8  -8
  4 12  -8  -8 -12  -8  -7  -7
  4 12  -8  -8 -12  -7  -8  -7
  4 12  -8  -8 -12  -7  -7  -8
  4 12  -8  -8  -8 -12  -7  -7
  4 12  -8  -8  -8  -7 -12  -7
  4 12  -8  -8  -8  -7  -7 -12
  4 12  -8  -8  -7 -12  -8  -7
  4 12  -8  -8  -7 -12  -7  -8
  4 12  -8  -8  -7  -8 -12  -7
  4 12  -8  -8  -7  -8  -7 -12
  4 12  -8  -8  -7  -7 -12  -8
  4 12  -8  -8  -7  -7  -8 -12
  4 12  -8  -7 -12  -8  -8  -7
  4 12  -8  -7 -12  -8  -7  -8
  4 12  -8  -7 -12  -7  -8  -8
  4 12  -8  -7  -8 -12  -8  -7
  4 12  -8  -7  -8 -12  -7  -8
  4 12  -8  -7  -8  -8 -12  -7
  4 12  -8  -7  -8  -8  -7 -12
  4 12  -8  -7  -8  -7 -12  -8
  4 12  -8  -7  -8  -7  -8 -12
  4 12  -8  -7  -7 -12  -8  -8
  4 12  -8  -7  -7  -8 -12  -8
  4 12  -8  -7  -7  -8  -8 -12
  4 12  -7 -12  -8  -8  -8  -7
  4 12  -7 -12  -8  -8  -7  -8
  4 12  -7 -12  -8  -7  -8  -8
  4 12  -7 -12  -7  -8  -8  -8
  4 12  -7  -8 -12  -8  -8  -7
  4 12  -7  -8 -12  -8  -7  -8
  4 12  -7  -8 -12  -7  -8  -8
  4 12  -7  -8  -8 -12  -8  -7
  4 12  -7  -8  -8 -12  -7  -8
  4 12  -7  -8  -8  -8 -12  -7
  4 12  -7  -8  -8  -8  -7 -12
  4 12  -7  -8  -8  -7 -12  -8
  4 12  -7  -8  -8  -7  -8 -12
  4 12  -7  -8  -7 -12  -8  -8
  4 12  -7  -8  -7  -8 -12  -8
  4 12  -7  -8  -7  -8  -8 -12
  4 12  -7  -7 -12  -8  -8  -8
  4 12  -7  -7  -8 -12  -8  -8
  4 12  -7  -7  -8  -8 -12  -8
  4 12  -7  -7  -8  -8  -8 -12
  4 17 -17 -10 -10 -10 -10 -10
  4 17 -10 -17 -10 -10 -10 -10
  4 17 -10 -10 -17 -10 -10 -10
  4 17 -10 -10 -10 -17 -10 -10
  4 17 -10 -10 -10 -10 -17 -10
  4 17 -10 -10 -10 -10 -10 -17
  4 19 -19 -11 -11 -11 -11 -11
  4 19 -11 -19 -11 -11 -11 -11
  4 19 -11 -11 -19 -11 -11 -11
  4 19 -11 -11 -11 -19 -11 -11
  4 19 -11 -11 -11 -11 -19 -11
  4 19 -11 -11 -11 -11 -11 -19
  5  4  -4  -4  -4  -4  -4  -4
  5  6  -6  -6  -5  -5  -5  -5
  5  6  -6  -5  -6  -5  -5  -5
  5  6  -6  -5  -5  -6  -5  -5
  5  6  -6  -5  -5  -5  -6  -5
  5  6  -6  -5  -5  -5  -5  -6
  5  6  -5  -6  -6  -5  -5  -5
  5  6  -5  -6  -5  -6  -5  -5
  5  6  -5  -6  -5  -5  -6  -5
  5  6  -5  -6  -5  -5  -5  -6
  5  6  -5  -5  -6  -6  -5  -5
  5  6  -5  -5  -6  -5  -6  -5
  5  6  -5  -5  -6  -5  -5  -6
  5  6  -5  -5  -5  -6  -6  -5
  5  6  -5  -5  -5  -6  -5  -6
  5  6  -5  -5  -5  -5  -6  -6
  5  8  -8  -7  -6  -6  -6  -6
  5  8  -8  -6  -7  -6  -6  -6
  5  8  -8  -6  -6  -7  -6  -6
  5  8  -8  -6  -6  -6  -7  -6
  5  8  -8  -6  -6  -6  -6  -7
  5  8  -7  -8  -6  -6  -6  -6
  5  8  -7  -7  -7  -6  -6  -6
  5  8  -7  -7  -6  -7  -6  -6
  5  8  -7  -7  -6  -6  -7  -6
  5  8  -7  -7  -6  -6  -6  -7
  5  8  -7  -6  -8  -6  -6  -6
  5  8  -7  -6  -7  -7  -6  -6
  5  8  -7  -6  -7  -6  -7  -6
  5  8  -7  -6  -7  -6  -6  -7
  5  8  -7  -6  -6  -8  -6  -6
  5  8  -7  -6  -6  -7  -7  -6
  5  8  -7  -6  -6  -7  -6  -7
  5  8  -7  -6  -6  -6  -8  -6
  5  8  -7  -6  -6  -6  -7  -7
  5  8  -7  -6  -6  -6  -6  -8
  5  8  -6  -8  -7  -6  -6  -6
  5  8  -6  -8  -6  -7  -6  -6
  5  8  -6  -8  -6  -6  -7  -6
  5  8  -6  -8  -6  -6  -6  -7
  5  8  -6  -7  -8  -6  -6  -6
  5  8  -6  -7  -7  -7  -6  -6
  5  8  -6  -7  -7  -6  -7  -6
  5  8  -6  -7  -7  -6  -6  -7
  5  8  -6  -7  -6  -8  -6  -6
  5  8  -6  -7  -6  -7  -7  -6
  5  8  -6  -7  -6  -7  -6  -7
  5  8  -6  -7  -6  -6  -8  -6
  5  8  -6  -7  -6  -6  -7  -7
  5  8  -6  -7  -6  -6  -6  -8
  5  8  -6  -6  -8  -7  -6  -6
  5  8  -6  -6  -8  -6  -7  -6
  5  8  -6  -6  -8  -6  -6  -7
  5  8  -6  -6  -7  -8  -6  -6
  5  8  -6  -6  -7  -7  -7  -6
  5  8  -6  -6  -7  -7  -6  -7
  5  8  -6  -6  -7  -6  -8  -6
  5  8  -6  -6  -7  -6  -7  -7
  5  8  -6  -6  -7  -6  -6  -8
  5  8  -6  -6  -6  -8  -7  -6
  5  8  -6  -6  -6  -8  -6  -7
  5  8  -6  -6  -6  -7  -8  -6
  5  8  -6  -6  -6  -7  -7  -7
  5  8  -6  -6  -6  -7  -6  -8
  5  8  -6  -6  -6  -6  -8  -7
  5  8  -6  -6  -6  -6  -7  -8
  5  9  -9  -7  -7  -7  -6  -6
  5  9  -9  -7  -7  -6  -7  -6
  5  9  -9  -7  -7  -6  -6  -7
  5  9  -9  -7  -6  -7  -7  -6
  5  9  -9  -7  -6  -7  -6  -7
  5  9  -9  -7  -6  -6  -7  -7
  5  9  -9  -6  -7  -7  -7  -6
  5  9  -9  -6  -7  -7  -6  -7
  5  9  -9  -6  -7  -6  -7  -7
  5  9  -9  -6  -6  -7  -7  -7
  5  9  -7  -9  -7  -7  -6  -6
  5  9  -7  -9  -7  -6  -7  -6
  5  9  -7  -9  -7  -6  -6  -7
  5  9  -7  -9  -6  -7  -7  -6
  5  9  -7  -9  -6  -7  -6  -7
  5  9  -7  -9  -6  -6  -7  -7
  5  9  -7  -7  -9  -7  -6  -6
  5  9  -7  -7  -9  -6  -7  -6
  5  9  -7  -7  -9  -6  -6  -7
  5  9  -7  -7  -7  -9  -6  -6
  5  9  -7  -7  -7  -6  -9  -6
  5  9  -7  -7  -7  -6  -6  -9
  5  9  -7  -7  -6  -9  -7  -6
  5  9  -7  -7  -6  -9  -6  -7
  5  9  -7  -7  -6  -7  -9  -6
  5  9  -7  -7  -6  -7  -6  -9
  5  9  -7  -7  -6  -6  -9  -7
  5  9  -7  -7  -6  -6  -7  -9
  5  9  -7  -6  -9  -7  -7  -6
  5  9  -7  -6  -9  -7  -6  -7
  5  9  -7  -6  -9  -6  -7  -7
  5  9  -7  -6  -7  -9  -7  -6
  5  9  -7  -6  -7  -9  -6  -7
  5  9  -7  -6  -7  -7  -9  -6
  5  9  -7  -6  -7  -7  -6  -9
  5  9  -7  -6  -7  -6  -9  -7
  5  9  -7  -6  -7  -6  -7  -9
  5  9  -7  -6  -6  -9  -7  -7
  5  9  -7  -6  -6  -7  -9  -7
  5  9  -7  -6  -6  -7  -7  -9
  5  9  -6  -9  -7  -7  -7  -6
  5  9  -6  -9  -7  -7  -6  -7
  5  9  -6  -9  -7  -6  -7  -7
  5  9  -6  -9  -6  -7  -7  -7
  5  9  -6  -7  -9  -7  -7  -6
  5  9  -6  -7  -9  -7  -6  -7
  5  9  -6  -7  -9  -6  -7  -7
  5  9  -6  -7  -7  -9  -7  -6
  5  9  -6  -7  -7  -9  -6  -7
  5  9  -6  -7  -7  -7  -9  -6
  5  9  -6  -7  -7  -7  -6  -9
  5  9  -6  -7  -7  -6  -9  -7
  5  9  -6  -7  -7  -6  -7  -9
  5  9  -6  -7  -6  -9  -7  -7
  5  9  -6  -7  -6  -7  -9  -7
  5  9  -6  -7  -6  -7  -7  -9
  5  9  -6  -6  -9  -7  -7  -7
  5  9  -6  -6  -7  -9  -7  -7
  5  9  -6  -6  -7  -7  -9  -7
  5  9  -6  -6  -7  -7  -7  -9
  5 11 -11  -8  -8  -8  -7  -7
  5 11 -11  -8  -8  -7  -8  -7
  5 11 -11  -8  -8  -7  -7  -8
  5 11 -11  -8  -7  -8  -8  -7
  5 11 -11  -8  -7  -8  -7  -8
  5 11 -11  -8  -7  -7  -8  -8
  5 11 -11  -7  -8  -8  -8  -7
  5 11 -11  -7  -8  -8  -7  -8
  5 11 -11  -7  -8  -7  -8  -8
  5 11 -11  -7  -7  -8  -8  -8
  5 11  -8 -11  -8  -8  -7  -7
  5 11  -8 -11  -8  -7  -8  -7
  5 11  -8 -11  -8  -7  -7  -8
  5 11  -8 -11  -7  -8  -8  -7
  5 11  -8 -11  -7  -8  -7  -8
  5 11  -8 -11  -7  -7  -8  -8
  5 11  -8  -8 -11  -8  -7  -7
  5 11  -8  -8 -11  -7  -8  -7
  5 11  -8  -8 -11  -7  -7  -8
  5 11  -8  -8  -8 -11  -7  -7
  5 11  -8  -8  -8  -7 -11  -7
  5 11  -8  -8  -8  -7  -7 -11
  5 11  -8  -8  -7 -11  -8  -7
  5 11  -8  -8  -7 -11  -7  -8
  5 11  -8  -8  -7  -8 -11  -7
  5 11  -8  -8  -7  -8  -7 -11
  5 11  -8  -8  -7  -7 -11  -8
  5 11  -8  -8  -7  -7  -8 -11
  5 11  -8  -7 -11  -8  -8  -7
  5 11  -8  -7 -11  -8  -7  -8
  5 11  -8  -7 -11  -7  -8  -8
  5 11  -8  -7  -8 -11  -8  -7
  5 11  -8  -7  -8 -11  -7  -8
  5 11  -8  -7  -8  -8 -11  -7
  5 11  -8  -7  -8  -8  -7 -11
  5 11  -8  -7  -8  -7 -11  -8
  5 11  -8  -7  -8  -7  -8 -11
  5 11  -8  -7  -7 -11  -8  -8
  5 11  -8  -7  -7  -8 -11  -8
  5 11  -8  -7  -7  -8  -8 -11
  5 11  -7 -11  -8  -8  -8  -7
  5 11  -7 -11  -8  -8  -7  -8
  5 11  -7 -11  -8  -7  -8  -8
  5 11  -7 -11  -7  -8  -8  -8
  5 11  -7  -8 -11  -8  -8  -7
  5 11  -7  -8 -11  -8  -7  -8
  5 11  -7  -8 -11  -7  -8  -8
  5 11  -7  -8  -8 -11  -8  -7
  5 11  -7  -8  -8 -11  -7  -8
  5 11  -7  -8  -8  -8 -11  -7
  5 11  -7  -8  -8  -8  -7 -11
  5 11  -7  -8  -8  -7 -11  -8
  5 11  -7  -8  -8  -7  -8 -11
  5 11  -7  -8  -7 -11  -8  -8
  5 11  -7  -8  -7  -8 -11  -8
  5 11  -7  -8  -7  -8  -8 -11
  5 11  -7  -7 -11  -8  -8  -8
  5 11  -7  -7  -8 -11  -8  -8
  5 11  -7  -7  -8  -8 -11  -8
  5 11  -7  -7  -8  -8  -8 -11
  5 16 -16 -10 -10 -10 -10 -10
  5 16 -10 -16 -10 -10 -10 -10
  5 16 -10 -10 -16 -10 -10 -10
  5 16 -10 -10 -10 -16 -10 -10
  5 16 -10 -10 -10 -10 -16 -10
  5 16 -10 -10 -10 -10 -10 -16
  5 18 -18 -11 -11 -11 -11 -11
  5 18 -11 -18 -11 -11 -11 -11
  5 18 -11 -11 -18 -11 -11 -11
  5 18 -11 -11 -11 -18 -11 -11
  5 18 -11 -11 -11 -11 -18 -11
  5 18 -11 -11 -11 -11 -11 -18
  6  5  -5  -5  -5  -5  -5  -5
  6  7  -7  -7  -6  -6  -6  -6
  6  7  -7  -6  -7  -6  -6  -6
  6  7  -7  -6  -6  -7  -6  -6
  6  7  -7  -6  -6  -6  -7  -6
  6  7  -7  -6  -6  -6  -6  -7
  6  7  -6  -7  -7  -6  -6  -6
  6  7  -6  -7  -6  -7  -6  -6
  6  7  -6  -7  -6  -6  -7  -6
  6  7  -6  -7  -6  -6  -6  -7
  6  7  -6  -6  -7  -7  -6  -6
  6  7  -6  -6  -7  -6  -7  -6
  6  7  -6  -6  -7  -6  -6  -7
  6  7  -6  -6  -6  -7  -7  -6
  6  7  -6  -6  -6  -7  -6  -7
  6  7  -6  -6  -6  -6  -7  -7
  6  8  -8  -7  -7  -7  -6  -6
  6  8  -8  -7  -7  -6  -7  -6
  6  8  -8  -7  -7  -6  -6  -7
  6  8  -8  -7  -6  -7  -7  -6
  6  8  -8  -7  -6  -7  -6  -7
  6  8  -8  -7  -6  -6  -7  -7
  6  8  -8  -6  -7  -7  -7  -6
  6  8  -8  -6  -7  -7  -6  -7
  6  8  -8  -6  -7  -6  -7  -7
  6  8  -8  -6  -6  -7  -7  -7
  6  8  -7  -8  -7  -7  -6  -6
  6  8  -7  -8  -7  -6  -7  -6
  6  8  -7  -8  -7  -6  -6  -7
  6  8  -7  -8  -6  -7  -7  -6
  6  8  -7  -8  -6  -7  -6  -7
  6  8  -7  -8  -6  -6  -7  -7
  6  8  -7  -7  -8  -7  -6  -6
  6  8  -7  -7  -8  -6  -7  -6
  6  8  -7  -7  -8  -6  -6  -7
  6  8  -7  -7  -7  -8  -6  -6
  6  8  -7  -7  -7  -6  -8  -6
  6  8  -7  -7  -7  -6  -6  -8
  6  8  -7  -7  -6  -8  -7  -6
  6  8  -7  -7  -6  -8  -6  -7
  6  8  -7  -7  -6  -7  -8  -6
  6  8  -7  -7  -6  -7  -6  -8
  6  8  -7  -7  -6  -6  -8  -7
  6  8  -7  -7  -6  -6  -7  -8
  6  8  -7  -6  -8  -7  -7  -6
  6  8  -7  -6  -8  -7  -6  -7
  6  8  -7  -6  -8  -6  -7  -7
  6  8  -7  -6  -7  -8  -7  -6
  6  8  -7  -6  -7  -8  -6  -7
  6  8  -7  -6  -7  -7  -8  -6
  6  8  -7  -6  -7  -7  -6  -8
  6  8  -7  -6  -7  -6  -8  -7
  6  8  -7  -6  -7  -6  -7  -8
  6  8  -7  -6  -6  -8  -7  -7
  6  8  -7  -6  -6  -7  -8  -7
  6  8  -7  -6  -6  -7  -7  -8
  6  8  -6  -8  -7  -7  -7  -6
  6  8  -6  -8  -7  -7  -6  -7
  6  8  -6  -8  -7  -6  -7  -7
  6  8  -6  -8  -6  -7  -7  -7
  6  8  -6  -7  -8  -7  -7  -6
  6  8  -6  -7  -8  -7  -6  -7
  6  8  -6  -7  -8  -6  -7  -7
  6  8  -6  -7  -7  -8  -7  -6
  6  8  -6  -7  -7  -8  -6  -7
  6  8  -6  -7  -7  -7  -8  -6
  6  8  -6  -7  -7  -7  -6  -8
  6  8  -6  -7  -7  -6  -8  -7
  6  8  -6  -7  -7  -6  -7  -8
  6  8  -6  -7  -6  -8  -7  -7
  6  8  -6  -7  -6  -7  -8  -7
  6  8  -6  -7  -6  -7  -7  -8
  6  8  -6  -6  -8  -7  -7  -7
  6  8  -6  -6  -7  -8  -7  -7
  6  8  -6  -6  -7  -7  -8  -7
  6  8  -6  -6  -7  -7  -7  -8
  6 10 -10  -8  -8  -8  -7  -7
  6 10 -10  -8  -8  -7  -8  -7
  6 10 -10  -8  -8  -7  -7  -8
  6 10 -10  -8  -7  -8  -8  -7
  6 10 -10  -8  -7  -8  -7  -8
  6 10 -10  -8  -7  -7  -8  -8
  6 10 -10  -7  -8  -8  -8  -7
  6 10 -10  -7  -8  -8  -7  -8
  6 10 -10  -7  -8  -7  -8  -8
  6 10 -10  -7  -7  -8  -8  -8
  6 10  -8 -10  -8  -8  -7  -7
  6 10  -8 -10  -8  -7  -8  -7
  6 10  -8 -10  -8  -7  -7  -8
  6 10  -8 -10  -7  -8  -8  -7
  6 10  -8 -10  -7  -8  -7  -8
  6 10  -8 -10  -7  -7  -8  -8
  6 10  -8  -8 -10  -8  -7  -7
  6 10  -8  -8 -10  -7  -8  -7
  6 10  -8  -8 -10  -7  -7  -8
  6 10  -8  -8  -8 -10  -7  -7
  6 10  -8  -8  -8  -7 -10  -7
  6 10  -8  -8  -8  -7  -7 -10
  6 10  -8  -8  -7 -10  -8  -7
  6 10  -8  -8  -7 -10  -7  -8
  6 10  -8  -8  -7  -8 -10  -7
  6 10  -8  -8  -7  -8  -7 -10
  6 10  -8  -8  -7  -7 -10  -8
  6 10  -8  -8  -7  -7  -8 -10
  6 10  -8  -7 -10  -8  -8  -7
  6 10  -8  -7 -10  -8  -7  -8
  6 10  -8  -7 -10  -7  -8  -8
  6 10  -8  -7  -8 -10  -8  -7
  6 10  -8  -7  -8 -10  -7  -8
  6 10  -8  -7  -8  -8 -10  -7
  6 10  -8  -7  -8  -8  -7 -10
  6 10  -8  -7  -8  -7 -10  -8
  6 10  -8  -7  -8  -7  -8 -10
  6 10  -8  -7  -7 -10  -8  -8
  6 10  -8  -7  -7  -8 -10  -8
  6 10  -8  -7  -7  -8  -8 -10
  6 10  -7 -10  -8  -8  -8  -7
  6 10  -7 -10  -8  -8  -7  -8
  6 10  -7 -10  -8  -7  -8  -8
  6 10  -7 -10  -7  -8  -8  -8
  6 10  -7  -8 -10  -8  -8  -7
  6 10  -7  -8 -10  -8  -7  -8
  6 10  -7  -8 -10  -7  -8  -8
  6 10  -7  -8  -8 -10  -8  -7
  6 10  -7  -8  -8 -10  -7  -8
  6 10  -7  -8  -8  -8 -10  -7
  6 10  -7  -8  -8  -8  -7 -10
  6 10  -7  -8  -8  -7 -10  -8
  6 10  -7  -8  -8  -7  -8 -10
  6 10  -7  -8  -7 -10  -8  -8
  6 10  -7  -8  -7  -8 -10  -8
  6 10  -7  -8  -7  -8  -8 -10
  6 10  -7  -7 -10  -8  -8  -8
  6 10  -7  -7  -8 -10  -8  -8
  6 10  -7  -7  -8  -8 -10  -8
  6 10  -7  -7  -8  -8  -8 -10
  6 15 -15 -10 -10 -10 -10 -10
  6 15 -10 -15 -10 -10 -10 -10
  6 15 -10 -10 -15 -10 -10 -10
  6 15 -10 -10 -10 -15 -10 -10
  6 15 -10 -10 -10 -10 -15 -10
  6 15 -10 -10 -10 -10 -10 -15
  6 17 -17 -11 -11 -11 -11 -11
  6 17 -11 -17 -11 -11 -11 -11
  6 17 -11 -11 -17 -11 -11 -11
  6 17 -11 -11 -11 -17 -11 -11
  6 17 -11 -11 -11 -11 -17 -11
  6 17 -11 -11 -11 -11 -11 -17
  7  6  -6  -6  -6  -6  -6  -6
  7  7  -7  -7  -7  -7  -6  -6
  7  7  -7  -7  -7  -6  -7  -6
  7  7  -7  -7  -7  -6  -6  -7
  7  7  -7  -7  -6  -7  -7  -6
  7  7  -7  -7  -6  -7  -6  -7
  7  7  -7  -7  -6  -6  -7  -7
  7  7  -7  -6  -7  -7  -7  -6
  7  7  -7  -6  -7  -7  -6  -7
  7  7  -7  -6  -7  -6  -7  -7
  7  7  -7  -6  -6  -7  -7  -7
  7  7  -6  -7  -7  -7  -7  -6
  7  7  -6  -7  -7  -7  -6  -7
  7  7  -6  -7  -7  -6  -7  -7
  7  7  -6  -7  -6  -7  -7  -7
  7  7  -6  -6  -7  -7  -7  -7
  7  9  -9  -8  -8  -8  -7  -7
  7  9  -9  -8  -8  -7  -8  -7
  7  9  -9  -8  -8  -7  -7  -8
  7  9  -9  -8  -7  -8  -8  -7
  7  9  -9  -8  -7  -8  -7  -8
  7  9  -9  -8  -7  -7  -8  -8
  7  9  -9  -7  -8  -8  -8  -7
  7  9  -9  -7  -8  -8  -7  -8
  7  9  -9  -7  -8  -7  -8  -8
  7  9  -9  -7  -7  -8  -8  -8
  7  9  -8  -9  -8  -8  -7  -7
  7  9  -8  -9  -8  -7  -8  -7
  7  9  -8  -9  -8  -7  -7  -8
  7  9  -8  -9  -7  -8  -8  -7
  7  9  -8  -9  -7  -8  -7  -8
  7  9  -8  -9  -7  -7  -8  -8
  7  9  -8  -8  -9  -8  -7  -7
  7  9  -8  -8  -9  -7  -8  -7
  7  9  -8  -8  -9  -7  -7  -8
  7  9  -8  -8  -8  -9  -7  -7
  7  9  -8  -8  -8  -7  -9  -7
  7  9  -8  -8  -8  -7  -7  -9
  7  9  -8  -8  -7  -9  -8  -7
  7  9  -8  -8  -7  -9  -7  -8
  7  9  -8  -8  -7  -8  -9  -7
  7  9  -8  -8  -7  -8  -7  -9
  7  9  -8  -8  -7  -7  -9  -8
  7  9  -8  -8  -7  -7  -8  -9
  7  9  -8  -7  -9  -8  -8  -7
  7  9  -8  -7  -9  -8  -7  -8
  7  9  -8  -7  -9  -7  -8  -8
  7  9  -8  -7  -8  -9  -8  -7
  7  9  -8  -7  -8  -9  -7  -8
  7  9  -8  -7  -8  -8  -9  -7
  7  9  -8  -7  -8  -8  -7  -9
  7  9  -8  -7  -8  -7  -9  -8
  7  9  -8  -7  -8  -7  -8  -9
  7  9  -8  -7  -7  -9  -8  -8
  7  9  -8  -7  -7  -8  -9  -8
  7  9  -8  -7  -7  -8  -8  -9
  7  9  -7  -9  -8  -8  -8  -7
  7  9  -7  -9  -8  -8  -7  -8
  7  9  -7  -9  -8  -7  -8  -8
  7  9  -7  -9  -7  -8  -8  -8
  7  9  -7  -8  -9  -8  -8  -7
  7  9  -7  -8  -9  -8  -7  -8
  7  9  -7  -8  -9  -7  -8  -8
  7  9  -7  -8  -8  -9  -8  -7
  7  9  -7  -8  -8  -9  -7  -8
  7  9  -7  -8  -8  -8  -9  -7
  7  9  -7  -8  -8  -8  -7  -9
  7  9  -7  -8  -8  -7  -9  -8
  7  9  -7  -8  -8  -7  -8  -9
  7  9  -7  -8  -7  -9  -8  -8
  7  9  -7  -8  -7  -8  -9  -8
  7  9  -7  -8  -7  -8  -8  -9
  7  9  -7  -7  -9  -8  -8  -8
  7  9  -7  -7  -8  -9  -8  -8
  7  9  -7  -7  -8  -8  -9  -8
  7  9  -7  -7  -8  -8  -8  -9
  7 14 -14 -10 -10 -10 -10 -10
  7 14 -10 -14 -10 -10 -10 -10
  7 14 -10 -10 -14 -10 -10 -10
  7 14 -10 -10 -10 -14 -10 -10
  7 14 -10 -10 -10 -10 -14 -10
  7 14 -10 -10 -10 -10 -10 -14
  7 16 -16 -11 -11 -11 -11 -11
  7 16 -11 -16 -11 -11 -11 -11
  7 16 -11 -11 -16 -11 -11 -11
  7 16 -11 -11 -11 -16 -11 -11
  7 16 -11 -11 -11 -11 -16 -11
  7 16 -11 -11 -11 -11 -11 -16
  8  7  -7  -7  -7  -7  -7  -7
  8  8  -8  -8  -8  -8  -7  -7
  8  8  -8  -8  -8  -7  -8  -7
  8  8  -8  -8  -8  -7  -7  -8
  8  8  -8  -8  -7  -8  -8  -7
  8  8  -8  -8  -7  -8  -7  -8
  8  8  -8  -8  -7  -7  -8  -8
  8  8  -8  -7  -8  -8  -8  -7
  8  8  -8  -7  -8  -8  -7  -8
  8  8  -8  -7  -8  -7  -8  -8
  8  8  -8  -7  -7  -8  -8  -8
  8  8  -7  -8  -8  -8  -8  -7
  8  8  -7  -8  -8  -8  -7  -8
  8  8  -7  -8  -8  -7  -8  -8
  8  8  -7  -8  -7  -8  -8  -8
  8  8  -7  -7  -8  -8  -8  -8
  8 13 -13 -10 -10 -10 -10 -10
  8 13 -10 -13 -10 -10 -10 -10
  8 13 -10 -10 -13 -10 -10 -10
  8 13 -10 -10 -10 -13 -10 -10
  8 13 -10 -10 -10 -10 -13 -10
  8 13 -10 -10 -10 -10 -10 -13
  8 15 -15 -11 -11 -11 -11 -11
  8 15 -11 -15 -11 -11 -11 -11
  8 15 -11 -11 -15 -11 -11 -11
  8 15 -11 -11 -11 -15 -11 -11
  8 15 -11 -11 -11 -11 -15 -11
  8 15 -11 -11 -11 -11 -11 -15
  9  8  -8  -8  -8  -8  -8  -8
  9 12 -12 -10 -10 -10 -10 -10
  9 12 -10 -12 -10 -10 -10 -10
  9 12 -10 -10 -12 -10 -10 -10
  9 12 -10 -10 -10 -12 -10 -10
  9 12 -10 -10 -10 -10 -12 -10
  9 12 -10 -10 -10 -10 -10 -12
  9 14 -14 -11 -11 -11 -11 -11
  9 14 -11 -14 -11 -11 -11 -11
  9 14 -11 -11 -14 -11 -11 -11
  9 14 -11 -11 -11 -14 -11 -11
  9 14 -11 -11 -11 -11 -14 -11
  9 14 -11 -11 -11 -11 -11 -14
 10  9  -9  -9  -9  -9  -9  -9
 10 11 -11 -10 -10 -10 -10 -10
 10 11 -10 -11 -10 -10 -10 -10
 10 11 -10 -10 -11 -10 -10 -10
 10 11 -10 -10 -10 -11 -10 -10
 10 11 -10 -10 -10 -10 -11 -10
 10 11 -10 -10 -10 -10 -10 -11
 10 13 -13 -11 -11 -11 -11 -11
 10 13 -11 -13 -11 -11 -11 -11
 10 13 -11 -11 -13 -11 -11 -11
 10 13 -11 -11 -11 -13 -11 -11
 10 13 -11 -11 -11 -11 -13 -11
 10 13 -11 -11 -11 -11 -11 -13
 11 10 -10 -10 -10 -10 -10 -10
 11 12 -12 -11 -11 -11 -11 -11
 11 12 -11 -12 -11 -11 -11 -11
 11 12 -11 -11 -12 -11 -11 -11
 11 12 -11 -11 -11 -12 -11 -11
 11 12 -11 -11 -11 -11 -12 -11
 11 12 -11 -11 -11 -11 -11 -12
 12 11 -11 -11 -11 -11 -11 -11
 12 12 -12 -12 -12 -11 -11 -11
 12 12 -12 -12 -11 -12 -11 -11
 12 12 -12 -12 -11 -11 -12 -11
 12 12 -12 -12 -11 -11 -11 -12
 12 12 -12 -11 -12 -12 -11 -11
 12 12 -12 -11 -12 -11 -12 -11
 12 12 -12 -11 -12 -11 -11 -12
 12 12 -12 -11 -11 -12 -12 -11
 12 12 -12 -11 -11 -12 -11 -12
 12 12 -12 -11 -11 -11 -12 -12
 12 12 -11 -12 -12 -12 -11 -11
 12 12 -11 -12 -12 -11 -12 -11
 12 12 -11 -12 -12 -11 -11 -12
 12 12 -11 -12 -11 -12 -12 -11
 12 12 -11 -12 -11 -12 -11 -12
 12 12 -11 -12 -11 -11 -12 -12
 12 12 -11 -11 -12 -12 -12 -11
 12 12 -11 -11 -12 -12 -11 -12
 12 12 -11 -11 -12 -11 -12 -12
 12 12 -11 -11 -11 -12 -12 -12
 13 13 -13 -13 -13 -12 -12 -12
 13 13 -13 -13 -12 -13 -12 -12
 13 13 -13 -13 -12 -12 -13 -12
 13 13 -13 -13 -12 -12 -12 -13
 13 13 -13 -12 -13 -13 -12 -12
 13 13 -13 -12 -13 -12 -13 -12
 13 13 -13 -12 -13 -12 -12 -13
 13 13 -13 -12 -12 -13 -13 -12
 13 13 -13 -12 -12 -13 -12 -13
 13 13 -13 -12 -12 -12 -13 -13
 13 13 -12 -13 -13 -13 -12 -12
 13 13 -12 -13 -13 -12 -13 -12
 13 13 -12 -13 -13 -12 -12 -13
 13 13 -12 -13 -12 -13 -13 -12
 13 13 -12 -13 -12 -13 -12 -13
 13 13 -12 -13 -12 -12 -13 -13
 13 13 -12 -12 -13 -13 -13 -12
 13 13 -12 -12 -13 -13 -12 -13
 13 13 -12 -12 -13 -12 -13 -13
 13 13 -12 -12 -12 -13 -13 -13

404 extreme rays:
  0  1  -1  -1   0   0   0   0
  0  1  -1   0  -1   0   0   0
  0  1  -1   0   0  -1   0   0
  0  1  -1   0   0   0  -1   0
  0  1  -1   0   0   0   0  -1
  0  1  -1   0   0   0   0   0
  0  1   0  -1  -1   0   0   0
  0  1   0  -1   0  -1   0   0
  0  1   0  -1   0   0  -1   0
  0  1   0  -1   0   0   0  -1
  0  1   0  -1   0   0   0   0
  0  1   0   0  -1  -1   0   0
  0  1   0   0  -1   0  -1   0
  0  1   0   0  -1   0   0  -1
  0  1   0   0  -1   0   0   0
  0  1   0   0   0  -1  -1   0
  0  1   0   0   0  -1   0  -1
  0  1   0   0   0  -1   0   0
  0  1   0   0   0   0  -1  -1
  0  1   0   0   0   0  -1   0
  0  1   0   0   0   0   0  -1
  0  1   0   0   0   0   0   0
  0  2  -2  -1  -1  -1  -1   0
  0  2  -2  -1  -1  -1   0  -1
  0  2  -2  -1  -1  -1   0   0
  0  2  -2  -1  -1   0  -1  -1
  0  2  -2  -1  -1   0  -1   0
  0  2  -2  -1  -1   0   0  -1
  0  2  -2  -1   0  -1  -1  -1
  0  2  -2  -1   0  -1  -1   0
  0  2  -2  -1   0  -1   0  -1
  0  2  -2  -1   0   0  -1  -1
  0  2  -2   0  -1  -1  -1  -1
  0  2  -2   0  -1  -1  -1   0
  0  2  -2   0  -1  -1   0  -1
  0  2  -2   0  -1   0  -1  -1
  0  2  -2   0   0  -1  -1  -1
  0  2  -1  -2  -1  -1  -1   0
  0  2  -1  -2  -1  -1   0  -1
  0  2  -1  -2  -1  -1   0   0
  0  2  -1  -2  -1   0  -1  -1
  0  2  -1  -2  -1   0  -1   0
  0  2  -1  -2  -1   0   0  -1
  0  2  -1  -2   0  -1  -1  -1
  0  2  -1  -2   0  -1  -1   0
  0  2  -1  -2   0  -1   0  -1
  0  2  -1  -2   0   0  -1  -1
  0  2  -1  -1  -2  -1  -1   0
  0  2  -1  -1  -2  -1   0  -1
  0  2  -1  -1  -2  -1   0   0
  0  2  -1  -1  -2   0  -1  -1
  0  2  -1  -1  -2   0  -1   0
  0  2  -1  -1  -2   0   0  -1
  0  2  -1  -1  -1  -2  -1   0
  0  2  -1  -1  -1  -2   0  -1
  0  2  -1  -1  -1  -2   0   0
  0  2  -1  -1  -1  -1  -2   0
  0  2  -1  -1  -1  -1   0  -2
  0  2  -1  -1  -1   0  -2  -1
  0  2  -1  -1  -1   0  -2   0
  0  2  -1  -1  -1   0  -1  -2
  0  2  -1  -1  -1   0   0  -2
  0  2  -1  -1   0  -2  -1  -1
  0  2  -1  -1   0  -2  -1   0
  0  2  -1  -1   0  -2   0  -1
  0  2  -1  -1   0  -1  -2  -1
  0  2  -1  -1   0  -1  -2   0
  0  2  -1  -1   0  -1  -1  -2
  0  2  -1  -1   0  -1   0  -2
  0  2  -1  -1   0   0  -2  -1
  0  2  -1  -1   0   0  -1  -2
  0  2  -1   0  -2  -1  -1  -1
  0  2  -1   0  -2  -1  -1   0
  0  2  -1   0  -2  -1   0  -1
  0  2  -1   0  -2   0  -1  -1
  0  2  -1   0  -1  -2  -1  -1
  0  2  -1   0  -1  -2  -1   0
  0  2  -1   0  -1  -2   0  -1
  0  2  -1   0  -1  -1  -2  -1
  0  2  -1   0  -1  -1  -2   0
  0  2  -1   0  -1  -1  -1  -2
  0  2  -1   0  -1  -1   0  -2
  0  2  -1   0  -1   0  -2  -1
  0  2  -1   0  -1   0  -1  -2
  0  2  -1   0   0  -2  -1  -1
  0  2  -1   0   0  -1  -2  -1
  0  2  -1   0   0  -1  -1  -2
  0  2   0  -2  -1  -1  -1  -1
  0  2   0  -2  -1  -1  -1   0
  0  2   0  -2  -1  -1   0  -1
  0  2   0  -2  -1   0  -1  -1
  0  2   0  -2   0  -1  -1  -1
  0  2   0  -1  -2  -1  -1  -1
  0  2   0  -1  -2  -1  -1   0
  0  2   0  -1  -2  -1   0  -1
  0  2   0  -1  -2   0  -1  -1
  0  2   0  -1  -1  -2  -1  -1
  0  2   0  -1  -1  -2  -1   0
  0  2   0  -1  -1  -2   0  -1
  0  2   0  -1  -1  -1  -2  -1
  0  2   0  -1  -1  -1  -2   0
  0  2   0  -1  -1  -1  -1  -2
  0  2   0  -1  -1  -1   0  -2
  0  2   0  -1  -1   0  -2  -1
  0  2   0  -1  -1   0  -1  -2
  0  2   0  -1   0  -2  -1  -1
  0  2   0  -1   0  -1  -2  -1
  0  2   0  -1   0  -1  -1  -2
  0  2   0   0  -2  -1  -1  -1
  0  2   0   0  -1  -2  -1  -1
  0  2   0   0  -1  -1  -2  -1
  0  2   0   0  -1  -1  -1  -2
  0  3  -2  -2  -2  -2  -1  -1
  0  3  -2  -2  -2  -2  -1   0
  0  3  -2  -2  -2  -2   0  -1
  0  3  -2  -2  -2  -2   0   0
  0  3  -2  -2  -2  -1  -2  -1
  0  3  -2  -2  -2  -1  -2   0
  0  3  -2  -2  -2  -1  -1  -2
  0  3  -2  -2  -2  -1   0  -2
  0  3  -2  -2  -2   0  -2  -1
  0  3  -2  -2  -2   0  -2   0
  0  3  -2  -2  -2   0  -1  -2
  0  3  -2  -2  -2   0   0  -2
  0  3  -2  -2  -1  -2  -2  -1
  0  3  -2  -2  -1  -2  -2   0
  0  3  -2  -2  -1  -2  -1  -2
  0  3  -2  -2  -1  -2   0  -2
  0  3  -2  -2  -1  -1  -2  -2
  0  3  -2  -2  -1   0  -2  -2
  0  3  -2  -2   0  -2  -2  -1
  0  3  -2  -2   0  -2  -2   0
  0  3  -2  -2   0  -2  -1  -2
  0  3  -2  -2   0  -2   0  -2
  0  3  -2  -2   0  -1  -2  -2
  0  3  -2  -2   0   0  -2  -2
  0  3  -2  -1  -2  -2  -2  -1
  0  3  -2  -1  -2  -2  -2   0
  0  3  -2  -1  -2  -2  -1  -2
  0  3  -2  -1  -2  -2   0  -2
  0  3  -2  -1  -2  -1  -2  -2
  0  3  -2  -1  -2   0  -2  -2
  0  3  -2  -1  -1  -2  -2  -2
  0  3  -2  -1   0  -2  -2  -2
  0  3  -2   0  -2  -2  -2  -1
  0  3  -2   0  -2  -2  -2   0
  0  3  -2   0  -2  -2  -1  -2
  0  3  -2   0  -2  -2   0  -2
  0  3  -2   0  -2  -1  -2  -2
  0  3  -2   0  -2   0  -2  -2
  0  3  -2   0  -1  -2  -2  -2
  0  3  -2   0   0  -2  -2  -2
  0  3  -1  -2  -2  -2  -2  -1
  0  3  -1  -2  -2  -2  -2   0
  0  3  -1  -2  -2  -2  -1  -2
  0  3  -1  -2  -2  -2   0  -2
  0  3  -1  -2  -2  -1  -2  -2
  0  3  -1  -2  -2   0  -2  -2
  0  3  -1  -2  -1  -2  -2  -2
  0  3  -1  -2   0  -2  -2  -2
  0  3  -1  -1  -2  -2  -2  -2
  0  3  -1   0  -2  -2  -2  -2
  0  3   0  -2  -2  -2  -2  -1
  0  3   0  -2  -2  -2  -2   0
  0  3   0  -2  -2  -2  -1  -2
  0  3   0  -2  -2  -2   0  -2
  0  3   0  -2  -2  -1  -2  -2
  0  3   0  -2  -2   0  -2  -2
  0  3   0  -2  -1  -2  -2  -2
  0  3   0  -2   0  -2  -2  -2
  0  3   0  -1  -2  -2  -2  -2
  0  3   0   0  -2  -2  -2  -2
  0  6  -6  -3  -3  -3  -3  -2
  0  6  -6  -3  -3  -3  -2  -3
  0  6  -6  -3  -3  -2  -3  -3
  0  6  -6  -3  -2  -3  -3  -3
  0  6  -6  -2  -3  -3  -3  -3
  0  6  -3  -6  -3  -3  -3  -2
  0  6  -3  -6  -3  -3  -2  -3
  0  6  -3  -6  -3  -2  -3  -3
  0  6  -3  -6  -2  -3  -3  -3
  0  6  -3  -3  -6  -3  -3  -2
  0  6  -3  -3  -6  -3  -2  -3
  0  6  -3  -3  -6  -2  -3  -3
  0  6  -3  -3  -3  -6  -3  -2
  0  6  -3  -3  -3  -6  -2  -3
  0  6  -3  -3  -3  -3  -6  -2
  0  6  -3  -3  -3  -3  -2  -6
  0  6  -3  -3  -3  -2  -6  -3
  0  6  -3  -3  -3  -2  -3  -6
  0  6  -3  -3  -2  -6  -3  -3
  0  6  -3  -3  -2  -3  -6  -3
  0  6  -3  -3  -2  -3  -3  -6
  0  6  -3  -2  -6  -3  -3  -3
  0  6  -3  -2  -3  -6  -3  -3
  0  6  -3  -2  -3  -3  -6  -3
  0  6  -3  -2  -3  -3  -3  -6
  0  6  -2  -6  -3  -3  -3  -3
  0  6  -2  -3  -6  -3  -3  -3
  0  6  -2  -3  -3  -6  -3  -3
  0  6  -2  -3  -3  -3  -6  -3
  0  6  -2  -3  -3  -3  -3  -6
  0  7  -4  -4  -4  -4  -4  -4
  0 13 -13  -7  -6  -6  -6  -6
  0 13 -13  -6  -7  -6  -6  -6
  0 13 -13  -6  -6  -7  -6  -6
  0 13 -13  -6  -6  -6  -7  -6
  0 13 -13  -6  -6  -6  -6  -7
  0 13  -7 -13  -6  -6  -6  -6
  0 13  -7  -6 -13  -6  -6  -6
  0 13  -7  -6  -6 -13  -6  -6
  0 13  -7  -6  -6  -6 -13  -6
  0 13  -7  -6  -6  -6  -6 -13
  0 13  -6 -13  -7  -6  -6  -6
  0 13  -6 -13  -6  -7  -6  -6
  0 13  -6 -13  -6  -6  -7  -6
  0 13  -6 -13  -6  -6  -6  -7
  0 13  -6  -7 -13  -6  -6  -6
  0 13  -6  -7  -6 -13  -6  -6
  0 13  -6  -7  -6  -6 -13  -6
  0 13  -6  -7  -6  -6  -6 -13
  0 13  -6  -6 -13  -7  -6  -6
  0 13  -6  -6 -13  -6  -7  -6
  0 13  -6  -6 -13  -6  -6  -7
  0 13  -6  -6  -7 -13  -6  -6
  0 13  -6  -6  -7  -6 -13  -6
  0 13  -6  -6  -7  -6  -6 -13
  0 13  -6  -6  -6 -13  -7  -6
  0 13  -6  -6  -6 -13  -6  -7
  0 13  -6  -6  -6  -7 -13  -6
  0 13  -6  -6  -6  -7  -6 -13
  0 13  -6  -6  -6  -6 -13  -7
  0 13  -6  -6  -6  -6  -7 -13
  0 16 -16  -8  -8  -8  -7  -7
  0 16 -16  -8  -8  -7  -8  -7
  0 16 -16  -8  -8  -7  -7  -8
  0 16 -16  -8  -7  -8  -8  -7
  0 16 -16  -8  -7  -8  -7  -8
  0 16 -16  -8  -7  -7  -8  -8
  0 16 -16  -7  -8  -8  -8  -7
  0 16 -16  -7  -8  -8  -7  -8
  0 16 -16  -7  -8  -7  -8  -8
  0 16 -16  -7  -7  -8  -8  -8
  0 16  -8 -16  -8  -8  -7  -7
  0 16  -8 -16  -8  -7  -8  -7
  0 16  -8 -16  -8  -7  -7  -8
  0 16  -8 -16  -7  -8  -8  -7
  0 16  -8 -16  -7  -8  -7  -8
  0 16  -8 -16  -7  -7  -8  -8
  0 16  -8  -8 -16  -8  -7  -7
  0 16  -8  -8 -16  -7  -8  -7
  0 16  -8  -8 -16  -7  -7  -8
  0 16  -8  -8  -8 -16  -7  -7
  0 16  -8  -8  -8  -7 -16  -7
  0 16  -8  -8  -8  -7  -7 -16
  0 16  -8  -8  -7 -16  -8  -7
  0 16  -8  -8  -7 -16  -7  -8
  0 16  -8  -8  -7  -8 -16  -7
  0 16  -8  -8  -7  -8  -7 -16
  0 16  -8  -8  -7  -7 -16  -8
  0 16  -8  -8  -7  -7  -8 -16
  0 16  -8  -7 -16  -8  -8  -7
  0 16  -8  -7 -16  -8  -7  -8
  0 16  -8  -7 -16  -7  -8  -8
  0 16  -8  -7  -8 -16  -8  -7
  0 16  -8  -7  -8 -16  -7  -8
  0 16  -8  -7  -8  -8 -16  -7
  0 16  -8  -7  -8  -8  -7 -16
  0 16  -8  -7  -8  -7 -16  -8
  0 16  -8  -7  -8  -7  -8 -16
  0 16  -8  -7  -7 -16  -8  -8
  0 16  -8  -7  -7  -8 -16  -8
  0 16  -8  -7  -7  -8  -8 -16
  0 16  -7 -16  -8  -8  -8  -7
  0 16  -7 -16  -8  -8  -7  -8
  0 16  -7 -16  -8  -7  -8  -8
  0 16  -7 -16  -7  -8  -8  -8
  0 16  -7  -8 -16  -8  -8  -7
  0 16  -7  -8 -16  -8  -7  -8
  0 16  -7  -8 -16  -7  -8  -8
  0 16  -7  -8  -8 -16  -8  -7
  0 16  -7  -8  -8 -16  -7  -8
  0 16  -7  -8  -8  -8 -16  -7
  0 16  -7  -8  -8  -8  -7 -16
  0 16  -7  -8  -8  -7 -16  -8
  0 16  -7  -8  -8  -7  -8 -16
  0 16  -7  -8  -7 -16  -8  -8
  0 16  -7  -8  -7  -8 -16  -8
  0 16  -7  -8  -7  -8  -8 -16
  0 16  -7  -7 -16  -8  -8  -8
  0 16  -7  -7  -8 -16  -8  -8
  0 16  -7  -7  -8  -8 -16  -8
  0 16  -7  -7  -8  -8  -8 -16
  0 23 -23 -11 -11 -11 -11 -11
  0 23 -11 -23 -11 -11 -11 -11
  0 23 -11 -11 -23 -11 -11 -11
  0 23 -11 -11 -11 -23 -11 -11
  0 23 -11 -11 -11 -11 -23 -11
  0 23 -11 -11 -11 -11 -11 -23
  1  0   0   0   0   0   0   0
  1  1  -1  -1  -1  -1  -1   0
  1  1  -1  -1  -1  -1   0  -1
  1  1  -1  -1  -1  -1   0   0
  1  1  -1  -1  -1   0  -1  -1
  1  1  -1  -1  -1   0  -1   0
  1  1  -1  -1  -1   0   0  -1
  1  1  -1  -1  -1   0   0   0
  1  1  -1  -1   0  -1  -1  -1
  1  1  -1  -1   0  -1  -1   0
  1  1  -1  -1   0  -1   0  -1
  1  1  -1  -1   0  -1   0   0
  1  1  -1  -1   0   0  -1  -1
  1  1  -1  -1   0   0  -1   0
  1  1  -1  -1   0   0   0  -1
  1  1  -1   0  -1  -1  -1  -1
  1  1  -1   0  -1  -1  -1   0
  1  1  -1   0  -1  -1   0  -1
  1  1  -1   0  -1  -1   0   0
  1  1  -1   0  -1   0  -1  -1
  1  1  -1   0  -1   0  -1   0
  1  1  -1   0  -1   0   0  -1
  1  1  -1   0   0  -1  -1  -1
  1  1  -1   0   0  -1  -1   0
  1  1  -1   0   0  -1   0  -1
  1  1  -1   0   0   0  -1  -1
  1  1   0  -1  -1  -1  -1  -1
  1  1   0  -1  -1  -1  -1   0
  1  1   0  -1  -1  -1   0  -1
  1  1   0  -1  -1  -1   0   0
  1  1   0  -1  -1   0  -1  -1
  1  1   0  -1  -1   0  -1   0
  1  1   0  -1  -1   0   0  -1
  1  1   0  -1   0  -1  -1  -1
  1  1   0  -1   0  -1  -1   0
  1  1   0  -1   0  -1   0  -1
  1  1   0  -1   0   0  -1  -1
  1  1   0   0  -1  -1  -1  -1
  1  1   0   0  -1  -1  -1   0
  1  1   0   0  -1  -1   0  -1
  1  1   0   0  -1   0  -1  -1
  1  1   0   0   0  -1  -1  -1
  1  4  -3  -3  -3  -3  -3   0
  1  4  -3  -3  -3  -3   0  -3
  1  4  -3  -3  -3   0  -3  -3
  1  4  -3  -3   0  -3  -3  -3
  1  4  -3   0  -3  -3  -3  -3
  1  4   0  -3  -3  -3  -3  -3
  3  3  -3  -3  -3  -3  -3  -2
  3  3  -3  -3  -3  -3  -2  -3
  3  3  -3  -3  -3  -2  -3  -3
  3  3  -3  -3  -2  -3  -3  -3
  3  3  -3  -2  -3  -3  -3  -3
  3  3  -2  -3  -3  -3  -3  -3
  6  7  -7  -7  -6  -6  -6  -6
  6  7  -7  -6  -7  -6  -6  -6
  6  7  -7  -6  -6  -7  -6  -6
  6  7  -7  -6  -6  -6  -7  -6
  6  7  -7  -6  -6  -6  -6  -7
  6  7  -6  -7  -7  -6  -6  -6
  6  7  -6  -7  -6  -7  -6  -6
  6  7  -6  -7  -6  -6  -7  -6
  6  7  -6  -7  -6  -6  -6  -7
  6  7  -6  -6  -7  -7  -6  -6
  6  7  -6  -6  -7  -6  -7  -6
  6  7  -6  -6  -7  -6  -6  -7
  6  7  -6  -6  -6  -7  -7  -6
  6  7  -6  -6  -6  -7  -6  -7
  6  7  -6  -6  -6  -6  -7  -7
  8  8  -8  -8  -8  -8  -7  -7
  8  8  -8  -8  -8  -7  -8  -7
  8  8  -8  -8  -8  -7  -7  -8
  8  8  -8  -8  -7  -8  -8  -7
  8  8  -8  -8  -7  -8  -7  -8
  8  8  -8  -8  -7  -7  -8  -8
  8  8  -8  -7  -8  -8  -8  -7
  8  8  -8  -7  -8  -8  -7  -8
  8  8  -8  -7  -8  -7  -8  -8
  8  8  -8  -7  -7  -8  -8  -8
  8  8  -7  -8  -8  -8  -8  -7
  8  8  -7  -8  -8  -8  -7  -8
  8  8  -7  -8  -8  -7  -8  -8
  8  8  -7  -8  -7  -8  -8  -8
  8  8  -7  -7  -8  -8  -8  -8
 12 11 -11 -11 -11 -11 -11 -11
 13 13 -13 -13 -13 -12 -12 -12
 13 13 -13 -13 -12 -13 -12 -12
 13 13 -13 -13 -12 -12 -13 -12
 13 13 -13 -13 -12 -12 -12 -13
 13 13 -13 -12 -13 -13 -12 -12
 13 13 -13 -12 -13 -12 -13 -12
 13 13 -13 -12 -13 -12 -12 -13
 13 13 -13 -12 -12 -13 -13 -12
 13 13 -13 -12 -12 -13 -12 -13
 13 13 -13 -12 -12 -12 -13 -13
 13 13 -12 -13 -13 -13 -12 -12
 13 13 -12 -13 -13 -12 -13 -12
 13 13 -12 -13 -13 -12 -12 -13
 13 13 -12 -13 -12 -13 -13 -12
 13 13 -12 -13 -12 -13 -12 -13
 13 13 -12 -13 -12 -12 -13 -13
 13 13 -12 -12 -13 -13 -13 -12
 13 13 -12 -12 -13 -13 -12 -13
 13 13 -12 -12 -13 -12 -13 -13
 13 13 -12 -12 -12 -13 -13 -13

45 support hyperplanes:
  0  0 -1  0  0  0  0  0
  0  0  0 -1  0  0  0  0
  0  0  0  0 -1  0  0  0
  0  0  0  0  0 -1  0  0
  0  0  0  0  0  0 -1  0
  0  0  0  0  0  0  0 -1
  0  1  0  0  0  0  0  1
  0  1  0  0  0  0  1  0
  0  1  0  0  0  1  0  0
  0  1  0  0  1  0  0  0
  0  1  0  1  0  0  0  0
  0  1  1  0  0  0  0  0
  1  0  0  0  0  0  0  0
  1  2  0  0  0  1  1  1
  1  2  0  0  1  0  1  1
  1  2  0  0  1  1  0  1
  1  2  0  0  1  1  1  0
  1  2  0  1  0  0  1  1
  1  2  0  1  0  1  0  1
  1  2  0  1  0  1  1  0
  1  2  0  1  1  0  0  1
  1  2  0  1  1  0  1  0
  1  2  0  1  1  1  0  0
  1  2  1  0  0  0  1  1
  1  2  1  0  0  1  0  1
  1  2  1  0  0  1  1  0
  1  2  1  0  1  0  0  1
  1  2  1  0  1  0  1  0
  1  2  1  0  1  1  0  0
  1  2  1  1  0  0  0  1
  1  2  1  1  0  0  1  0
  1  2  1  1  0  1  0  0
  1  2  1  1  1  0  0  0
  3  3  0  1  1  1  1  1
  3  3  1  0  1  1  1  1
  3  3  1  1  0  1  1  1
  3  3  1  1  1  0  1  1
  3  3  1  1  1  1  0  1
  3  3  1  1  1  1  1  0
 11 16  3  5  5  5  5  5
 11 16  5  3  5  5  5  5
 11 16  5  5  3  5  5  5
 11 16  5  5  5  3  5  5
 11 16  5  5  5  5  3  5
 11 16  5  5  5  5  5  3



==> anc/YL5-gens.in <==
amb_space 7
cone 317
0 1 0 0 0 0 0
0 0 1 0 0 0 0
0 0 0 1 0 0 0
0 0 0 0 1 0 0
0 0 0 0 0 1 0
0 0 0 0 0 0 1
1 -1 -1 0 0 0 0
1 -1 0 -1 0 0 0
1 -1 0 0 -1 0 0
1 -1 0 0 0 -1 0
1 -1 0 0 0 0 -1
1 0 -1 -1 -1 0 0
1 0 -1 -1 0 -1 0
1 0 -1 -1 0 0 -1
1 0 -1 0 -1 -1 0
1 0 -1 0 -1 0 -1
1 0 -1 0 0 -1 -1
1 0 0 -1 -1 -1 0
1 0 0 -1 -1 0 -1
1 0 0 -1 0 -1 -1
1 0 0 0 -1 -1 -1
2 -1 -1 -1 -1 -1 -1
5 -1 -3 -3 -3 -3 -3

1 -1  0  0  0  0  0
 1  0 -1 -1  0  0  0
 1  0 -1  0 -1  0  0
 1  0 -1  0  0 -1  0
 1  0 -1  0  0  0 -1
 1  0 -1  0  0  0  0
 1  0  0 -1 -1  0  0
 1  0  0 -1  0 -1  0
 1  0  0 -1  0  0 -1
 1  0  0 -1  0  0  0
 1  0  0  0 -1 -1  0
 1  0  0  0 -1  0 -1
 1  0  0  0 -1  0  0
 1  0  0  0  0 -1 -1
 1  0  0  0  0 -1  0
 1  0  0  0  0  0 -1
 1  0  0  0  0  0  0
 2 -1 -1 -1 -1 -1 -1
 2 -1 -1 -1 -1 -1  0
 2 -1 -1 -1 -1  0 -1
 2 -1 -1 -1  0 -1 -1
 2 -1 -1  0 -1 -1 -1
 2 -1  0 -1 -1 -1 -1
 2  0 -2 -1 -1 -1 -1
 2  0 -2 -1 -1 -1  0
 2  0 -2 -1 -1  0 -1
 2  0 -2 -1  0 -1 -1
 2  0 -2  0 -1 -1 -1
 2  0 -1 -2 -1 -1 -1
 2  0 -1 -2 -1 -1  0
 2  0 -1 -2 -1  0 -1
 2  0 -1 -2  0 -1 -1
 2  0 -1 -1 -2 -1 -1
 2  0 -1 -1 -2 -1  0
 2  0 -1 -1 -2  0 -1
 2  0 -1 -1 -1 -2 -1
 2  0 -1 -1 -1 -2  0
 2  0 -1 -1 -1 -1 -2
 2  0 -1 -1 -1  0 -2
 2  0 -1 -1  0 -2 -1
 2  0 -1 -1  0 -1 -2
 2  0 -1  0 -2 -1 -1
 2  0 -1  0 -1 -2 -1
 2  0 -1  0 -1 -1 -2
 2  0  0 -2 -1 -1 -1
 2  0  0 -1 -2 -1 -1
 2  0  0 -1 -1 -2 -1
 2  0  0 -1 -1 -1 -2
 3 -1 -2 -2 -2 -1 -1
 3 -1 -2 -2 -2 -1  0
 3 -1 -2 -2 -2  0 -1
 3 -1 -2 -2 -2  0  0
 3 -1 -2 -2 -1 -2 -1
 3 -1 -2 -2 -1 -2  0
 3 -1 -2 -2 -1 -1 -2
 3 -1 -2 -2 -1  0 -2
 3 -1 -2 -2  0 -2 -1
 3 -1 -2 -2  0 -2  0
 3 -1 -2 -2  0 -1 -2
 3 -1 -2 -2  0  0 -2
 3 -1 -2 -1 -2 -2 -1
 3 -1 -2 -1 -2 -2  0
 3 -1 -2 -1 -2 -1 -2
 3 -1 -2 -1 -2  0 -2
 3 -1 -2 -1 -1 -2 -2
 3 -1 -2 -1  0 -2 -2
 3 -1 -2  0 -2 -2 -1
 3 -1 -2  0 -2 -2  0
 3 -1 -2  0 -2 -1 -2
 3 -1 -2  0 -2  0 -2
 3 -1 -2  0 -1 -2 -2
 3 -1 -2  0  0 -2 -2
 3 -1 -1 -2 -2 -2 -1
 3 -1 -1 -2 -2 -2  0
 3 -1 -1 -2 -2 -1 -2
 3 -1 -1 -2 -2  0 -2
 3 -1 -1 -2 -1 -2 -2
 3 -1 -1 -2  0 -2 -2
 3 -1 -1 -1 -2 -2 -2
 3 -1 -1  0 -2 -2 -2
 3 -1  0 -2 -2 -2 -1
 3 -1  0 -2 -2 -2  0
 3 -1  0 -2 -2 -1 -2
 3 -1  0 -2 -2  0 -2
 3 -1  0 -2 -1 -2 -2
 3 -1  0 -2  0 -2 -2
 3 -1  0 -1 -2 -2 -2
 3 -1  0  0 -2 -2 -2
 3  0 -2 -2 -2 -2 -1
 3  0 -2 -2 -2 -2  0
 3  0 -2 -2 -2 -1 -2
 3  0 -2 -2 -2  0 -2
 3  0 -2 -2 -1 -2 -2
 3  0 -2 -2  0 -2 -2
 3  0 -2 -1 -2 -2 -2
 3  0 -2  0 -2 -2 -2
 3  0 -1 -2 -2 -2 -2
 3  0  0 -2 -2 -2 -2
 4 -1 -3 -3 -2 -2 -1
 4 -1 -3 -3 -2 -2  0
 4 -1 -3 -3 -2 -1 -2
 4 -1 -3 -3 -2  0 -2
 4 -1 -3 -3 -1 -2 -2
 4 -1 -3 -3  0 -2 -2
 4 -1 -3 -2 -3 -2 -1
 4 -1 -3 -2 -3 -2  0
 4 -1 -3 -2 -3 -1 -2
 4 -1 -3 -2 -3  0 -2
 4 -1 -3 -2 -2 -3 -1
 4 -1 -3 -2 -2 -3  0
 4 -1 -3 -2 -2 -1 -3
 4 -1 -3 -2 -2  0 -3
 4 -1 -3 -2 -1 -3 -2
 4 -1 -3 -2 -1 -2 -3
 4 -1 -3 -2  0 -3 -2
 4 -1 -3 -2  0 -2 -3
 4 -1 -3 -1 -3 -2 -2
 4 -1 -3 -1 -2 -3 -2
 4 -1 -3 -1 -2 -2 -3
 4 -1 -3  0 -3 -2 -2
 4 -1 -3  0 -2 -3 -2
 4 -1 -3  0 -2 -2 -3
 4 -1 -2 -3 -3 -2 -1
 4 -1 -2 -3 -3 -2  0
 4 -1 -2 -3 -3 -1 -2
 4 -1 -2 -3 -3  0 -2
 4 -1 -2 -3 -2 -3 -1
 4 -1 -2 -3 -2 -3  0
 4 -1 -2 -3 -2 -1 -3
 4 -1 -2 -3 -2  0 -3
 4 -1 -2 -3 -1 -3 -2
 4 -1 -2 -3 -1 -2 -3
 4 -1 -2 -3  0 -3 -2
 4 -1 -2 -3  0 -2 -3
 4 -1 -2 -2 -3 -3 -1
 4 -1 -2 -2 -3 -3  0
 4 -1 -2 -2 -3 -1 -3
 4 -1 -2 -2 -3  0 -3
 4 -1 -2 -2 -1 -3 -3
 4 -1 -2 -2  0 -3 -3
 4 -1 -2 -1 -3 -3 -2
 4 -1 -2 -1 -3 -2 -3
 4 -1 -2 -1 -2 -3 -3
 4 -1 -2  0 -3 -3 -2
 4 -1 -2  0 -3 -2 -3
 4 -1 -2  0 -2 -3 -3
 4 -1 -1 -3 -3 -2 -2
 4 -1 -1 -3 -2 -3 -2
 4 -1 -1 -3 -2 -2 -3
 4 -1 -1 -2 -3 -3 -2
 4 -1 -1 -2 -3 -2 -3
 4 -1 -1 -2 -2 -3 -3
 4 -1  0 -3 -3 -2 -2
 4 -1  0 -3 -2 -3 -2
 4 -1  0 -3 -2 -2 -3
 4 -1  0 -2 -3 -3 -2
 4 -1  0 -2 -3 -2 -3
 4 -1  0 -2 -2 -3 -3
 5 -1 -4 -4 -2 -2 -2
 5 -1 -4 -3 -3 -3 -1
 5 -1 -4 -3 -3 -3  0
 5 -1 -4 -3 -3 -1 -3
 5 -1 -4 -3 -3  0 -3
 5 -1 -4 -3 -1 -3 -3
 5 -1 -4 -3  0 -3 -3
 5 -1 -4 -2 -4 -2 -2
 5 -1 -4 -2 -2 -4 -2
 5 -1 -4 -2 -2 -2 -4
 5 -1 -4 -1 -3 -3 -3
 5 -1 -4  0 -3 -3 -3
 5 -1 -3 -4 -3 -3 -1
 5 -1 -3 -4 -3 -3  0
 5 -1 -3 -4 -3 -1 -3
 5 -1 -3 -4 -3  0 -3
 5 -1 -3 -4 -1 -3 -3
 5 -1 -3 -4  0 -3 -3
 5 -1 -3 -3 -4 -3 -1
 5 -1 -3 -3 -4 -3  0
 5 -1 -3 -3 -4 -1 -3
 5 -1 -3 -3 -4  0 -3
 5 -1 -3 -3 -3 -4 -1
 5 -1 -3 -3 -3 -4  0
 5 -1 -3 -3 -3 -3 -3
 5 -1 -3 -3 -3 -1 -4
 5 -1 -3 -3 -3  0 -4
 5 -1 -3 -3 -1 -4 -3
 5 -1 -3 -3 -1 -3 -4
 5 -1 -3 -3  0 -4 -3
 5 -1 -3 -3  0 -3 -4
 5 -1 -3 -1 -4 -3 -3
 5 -1 -3 -1 -3 -4 -3
 5 -1 -3 -1 -3 -3 -4
 5 -1 -3  0 -4 -3 -3
 5 -1 -3  0 -3 -4 -3
 5 -1 -3  0 -3 -3 -4
 5 -1 -2 -4 -4 -2 -2
 5 -1 -2 -4 -2 -4 -2
 5 -1 -2 -4 -2 -2 -4
 5 -1 -2 -2 -4 -4 -2
 5 -1 -2 -2 -4 -2 -4
 5 -1 -2 -2 -2 -4 -4
 5 -1 -1 -4 -3 -3 -3
 5 -1 -1 -3 -4 -3 -3
 5 -1 -1 -3 -3 -4 -3
 5 -1 -1 -3 -3 -3 -4
 5 -1  0 -4 -3 -3 -3
 5 -1  0 -3 -4 -3 -3
 5 -1  0 -3 -3 -4 -3
 5 -1  0 -3 -3 -3 -4
 6 -1 -4 -4 -4 -4 -1
 6 -1 -4 -4 -4 -4  0
 6 -1 -4 -4 -4 -3 -3
 6 -1 -4 -4 -4 -1 -4
 6 -1 -4 -4 -4  0 -4
 6 -1 -4 -4 -3 -4 -3
 6 -1 -4 -4 -3 -3 -4
 6 -1 -4 -4 -1 -4 -4
 6 -1 -4 -4  0 -4 -4
 6 -1 -4 -3 -4 -4 -3
 6 -1 -4 -3 -4 -3 -4
 6 -1 -4 -3 -3 -4 -4
 6 -1 -4 -1 -4 -4 -4
 6 -1 -4  0 -4 -4 -4
 6 -1 -3 -4 -4 -4 -3
 6 -1 -3 -4 -4 -3 -4
 6 -1 -3 -4 -3 -4 -4
 6 -1 -3 -3 -4 -4 -4
 6 -1 -1 -4 -4 -4 -4
 6 -1  0 -4 -4 -4 -4
 7 -1 -5 -5 -4 -4 -3
 7 -1 -5 -5 -4 -3 -4
 7 -1 -5 -5 -3 -4 -4
 7 -1 -5 -4 -5 -4 -3
 7 -1 -5 -4 -5 -3 -4
 7 -1 -5 -4 -4 -5 -3
 7 -1 -5 -4 -4 -3 -5
 7 -1 -5 -4 -3 -5 -4
 7 -1 -5 -4 -3 -4 -5
 7 -1 -5 -3 -5 -4 -4
 7 -1 -5 -3 -4 -5 -4
 7 -1 -5 -3 -4 -4 -5
 7 -1 -4 -5 -5 -4 -3
 7 -1 -4 -5 -5 -3 -4
 7 -1 -4 -5 -4 -5 -3
 7 -1 -4 -5 -4 -3 -5
 7 -1 -4 -5 -3 -5 -4
 7 -1 -4 -5 -3 -4 -5
 7 -1 -4 -4 -5 -5 -3
 7 -1 -4 -4 -5 -3 -5
 7 -1 -4 -4 -3 -5 -5
 7 -1 -4 -3 -5 -5 -4
 7 -1 -4 -3 -5 -4 -5
 7 -1 -4 -3 -4 -5 -5
 7 -1 -3 -5 -5 -4 -4
 7 -1 -3 -5 -4 -5 -4
 7 -1 -3 -5 -4 -4 -5
 7 -1 -3 -4 -5 -5 -4
 7 -1 -3 -4 -5 -4 -5
 7 -1 -3 -4 -4 -5 -5
 8 -1 -6 -6 -4 -4 -4
 8 -1 -6 -5 -5 -5 -3
 8 -1 -6 -5 -5 -3 -5
 8 -1 -6 -5 -3 -5 -5
 8 -1 -6 -4 -6 -4 -4
 8 -1 -6 -4 -4 -6 -4
 8 -1 -6 -4 -4 -4 -6
 8 -1 -6 -3 -5 -5 -5
 8 -1 -5 -6 -5 -5 -3
 8 -1 -5 -6 -5 -3 -5
 8 -1 -5 -6 -3 -5 -5
 8 -1 -5 -5 -6 -5 -3
 8 -1 -5 -5 -6 -3 -5
 8 -1 -5 -5 -5 -6 -3
 8 -1 -5 -5 -5 -3 -6
 8 -1 -5 -5 -3 -6 -5
 8 -1 -5 -5 -3 -5 -6
 8 -1 -5 -3 -6 -5 -5
 8 -1 -5 -3 -5 -6 -5
 8 -1 -5 -3 -5 -5 -6
 8 -1 -4 -6 -6 -4 -4
 8 -1 -4 -6 -4 -6 -4
 8 -1 -4 -6 -4 -4 -6
 8 -1 -4 -4 -6 -6 -4
 8 -1 -4 -4 -6 -4 -6
 8 -1 -4 -4 -4 -6 -6
 8 -1 -3 -6 -5 -5 -5
 8 -1 -3 -5 -6 -5 -5
 8 -1 -3 -5 -5 -6 -5
 8 -1 -3 -5 -5 -5 -6
 9 -1 -6 -6 -6 -6 -3
 9 -1 -6 -6 -6 -3 -6
 9 -1 -6 -6 -3 -6 -6
 9 -1 -6 -3 -6 -6 -6
 9 -1 -3 -6 -6 -6 -6

==> anc/YL5-gens.out <==
23 Hilbert basis elements
23 extreme rays
59 support hyperplanes

embedding dimension = 7
rank = 7 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed in chosen lattice

size of partial triangulation   = 2
resulting sum of |det|s = 2

No implicit grading found

rank of class group = 52
class group is free

***********************************************************************

23 Hilbert basis elements:
 0  0  0  0  0  0  1
 0  0  0  0  0  1  0
 0  0  0  0  1  0  0
 0  0  0  1  0  0  0
 0  0  1  0  0  0  0
 0  1  0  0  0  0  0
 1 -1 -1  0  0  0  0
 1 -1  0 -1  0  0  0
 1 -1  0  0 -1  0  0
 1 -1  0  0  0 -1  0
 1 -1  0  0  0  0 -1
 1  0 -1 -1 -1  0  0
 1  0 -1 -1  0 -1  0
 1  0 -1 -1  0  0 -1
 1  0 -1  0 -1 -1  0
 1  0 -1  0 -1  0 -1
 1  0 -1  0  0 -1 -1
 1  0  0 -1 -1 -1  0
 1  0  0 -1 -1  0 -1
 1  0  0 -1  0 -1 -1
 1  0  0  0 -1 -1 -1
 2 -1 -1 -1 -1 -1 -1
 5 -1 -3 -3 -3 -3 -3

23 extreme rays:
 0  0  0  0  0  0  1
 0  0  0  0  0  1  0
 0  0  0  0  1  0  0
 0  0  0  1  0  0  0
 0  0  1  0  0  0  0
 0  1  0  0  0  0  0
 1 -1 -1  0  0  0  0
 1 -1  0 -1  0  0  0
 1 -1  0  0 -1  0  0
 1 -1  0  0  0 -1  0
 1 -1  0  0  0  0 -1
 1  0 -1 -1 -1  0  0
 1  0 -1 -1  0 -1  0
 1  0 -1 -1  0  0 -1
 1  0 -1  0 -1 -1  0
 1  0 -1  0 -1  0 -1
 1  0 -1  0  0 -1 -1
 1  0  0 -1 -1 -1  0
 1  0  0 -1 -1  0 -1
 1  0  0 -1  0 -1 -1
 1  0  0  0 -1 -1 -1
 2 -1 -1 -1 -1 -1 -1
 5 -1 -3 -3 -3 -3 -3

59 support hyperplanes:
 1 0 0 0 0 0 0
 1 0 0 0 0 0 1
 1 0 0 0 0 1 0
 1 0 0 0 1 0 0
 1 0 0 1 0 0 0
 1 0 1 0 0 0 0
 1 1 0 0 0 0 0
 2 1 0 0 0 1 1
 2 1 0 0 1 0 1
 2 1 0 0 1 1 0
 2 1 0 1 0 0 1
 2 1 0 1 0 1 0
 2 1 0 1 1 0 0
 2 1 1 0 0 0 1
 2 1 1 0 0 1 0
 2 1 1 0 1 0 0
 2 1 1 1 0 0 0
 3 0 0 1 1 1 1
 3 0 1 0 1 1 1
 3 0 1 1 0 1 1
 3 0 1 1 1 0 1
 3 0 1 1 1 1 0
 3 0 1 1 1 1 1
 3 2 0 0 1 1 1
 3 2 0 1 0 1 1
 3 2 0 1 1 0 1
 3 2 0 1 1 1 0
 3 2 0 1 1 1 1
 3 2 1 0 0 1 1
 3 2 1 0 1 0 1
 3 2 1 0 1 1 0
 3 2 1 0 1 1 1
 3 2 1 1 0 0 1
 3 2 1 1 0 1 0
 3 2 1 1 0 1 1
 3 2 1 1 1 0 0
 3 2 1 1 1 0 1
 3 2 1 1 1 1 0
 4 2 1 1 1 1 2
 4 2 1 1 1 2 1
 4 2 1 1 2 1 1
 4 2 1 2 1 1 1
 4 2 2 1 1 1 1
 4 3 1 1 1 1 1
 5 3 1 1 1 2 2
 5 3 1 1 2 1 2
 5 3 1 1 2 2 1
 5 3 1 2 1 1 2
 5 3 1 2 1 2 1
 5 3 1 2 2 1 1
 5 3 2 1 1 1 2
 5 3 2 1 1 2 1
 5 3 2 1 2 1 1
 5 3 2 2 1 1 1
 6 3 1 2 2 2 2
 6 3 2 1 2 2 2
 6 3 2 2 1 2 2
 6 3 2 2 2 1 2
 6 3 2 2 2 2 1



==> anc/YL5-ineqs.in <==
amb_space 7
constraints 58
1 0 0 0 0 0 0 >= 0
1 0 1 0 0 0 0 >= 0
1 0 0 1 0 0 0 >= 0
1 0 0 0 1 0 0 >= 0
1 0 0 0 0 1 0 >= 0
1 0 0 0 0 0 1 >= 0
3 0 1 1 1 1 0 >= 0
3 0 1 1 1 0 1 >= 0
3 0 1 1 0 1 1 >= 0
3 0 1 0 1 1 1 >= 0
3 0 0 1 1 1 1 >= 0
3 0 1 1 1 1 1 >= 0

0 -1 0 0 0 0 0 >= 0
0 0 -1 0 0 0 0 >= 0
0 0 0 -1 0 0 0 >= 0
0 0 0 0 -1 0 0 >= 0
0 0 0 0 0 -1 0 >= 0
0 0 0 0 0 0 -1 >= 0
1 1 1 0 0 0 0 >= 0
1 1 0 1 0 0 0 >= 0
1 1 0 0 1 0 0 >= 0
1 1 0 0 0 1 0 >= 0
1 1 0 0 0 0 1 >= 0
2 0 1 1 1 0 0 >= 0
2 0 1 1 0 1 0 >= 0
2 0 1 1 0 0 1 >= 0
2 0 1 0 1 1 0 >= 0
2 0 1 0 1 0 1 >= 0
2 0 1 0 0 1 1 >= 0
2 0 0 1 1 1 0 >= 0
2 0 0 1 1 0 1 >= 0
2 0 0 1 0 1 1 >= 0
2 0 0 0 1 1 1 >= 0

3 2 1 1 1 1 0 >= 0
3 2 1 1 1 0 1 >= 0
3 2 1 1 0 1 1 >= 0
3 2 1 0 1 1 1 >= 0
3 2 0 1 1 1 1 >= 0
4 2 2 1 1 1 1 >= 0
4 2 1 2 1 1 1 >= 0
4 2 1 1 2 1 1 >= 0
4 2 1 1 1 2 1 >= 0
4 2 1 1 1 1 2 >= 0
5 3 2 2 1 1 1 >= 0
5 3 2 1 2 1 1 >= 0
5 3 2 1 1 2 1 >= 0
5 3 2 1 1 1 2 >= 0
5 2 1 2 2 1 1 >= 0
5 2 1 2 1 2 1 >= 0
5 2 1 2 1 1 2 >= 0
5 2 1 1 2 2 1 >= 0
5 2 1 1 2 1 2 >= 0
5 2 1 1 1 2 2 >= 0
6 3 2 2 2 2 1 >= 0
6 3 2 2 2 1 2 >= 0
6 3 2 2 1 2 2 >= 0
6 3 2 1 2 2 2 >= 0
6 3 1 2 2 2 2 >= 0


/* L3--14: pull back of inequalities cutting out X_{0,3,5} 
L16--36: base locus inequalities corresponding to E_i, E_L, Pi(i,j,k), Pi(L,i) (Lemma 1.8, Lemma 4.5)
L38--62:: pull back of inequalities cutting out X_{1,1,6} via restriction map of lemma \ref{lemma-restrictions} (Lemma 4.6)
*/

==> anc/YL5-ineqs.out <==
305 Hilbert basis elements
294 extreme rays
37 support hyperplanes

embedding dimension = 7
rank = 7 (maximal)
external index = 1

size of partial triangulation   = 55
resulting sum of |det|s = 120

No implicit grading found

rank of class group = 30
class group is free

***********************************************************************

305 Hilbert basis elements:
 1 -1  0  0  0  0  0
 1  0 -1 -1  0  0  0
 1  0 -1  0 -1  0  0
 1  0 -1  0  0 -1  0
 1  0 -1  0  0  0 -1
 1  0 -1  0  0  0  0
 1  0  0 -1 -1  0  0
 1  0  0 -1  0 -1  0
 1  0  0 -1  0  0 -1
 1  0  0 -1  0  0  0
 1  0  0  0 -1 -1  0
 1  0  0  0 -1  0 -1
 1  0  0  0 -1  0  0
 1  0  0  0  0 -1 -1
 1  0  0  0  0 -1  0
 1  0  0  0  0  0 -1
 1  0  0  0  0  0  0
 2 -1 -1 -1 -1 -1 -1
 2 -1 -1 -1 -1 -1  0
 2 -1 -1 -1 -1  0 -1
 2 -1 -1 -1 -1  0  0
 2 -1 -1 -1  0 -1 -1
 2 -1 -1 -1  0 -1  0
 2 -1 -1 -1  0  0 -1
 2 -1 -1  0 -1 -1 -1
 2 -1 -1  0 -1 -1  0
 2 -1 -1  0 -1  0 -1
 2 -1 -1  0  0 -1 -1
 2 -1  0 -1 -1 -1 -1
 2 -1  0 -1 -1 -1  0
 2 -1  0 -1 -1  0 -1
 2 -1  0 -1  0 -1 -1
 2 -1  0  0 -1 -1 -1
 2  0 -2 -1 -1 -1 -1
 2  0 -2 -1 -1 -1  0
 2  0 -2 -1 -1  0 -1
 2  0 -2 -1  0 -1 -1
 2  0 -2  0 -1 -1 -1
 2  0 -1 -2 -1 -1 -1
 2  0 -1 -2 -1 -1  0
 2  0 -1 -2 -1  0 -1
 2  0 -1 -2  0 -1 -1
 2  0 -1 -1 -2 -1 -1
 2  0 -1 -1 -2 -1  0
 2  0 -1 -1 -2  0 -1
 2  0 -1 -1 -1 -2 -1
 2  0 -1 -1 -1 -2  0
 2  0 -1 -1 -1 -1 -2
 2  0 -1 -1 -1 -1 -1
 2  0 -1 -1 -1  0 -2
 2  0 -1 -1  0 -2 -1
 2  0 -1 -1  0 -1 -2
 2  0 -1  0 -2 -1 -1
 2  0 -1  0 -1 -2 -1
 2  0 -1  0 -1 -1 -2
 2  0  0 -2 -1 -1 -1
 2  0  0 -1 -2 -1 -1
 2  0  0 -1 -1 -2 -1
 2  0  0 -1 -1 -1 -2
 3 -1 -2 -2 -2 -1 -1
 3 -1 -2 -2 -2 -1  0
 3 -1 -2 -2 -2  0 -1
 3 -1 -2 -2 -2  0  0
 3 -1 -2 -2 -1 -2 -1
 3 -1 -2 -2 -1 -2  0
 3 -1 -2 -2 -1 -1 -2
 3 -1 -2 -2 -1  0 -2
 3 -1 -2 -2  0 -2 -1
 3 -1 -2 -2  0 -2  0
 3 -1 -2 -2  0 -1 -2
 3 -1 -2 -2  0  0 -2
 3 -1 -2 -1 -2 -2 -1
 3 -1 -2 -1 -2 -2  0
 3 -1 -2 -1 -2 -1 -2
 3 -1 -2 -1 -2  0 -2
 3 -1 -2 -1 -1 -2 -2
 3 -1 -2 -1  0 -2 -2
 3 -1 -2  0 -2 -2 -1
 3 -1 -2  0 -2 -2  0
 3 -1 -2  0 -2 -1 -2
 3 -1 -2  0 -2  0 -2
 3 -1 -2  0 -1 -2 -2
 3 -1 -2  0  0 -2 -2
 3 -1 -1 -2 -2 -2 -1
 3 -1 -1 -2 -2 -2  0
 3 -1 -1 -2 -2 -1 -2
 3 -1 -1 -2 -2  0 -2
 3 -1 -1 -2 -1 -2 -2
 3 -1 -1 -2  0 -2 -2
 3 -1 -1 -1 -2 -2 -2
 3 -1 -1  0 -2 -2 -2
 3 -1  0 -2 -2 -2 -1
 3 -1  0 -2 -2 -2  0
 3 -1  0 -2 -2 -1 -2
 3 -1  0 -2 -2  0 -2
 3 -1  0 -2 -1 -2 -2
 3 -1  0 -2  0 -2 -2
 3 -1  0 -1 -2 -2 -2
 3 -1  0  0 -2 -2 -2
 3  0 -2 -2 -2 -2 -1
 3  0 -2 -2 -2 -2  0
 3  0 -2 -2 -2 -1 -2
 3  0 -2 -2 -2  0 -2
 3  0 -2 -2 -1 -2 -2
 3  0 -2 -2  0 -2 -2
 3  0 -2 -1 -2 -2 -2
 3  0 -2  0 -2 -2 -2
 3  0 -1 -2 -2 -2 -2
 3  0  0 -2 -2 -2 -2
 4 -1 -3 -3 -2 -2 -1
 4 -1 -3 -3 -2 -2  0
 4 -1 -3 -3 -2 -1 -2
 4 -1 -3 -3 -2  0 -2
 4 -1 -3 -3 -1 -2 -2
 4 -1 -3 -3  0 -2 -2
 4 -1 -3 -2 -3 -2 -1
 4 -1 -3 -2 -3 -2  0
 4 -1 -3 -2 -3 -1 -2
 4 -1 -3 -2 -3  0 -2
 4 -1 -3 -2 -2 -3 -1
 4 -1 -3 -2 -2 -3  0
 4 -1 -3 -2 -2 -1 -3
 4 -1 -3 -2 -2  0 -3
 4 -1 -3 -2 -1 -3 -2
 4 -1 -3 -2 -1 -2 -3
 4 -1 -3 -2  0 -3 -2
 4 -1 -3 -2  0 -2 -3
 4 -1 -3 -1 -3 -2 -2
 4 -1 -3 -1 -2 -3 -2
 4 -1 -3 -1 -2 -2 -3
 4 -1 -3  0 -3 -2 -2
 4 -1 -3  0 -2 -3 -2
 4 -1 -3  0 -2 -2 -3
 4 -1 -2 -3 -3 -2 -1
 4 -1 -2 -3 -3 -2  0
 4 -1 -2 -3 -3 -1 -2
 4 -1 -2 -3 -3  0 -2
 4 -1 -2 -3 -2 -3 -1
 4 -1 -2 -3 -2 -3  0
 4 -1 -2 -3 -2 -1 -3
 4 -1 -2 -3 -2  0 -3
 4 -1 -2 -3 -1 -3 -2
 4 -1 -2 -3 -1 -2 -3
 4 -1 -2 -3  0 -3 -2
 4 -1 -2 -3  0 -2 -3
 4 -1 -2 -2 -3 -3 -1
 4 -1 -2 -2 -3 -3  0
 4 -1 -2 -2 -3 -1 -3
 4 -1 -2 -2 -3  0 -3
 4 -1 -2 -2 -1 -3 -3
 4 -1 -2 -2  0 -3 -3
 4 -1 -2 -1 -3 -3 -2
 4 -1 -2 -1 -3 -2 -3
 4 -1 -2 -1 -2 -3 -3
 4 -1 -2  0 -3 -3 -2
 4 -1 -2  0 -3 -2 -3
 4 -1 -2  0 -2 -3 -3
 4 -1 -1 -3 -3 -2 -2
 4 -1 -1 -3 -2 -3 -2
 4 -1 -1 -3 -2 -2 -3
 4 -1 -1 -2 -3 -3 -2
 4 -1 -1 -2 -3 -2 -3
 4 -1 -1 -2 -2 -3 -3
 4 -1  0 -3 -3 -2 -2
 4 -1  0 -3 -2 -3 -2
 4 -1  0 -3 -2 -2 -3
 4 -1  0 -2 -3 -3 -2
 4 -1  0 -2 -3 -2 -3
 4 -1  0 -2 -2 -3 -3
 5 -1 -4 -4 -2 -2 -2
 5 -1 -4 -3 -3 -3 -1
 5 -1 -4 -3 -3 -3  0
 5 -1 -4 -3 -3 -1 -3
 5 -1 -4 -3 -3  0 -3
 5 -1 -4 -3 -1 -3 -3
 5 -1 -4 -3  0 -3 -3
 5 -1 -4 -2 -4 -2 -2
 5 -1 -4 -2 -2 -4 -2
 5 -1 -4 -2 -2 -2 -4
 5 -1 -4 -1 -3 -3 -3
 5 -1 -4  0 -3 -3 -3
 5 -1 -3 -4 -3 -3 -1
 5 -1 -3 -4 -3 -3  0
 5 -1 -3 -4 -3 -1 -3
 5 -1 -3 -4 -3  0 -3
 5 -1 -3 -4 -1 -3 -3
 5 -1 -3 -4  0 -3 -3
 5 -1 -3 -3 -4 -3 -1
 5 -1 -3 -3 -4 -3  0
 5 -1 -3 -3 -4 -1 -3
 5 -1 -3 -3 -4  0 -3
 5 -1 -3 -3 -3 -4 -1
 5 -1 -3 -3 -3 -4  0
 5 -1 -3 -3 -3 -3 -3
 5 -1 -3 -3 -3 -1 -4
 5 -1 -3 -3 -3  0 -4
 5 -1 -3 -3 -1 -4 -3
 5 -1 -3 -3 -1 -3 -4
 5 -1 -3 -3  0 -4 -3
 5 -1 -3 -3  0 -3 -4
 5 -1 -3 -1 -4 -3 -3
 5 -1 -3 -1 -3 -4 -3
 5 -1 -3 -1 -3 -3 -4
 5 -1 -3  0 -4 -3 -3
 5 -1 -3  0 -3 -4 -3
 5 -1 -3  0 -3 -3 -4
 5 -1 -2 -4 -4 -2 -2
 5 -1 -2 -4 -2 -4 -2
 5 -1 -2 -4 -2 -2 -4
 5 -1 -2 -2 -4 -4 -2
 5 -1 -2 -2 -4 -2 -4
 5 -1 -2 -2 -2 -4 -4
 5 -1 -1 -4 -3 -3 -3
 5 -1 -1 -3 -4 -3 -3
 5 -1 -1 -3 -3 -4 -3
 5 -1 -1 -3 -3 -3 -4
 5 -1  0 -4 -3 -3 -3
 5 -1  0 -3 -4 -3 -3
 5 -1  0 -3 -3 -4 -3
 5 -1  0 -3 -3 -3 -4
 6 -1 -4 -4 -4 -4 -1
 6 -1 -4 -4 -4 -4  0
 6 -1 -4 -4 -4 -3 -3
 6 -1 -4 -4 -4 -1 -4
 6 -1 -4 -4 -4  0 -4
 6 -1 -4 -4 -3 -4 -3
 6 -1 -4 -4 -3 -3 -4
 6 -1 -4 -4 -1 -4 -4
 6 -1 -4 -4  0 -4 -4
 6 -1 -4 -3 -4 -4 -3
 6 -1 -4 -3 -4 -3 -4
 6 -1 -4 -3 -3 -4 -4
 6 -1 -4 -1 -4 -4 -4
 6 -1 -4  0 -4 -4 -4
 6 -1 -3 -4 -4 -4 -3
 6 -1 -3 -4 -4 -3 -4
 6 -1 -3 -4 -3 -4 -4
 6 -1 -3 -3 -4 -4 -4
 6 -1 -1 -4 -4 -4 -4
 6 -1  0 -4 -4 -4 -4
 7 -1 -5 -5 -4 -4 -3
 7 -1 -5 -5 -4 -3 -4
 7 -1 -5 -5 -3 -4 -4
 7 -1 -5 -4 -5 -4 -3
 7 -1 -5 -4 -5 -3 -4
 7 -1 -5 -4 -4 -5 -3
 7 -1 -5 -4 -4 -3 -5
 7 -1 -5 -4 -3 -5 -4
 7 -1 -5 -4 -3 -4 -5
 7 -1 -5 -3 -5 -4 -4
 7 -1 -5 -3 -4 -5 -4
 7 -1 -5 -3 -4 -4 -5
 7 -1 -4 -5 -5 -4 -3
 7 -1 -4 -5 -5 -3 -4
 7 -1 -4 -5 -4 -5 -3
 7 -1 -4 -5 -4 -3 -5
 7 -1 -4 -5 -3 -5 -4
 7 -1 -4 -5 -3 -4 -5
 7 -1 -4 -4 -5 -5 -3
 7 -1 -4 -4 -5 -3 -5
 7 -1 -4 -4 -3 -5 -5
 7 -1 -4 -3 -5 -5 -4
 7 -1 -4 -3 -5 -4 -5
 7 -1 -4 -3 -4 -5 -5
 7 -1 -3 -5 -5 -4 -4
 7 -1 -3 -5 -4 -5 -4
 7 -1 -3 -5 -4 -4 -5
 7 -1 -3 -4 -5 -5 -4
 7 -1 -3 -4 -5 -4 -5
 7 -1 -3 -4 -4 -5 -5
 8 -1 -6 -6 -4 -4 -4
 8 -1 -6 -5 -5 -5 -3
 8 -1 -6 -5 -5 -3 -5
 8 -1 -6 -5 -3 -5 -5
 8 -1 -6 -4 -6 -4 -4
 8 -1 -6 -4 -4 -6 -4
 8 -1 -6 -4 -4 -4 -6
 8 -1 -6 -3 -5 -5 -5
 8 -1 -5 -6 -5 -5 -3
 8 -1 -5 -6 -5 -3 -5
 8 -1 -5 -6 -3 -5 -5
 8 -1 -5 -5 -6 -5 -3
 8 -1 -5 -5 -6 -3 -5
 8 -1 -5 -5 -5 -6 -3
 8 -1 -5 -5 -5 -3 -6
 8 -1 -5 -5 -3 -6 -5
 8 -1 -5 -5 -3 -5 -6
 8 -1 -5 -3 -6 -5 -5
 8 -1 -5 -3 -5 -6 -5
 8 -1 -5 -3 -5 -5 -6
 8 -1 -4 -6 -6 -4 -4
 8 -1 -4 -6 -4 -6 -4
 8 -1 -4 -6 -4 -4 -6
 8 -1 -4 -4 -6 -6 -4
 8 -1 -4 -4 -6 -4 -6
 8 -1 -4 -4 -4 -6 -6
 8 -1 -3 -6 -5 -5 -5
 8 -1 -3 -5 -6 -5 -5
 8 -1 -3 -5 -5 -6 -5
 8 -1 -3 -5 -5 -5 -6
 9 -1 -6 -6 -6 -6 -3
 9 -1 -6 -6 -6 -3 -6
 9 -1 -6 -6 -3 -6 -6
 9 -1 -6 -3 -6 -6 -6
 9 -1 -3 -6 -6 -6 -6

294 extreme rays:
 1 -1  0  0  0  0  0
 1  0 -1 -1  0  0  0
 1  0 -1  0 -1  0  0
 1  0 -1  0  0 -1  0
 1  0 -1  0  0  0 -1
 1  0 -1  0  0  0  0
 1  0  0 -1 -1  0  0
 1  0  0 -1  0 -1  0
 1  0  0 -1  0  0 -1
 1  0  0 -1  0  0  0
 1  0  0  0 -1 -1  0
 1  0  0  0 -1  0 -1
 1  0  0  0 -1  0  0
 1  0  0  0  0 -1 -1
 1  0  0  0  0 -1  0
 1  0  0  0  0  0 -1
 1  0  0  0  0  0  0
 2 -1 -1 -1 -1 -1 -1
 2 -1 -1 -1 -1 -1  0
 2 -1 -1 -1 -1  0 -1
 2 -1 -1 -1  0 -1 -1
 2 -1 -1  0 -1 -1 -1
 2 -1  0 -1 -1 -1 -1
 2  0 -2 -1 -1 -1 -1
 2  0 -2 -1 -1 -1  0
 2  0 -2 -1 -1  0 -1
 2  0 -2 -1  0 -1 -1
 2  0 -2  0 -1 -1 -1
 2  0 -1 -2 -1 -1 -1
 2  0 -1 -2 -1 -1  0
 2  0 -1 -2 -1  0 -1
 2  0 -1 -2  0 -1 -1
 2  0 -1 -1 -2 -1 -1
 2  0 -1 -1 -2 -1  0
 2  0 -1 -1 -2  0 -1
 2  0 -1 -1 -1 -2 -1
 2  0 -1 -1 -1 -2  0
 2  0 -1 -1 -1 -1 -2
 2  0 -1 -1 -1  0 -2
 2  0 -1 -1  0 -2 -1
 2  0 -1 -1  0 -1 -2
 2  0 -1  0 -2 -1 -1
 2  0 -1  0 -1 -2 -1
 2  0 -1  0 -1 -1 -2
 2  0  0 -2 -1 -1 -1
 2  0  0 -1 -2 -1 -1
 2  0  0 -1 -1 -2 -1
 2  0  0 -1 -1 -1 -2
 3 -1 -2 -2 -2 -1 -1
 3 -1 -2 -2 -2 -1  0
 3 -1 -2 -2 -2  0 -1
 3 -1 -2 -2 -2  0  0
 3 -1 -2 -2 -1 -2 -1
 3 -1 -2 -2 -1 -2  0
 3 -1 -2 -2 -1 -1 -2
 3 -1 -2 -2 -1  0 -2
 3 -1 -2 -2  0 -2 -1
 3 -1 -2 -2  0 -2  0
 3 -1 -2 -2  0 -1 -2
 3 -1 -2 -2  0  0 -2
 3 -1 -2 -1 -2 -2 -1
 3 -1 -2 -1 -2 -2  0
 3 -1 -2 -1 -2 -1 -2
 3 -1 -2 -1 -2  0 -2
 3 -1 -2 -1 -1 -2 -2
 3 -1 -2 -1  0 -2 -2
 3 -1 -2  0 -2 -2 -1
 3 -1 -2  0 -2 -2  0
 3 -1 -2  0 -2 -1 -2
 3 -1 -2  0 -2  0 -2
 3 -1 -2  0 -1 -2 -2
 3 -1 -2  0  0 -2 -2
 3 -1 -1 -2 -2 -2 -1
 3 -1 -1 -2 -2 -2  0
 3 -1 -1 -2 -2 -1 -2
 3 -1 -1 -2 -2  0 -2
 3 -1 -1 -2 -1 -2 -2
 3 -1 -1 -2  0 -2 -2
 3 -1 -1 -1 -2 -2 -2
 3 -1 -1  0 -2 -2 -2
 3 -1  0 -2 -2 -2 -1
 3 -1  0 -2 -2 -2  0
 3 -1  0 -2 -2 -1 -2
 3 -1  0 -2 -2  0 -2
 3 -1  0 -2 -1 -2 -2
 3 -1  0 -2  0 -2 -2
 3 -1  0 -1 -2 -2 -2
 3 -1  0  0 -2 -2 -2
 3  0 -2 -2 -2 -2 -1
 3  0 -2 -2 -2 -2  0
 3  0 -2 -2 -2 -1 -2
 3  0 -2 -2 -2  0 -2
 3  0 -2 -2 -1 -2 -2
 3  0 -2 -2  0 -2 -2
 3  0 -2 -1 -2 -2 -2
 3  0 -2  0 -2 -2 -2
 3  0 -1 -2 -2 -2 -2
 3  0  0 -2 -2 -2 -2
 4 -1 -3 -3 -2 -2 -1
 4 -1 -3 -3 -2 -2  0
 4 -1 -3 -3 -2 -1 -2
 4 -1 -3 -3 -2  0 -2
 4 -1 -3 -3 -1 -2 -2
 4 -1 -3 -3  0 -2 -2
 4 -1 -3 -2 -3 -2 -1
 4 -1 -3 -2 -3 -2  0
 4 -1 -3 -2 -3 -1 -2
 4 -1 -3 -2 -3  0 -2
 4 -1 -3 -2 -2 -3 -1
 4 -1 -3 -2 -2 -3  0
 4 -1 -3 -2 -2 -1 -3
 4 -1 -3 -2 -2  0 -3
 4 -1 -3 -2 -1 -3 -2
 4 -1 -3 -2 -1 -2 -3
 4 -1 -3 -2  0 -3 -2
 4 -1 -3 -2  0 -2 -3
 4 -1 -3 -1 -3 -2 -2
 4 -1 -3 -1 -2 -3 -2
 4 -1 -3 -1 -2 -2 -3
 4 -1 -3  0 -3 -2 -2
 4 -1 -3  0 -2 -3 -2
 4 -1 -3  0 -2 -2 -3
 4 -1 -2 -3 -3 -2 -1
 4 -1 -2 -3 -3 -2  0
 4 -1 -2 -3 -3 -1 -2
 4 -1 -2 -3 -3  0 -2
 4 -1 -2 -3 -2 -3 -1
 4 -1 -2 -3 -2 -3  0
 4 -1 -2 -3 -2 -1 -3
 4 -1 -2 -3 -2  0 -3
 4 -1 -2 -3 -1 -3 -2
 4 -1 -2 -3 -1 -2 -3
 4 -1 -2 -3  0 -3 -2
 4 -1 -2 -3  0 -2 -3
 4 -1 -2 -2 -3 -3 -1
 4 -1 -2 -2 -3 -3  0
 4 -1 -2 -2 -3 -1 -3
 4 -1 -2 -2 -3  0 -3
 4 -1 -2 -2 -1 -3 -3
 4 -1 -2 -2  0 -3 -3
 4 -1 -2 -1 -3 -3 -2
 4 -1 -2 -1 -3 -2 -3
 4 -1 -2 -1 -2 -3 -3
 4 -1 -2  0 -3 -3 -2
 4 -1 -2  0 -3 -2 -3
 4 -1 -2  0 -2 -3 -3
 4 -1 -1 -3 -3 -2 -2
 4 -1 -1 -3 -2 -3 -2
 4 -1 -1 -3 -2 -2 -3
 4 -1 -1 -2 -3 -3 -2
 4 -1 -1 -2 -3 -2 -3
 4 -1 -1 -2 -2 -3 -3
 4 -1  0 -3 -3 -2 -2
 4 -1  0 -3 -2 -3 -2
 4 -1  0 -3 -2 -2 -3
 4 -1  0 -2 -3 -3 -2
 4 -1  0 -2 -3 -2 -3
 4 -1  0 -2 -2 -3 -3
 5 -1 -4 -4 -2 -2 -2
 5 -1 -4 -3 -3 -3 -1
 5 -1 -4 -3 -3 -3  0
 5 -1 -4 -3 -3 -1 -3
 5 -1 -4 -3 -3  0 -3
 5 -1 -4 -3 -1 -3 -3
 5 -1 -4 -3  0 -3 -3
 5 -1 -4 -2 -4 -2 -2
 5 -1 -4 -2 -2 -4 -2
 5 -1 -4 -2 -2 -2 -4
 5 -1 -4 -1 -3 -3 -3
 5 -1 -4  0 -3 -3 -3
 5 -1 -3 -4 -3 -3 -1
 5 -1 -3 -4 -3 -3  0
 5 -1 -3 -4 -3 -1 -3
 5 -1 -3 -4 -3  0 -3
 5 -1 -3 -4 -1 -3 -3
 5 -1 -3 -4  0 -3 -3
 5 -1 -3 -3 -4 -3 -1
 5 -1 -3 -3 -4 -3  0
 5 -1 -3 -3 -4 -1 -3
 5 -1 -3 -3 -4  0 -3
 5 -1 -3 -3 -3 -4 -1
 5 -1 -3 -3 -3 -4  0
 5 -1 -3 -3 -3 -3 -3
 5 -1 -3 -3 -3 -1 -4
 5 -1 -3 -3 -3  0 -4
 5 -1 -3 -3 -1 -4 -3
 5 -1 -3 -3 -1 -3 -4
 5 -1 -3 -3  0 -4 -3
 5 -1 -3 -3  0 -3 -4
 5 -1 -3 -1 -4 -3 -3
 5 -1 -3 -1 -3 -4 -3
 5 -1 -3 -1 -3 -3 -4
 5 -1 -3  0 -4 -3 -3
 5 -1 -3  0 -3 -4 -3
 5 -1 -3  0 -3 -3 -4
 5 -1 -2 -4 -4 -2 -2
 5 -1 -2 -4 -2 -4 -2
 5 -1 -2 -4 -2 -2 -4
 5 -1 -2 -2 -4 -4 -2
 5 -1 -2 -2 -4 -2 -4
 5 -1 -2 -2 -2 -4 -4
 5 -1 -1 -4 -3 -3 -3
 5 -1 -1 -3 -4 -3 -3
 5 -1 -1 -3 -3 -4 -3
 5 -1 -1 -3 -3 -3 -4
 5 -1  0 -4 -3 -3 -3
 5 -1  0 -3 -4 -3 -3
 5 -1  0 -3 -3 -4 -3
 5 -1  0 -3 -3 -3 -4
 6 -1 -4 -4 -4 -4 -1
 6 -1 -4 -4 -4 -4  0
 6 -1 -4 -4 -4 -3 -3
 6 -1 -4 -4 -4 -1 -4
 6 -1 -4 -4 -4  0 -4
 6 -1 -4 -4 -3 -4 -3
 6 -1 -4 -4 -3 -3 -4
 6 -1 -4 -4 -1 -4 -4
 6 -1 -4 -4  0 -4 -4
 6 -1 -4 -3 -4 -4 -3
 6 -1 -4 -3 -4 -3 -4
 6 -1 -4 -3 -3 -4 -4
 6 -1 -4 -1 -4 -4 -4
 6 -1 -4  0 -4 -4 -4
 6 -1 -3 -4 -4 -4 -3
 6 -1 -3 -4 -4 -3 -4
 6 -1 -3 -4 -3 -4 -4
 6 -1 -3 -3 -4 -4 -4
 6 -1 -1 -4 -4 -4 -4
 6 -1  0 -4 -4 -4 -4
 7 -1 -5 -5 -4 -4 -3
 7 -1 -5 -5 -4 -3 -4
 7 -1 -5 -5 -3 -4 -4
 7 -1 -5 -4 -5 -4 -3
 7 -1 -5 -4 -5 -3 -4
 7 -1 -5 -4 -4 -5 -3
 7 -1 -5 -4 -4 -3 -5
 7 -1 -5 -4 -3 -5 -4
 7 -1 -5 -4 -3 -4 -5
 7 -1 -5 -3 -5 -4 -4
 7 -1 -5 -3 -4 -5 -4
 7 -1 -5 -3 -4 -4 -5
 7 -1 -4 -5 -5 -4 -3
 7 -1 -4 -5 -5 -3 -4
 7 -1 -4 -5 -4 -5 -3
 7 -1 -4 -5 -4 -3 -5
 7 -1 -4 -5 -3 -5 -4
 7 -1 -4 -5 -3 -4 -5
 7 -1 -4 -4 -5 -5 -3
 7 -1 -4 -4 -5 -3 -5
 7 -1 -4 -4 -3 -5 -5
 7 -1 -4 -3 -5 -5 -4
 7 -1 -4 -3 -5 -4 -5
 7 -1 -4 -3 -4 -5 -5
 7 -1 -3 -5 -5 -4 -4
 7 -1 -3 -5 -4 -5 -4
 7 -1 -3 -5 -4 -4 -5
 7 -1 -3 -4 -5 -5 -4
 7 -1 -3 -4 -5 -4 -5
 7 -1 -3 -4 -4 -5 -5
 8 -1 -6 -6 -4 -4 -4
 8 -1 -6 -5 -5 -5 -3
 8 -1 -6 -5 -5 -3 -5
 8 -1 -6 -5 -3 -5 -5
 8 -1 -6 -4 -6 -4 -4
 8 -1 -6 -4 -4 -6 -4
 8 -1 -6 -4 -4 -4 -6
 8 -1 -6 -3 -5 -5 -5
 8 -1 -5 -6 -5 -5 -3
 8 -1 -5 -6 -5 -3 -5
 8 -1 -5 -6 -3 -5 -5
 8 -1 -5 -5 -6 -5 -3
 8 -1 -5 -5 -6 -3 -5
 8 -1 -5 -5 -5 -6 -3
 8 -1 -5 -5 -5 -3 -6
 8 -1 -5 -5 -3 -6 -5
 8 -1 -5 -5 -3 -5 -6
 8 -1 -5 -3 -6 -5 -5
 8 -1 -5 -3 -5 -6 -5
 8 -1 -5 -3 -5 -5 -6
 8 -1 -4 -6 -6 -4 -4
 8 -1 -4 -6 -4 -6 -4
 8 -1 -4 -6 -4 -4 -6
 8 -1 -4 -4 -6 -6 -4
 8 -1 -4 -4 -6 -4 -6
 8 -1 -4 -4 -4 -6 -6
 8 -1 -3 -6 -5 -5 -5
 8 -1 -3 -5 -6 -5 -5
 8 -1 -3 -5 -5 -6 -5
 8 -1 -3 -5 -5 -5 -6
 9 -1 -6 -6 -6 -6 -3
 9 -1 -6 -6 -6 -3 -6
 9 -1 -6 -6 -3 -6 -6
 9 -1 -6 -3 -6 -6 -6
 9 -1 -3 -6 -6 -6 -6

37 support hyperplanes:
 0 -1  0  0  0  0  0
 0  0 -1  0  0  0  0
 0  0  0 -1  0  0  0
 0  0  0  0 -1  0  0
 0  0  0  0  0 -1  0
 0  0  0  0  0  0 -1
 1  1  0  0  0  0  1
 1  1  0  0  0  1  0
 1  1  0  0  1  0  0
 1  1  0  1  0  0  0
 1  1  1  0  0  0  0
 2  0  0  0  1  1  1
 2  0  0  1  0  1  1
 2  0  0  1  1  0  1
 2  0  0  1  1  1  0
 2  0  1  0  0  1  1
 2  0  1  0  1  0  1
 2  0  1  0  1  1  0
 2  0  1  1  0  0  1
 2  0  1  1  0  1  0
 2  0  1  1  1  0  0
 3  0  1  1  1  1  1
 3  2  0  1  1  1  1
 3  2  1  0  1  1  1
 3  2  1  1  0  1  1
 3  2  1  1  1  0  1
 3  2  1  1  1  1  0
 4  2  1  1  1  1  2
 4  2  1  1  1  2  1
 4  2  1  1  2  1  1
 4  2  1  2  1  1  1
 4  2  2  1  1  1  1
 6  3  1  2  2  2  2
 6  3  2  1  2  2  2
 6  3  2  2  1  2  2
 6  3  2  2  2  1  2
 6  3  2  2  2  2  1



==> anc/YL6-gens.in <==
amb_space 8
cone 46
0 1 0 0 0 0 0 0
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
1 0 -1 -1 -1 0 0 0
1 0 -1 -1 0 -1 0 0
1 0 -1 -1 0 0 -1 0
1 0 -1 -1 0 0 0 -1
1 0 -1 0 -1 -1 0 0
1 0 -1 0 -1 0 -1 0
1 0 -1 0 -1 0 0 -1
1 0 -1 0 0 -1 -1 0
1 0 -1 0 0 -1 0 -1
1 0 -1 0 0 0 -1 -1
1 0 0 -1 -1 -1 0 0
1 0 0 -1 -1 0 -1 0
1 0 0 -1 -1 0 0 -1
1 0 0 -1 0 -1 -1 0
1 0 0 -1 0 -1 0 -1
1 0 0 -1 0 0 -1 -1
1 0 0 0 -1 -1 -1 0
1 0 0 0 -1 -1 0 -1
1 0 0 0 -1 0 -1 -1
1 0 0 0 0 -1 -1 -1
1 -1 -1 0 0 0 0 0
1 -1 0 -1 0 0 0 0
1 -1 0 0 -1 0 0 0
1 -1 0 0 0 -1 0 0
1 -1 0 0 0 0 -1 0
1 -1 0 0 0 0 0 -1
2 0 -2 -1 -1 -1 -1 -1
2 0 -1 -2 -1 -1 -1 -1
2 0 -1 -1 -2 -1 -1 -1
2 0 -1 -1 -1 -2 -1 -1
2 0 -1 -1 -1 -1 -2 -1
2 0 -1 -1 -1 -1 -1 -2
2 -1 -1 -1 -1 -1 -1 -1
5 -1 -3 -3 -3 -3 -3 0
5 -1 -3 -3 -3 -3 0 -3
5 -1 -3 -3 -3 0 -3 -3
5 -1 -3 -3 0 -3 -3 -3
5 -1 -3 0 -3 -3 -3 -3
5 -1 0 -3 -3 -3 -3 -3



==> anc/YL6-gens.out <==
46 Hilbert basis elements
46 extreme rays
379 support hyperplanes

embedding dimension = 8
rank = 8 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed in chosen lattice

size of partial triangulation   = 13
resulting sum of |det|s = 13

No implicit grading found

rank of class group = 371
class group is free

***********************************************************************

46 Hilbert basis elements:
 0  0  0  0  0  0  0  1
 0  0  0  0  0  0  1  0
 0  0  0  0  0  1  0  0
 0  0  0  0  1  0  0  0
 0  0  0  1  0  0  0  0
 0  0  1  0  0  0  0  0
 0  1  0  0  0  0  0  0
 1 -1 -1  0  0  0  0  0
 1 -1  0 -1  0  0  0  0
 1 -1  0  0 -1  0  0  0
 1 -1  0  0  0 -1  0  0
 1 -1  0  0  0  0 -1  0
 1 -1  0  0  0  0  0 -1
 1  0 -1 -1 -1  0  0  0
 1  0 -1 -1  0 -1  0  0
 1  0 -1 -1  0  0 -1  0
 1  0 -1 -1  0  0  0 -1
 1  0 -1  0 -1 -1  0  0
 1  0 -1  0 -1  0 -1  0
 1  0 -1  0 -1  0  0 -1
 1  0 -1  0  0 -1 -1  0
 1  0 -1  0  0 -1  0 -1
 1  0 -1  0  0  0 -1 -1
 1  0  0 -1 -1 -1  0  0
 1  0  0 -1 -1  0 -1  0
 1  0  0 -1 -1  0  0 -1
 1  0  0 -1  0 -1 -1  0
 1  0  0 -1  0 -1  0 -1
 1  0  0 -1  0  0 -1 -1
 1  0  0  0 -1 -1 -1  0
 1  0  0  0 -1 -1  0 -1
 1  0  0  0 -1  0 -1 -1
 1  0  0  0  0 -1 -1 -1
 2 -1 -1 -1 -1 -1 -1 -1
 2  0 -2 -1 -1 -1 -1 -1
 2  0 -1 -2 -1 -1 -1 -1
 2  0 -1 -1 -2 -1 -1 -1
 2  0 -1 -1 -1 -2 -1 -1
 2  0 -1 -1 -1 -1 -2 -1
 2  0 -1 -1 -1 -1 -1 -2
 5 -1 -3 -3 -3 -3 -3  0
 5 -1 -3 -3 -3 -3  0 -3
 5 -1 -3 -3 -3  0 -3 -3
 5 -1 -3 -3  0 -3 -3 -3
 5 -1 -3  0 -3 -3 -3 -3
 5 -1  0 -3 -3 -3 -3 -3

46 extreme rays:
 0  0  0  0  0  0  0  1
 0  0  0  0  0  0  1  0
 0  0  0  0  0  1  0  0
 0  0  0  0  1  0  0  0
 0  0  0  1  0  0  0  0
 0  0  1  0  0  0  0  0
 0  1  0  0  0  0  0  0
 1 -1 -1  0  0  0  0  0
 1 -1  0 -1  0  0  0  0
 1 -1  0  0 -1  0  0  0
 1 -1  0  0  0 -1  0  0
 1 -1  0  0  0  0 -1  0
 1 -1  0  0  0  0  0 -1
 1  0 -1 -1 -1  0  0  0
 1  0 -1 -1  0 -1  0  0
 1  0 -1 -1  0  0 -1  0
 1  0 -1 -1  0  0  0 -1
 1  0 -1  0 -1 -1  0  0
 1  0 -1  0 -1  0 -1  0
 1  0 -1  0 -1  0  0 -1
 1  0 -1  0  0 -1 -1  0
 1  0 -1  0  0 -1  0 -1
 1  0 -1  0  0  0 -1 -1
 1  0  0 -1 -1 -1  0  0
 1  0  0 -1 -1  0 -1  0
 1  0  0 -1 -1  0  0 -1
 1  0  0 -1  0 -1 -1  0
 1  0  0 -1  0 -1  0 -1
 1  0  0 -1  0  0 -1 -1
 1  0  0  0 -1 -1 -1  0
 1  0  0  0 -1 -1  0 -1
 1  0  0  0 -1  0 -1 -1
 1  0  0  0  0 -1 -1 -1
 2 -1 -1 -1 -1 -1 -1 -1
 2  0 -2 -1 -1 -1 -1 -1
 2  0 -1 -2 -1 -1 -1 -1
 2  0 -1 -1 -2 -1 -1 -1
 2  0 -1 -1 -1 -2 -1 -1
 2  0 -1 -1 -1 -1 -2 -1
 2  0 -1 -1 -1 -1 -1 -2
 5 -1 -3 -3 -3 -3 -3  0
 5 -1 -3 -3 -3 -3  0 -3
 5 -1 -3 -3 -3  0 -3 -3
 5 -1 -3 -3  0 -3 -3 -3
 5 -1 -3  0 -3 -3 -3 -3
 5 -1  0 -3 -3 -3 -3 -3

379 support hyperplanes:
  1 0 0 0 0 0 0 0
  1 0 0 0 0 0 0 1
  1 0 0 0 0 0 1 0
  1 0 0 0 0 1 0 0
  1 0 0 0 1 0 0 0
  1 0 0 1 0 0 0 0
  1 0 1 0 0 0 0 0
  1 1 0 0 0 0 0 0
  2 1 0 0 0 0 1 1
  2 1 0 0 0 1 0 1
  2 1 0 0 0 1 1 0
  2 1 0 0 1 0 0 1
  2 1 0 0 1 0 1 0
  2 1 0 0 1 1 0 0
  2 1 0 1 0 0 0 1
  2 1 0 1 0 0 1 0
  2 1 0 1 0 1 0 0
  2 1 0 1 1 0 0 0
  2 1 1 0 0 0 0 1
  2 1 1 0 0 0 1 0
  2 1 1 0 0 1 0 0
  2 1 1 0 1 0 0 0
  2 1 1 1 0 0 0 0
  3 0 0 0 1 1 1 1
  3 0 0 1 0 1 1 1
  3 0 0 1 1 0 1 1
  3 0 0 1 1 1 0 1
  3 0 0 1 1 1 1 0
  3 0 0 1 1 1 1 1
  3 0 1 0 0 1 1 1
  3 0 1 0 1 0 1 1
  3 0 1 0 1 1 0 1
  3 0 1 0 1 1 1 0
  3 0 1 0 1 1 1 1
  3 0 1 1 0 0 1 1
  3 0 1 1 0 1 0 1
  3 0 1 1 0 1 1 0
  3 0 1 1 0 1 1 1
  3 0 1 1 1 0 0 1
  3 0 1 1 1 0 1 0
  3 0 1 1 1 0 1 1
  3 0 1 1 1 1 0 0
  3 0 1 1 1 1 0 1
  3 0 1 1 1 1 1 0
  3 2 0 0 0 1 1 1
  3 2 0 0 1 0 1 1
  3 2 0 0 1 1 0 1
  3 2 0 0 1 1 1 0
  3 2 0 0 1 1 1 1
  3 2 0 1 0 0 1 1
  3 2 0 1 0 1 0 1
  3 2 0 1 0 1 1 0
  3 2 0 1 0 1 1 1
  3 2 0 1 1 0 0 1
  3 2 0 1 1 0 1 0
  3 2 0 1 1 0 1 1
  3 2 0 1 1 1 0 0
  3 2 0 1 1 1 0 1
  3 2 0 1 1 1 1 0
  3 2 1 0 0 0 1 1
  3 2 1 0 0 1 0 1
  3 2 1 0 0 1 1 0
  3 2 1 0 0 1 1 1
  3 2 1 0 1 0 0 1
  3 2 1 0 1 0 1 0
  3 2 1 0 1 0 1 1
  3 2 1 0 1 1 0 0
  3 2 1 0 1 1 0 1
  3 2 1 0 1 1 1 0
  3 2 1 1 0 0 0 1
  3 2 1 1 0 0 1 0
  3 2 1 1 0 0 1 1
  3 2 1 1 0 1 0 0
  3 2 1 1 0 1 0 1
  3 2 1 1 0 1 1 0
  3 2 1 1 1 0 0 0
  3 2 1 1 1 0 0 1
  3 2 1 1 1 0 1 0
  3 2 1 1 1 1 0 0
  4 2 0 1 1 1 1 2
  4 2 0 1 1 1 2 1
  4 2 0 1 1 2 1 1
  4 2 0 1 2 1 1 1
  4 2 0 2 1 1 1 1
  4 2 1 0 1 1 1 2
  4 2 1 0 1 1 2 1
  4 2 1 0 1 2 1 1
  4 2 1 0 2 1 1 1
  4 2 1 1 0 1 1 2
  4 2 1 1 0 1 2 1
  4 2 1 1 0 2 1 1
  4 2 1 1 1 0 1 2
  4 2 1 1 1 0 2 1
  4 2 1 1 1 1 0 2
  4 2 1 1 1 1 2 0
  4 2 1 1 1 2 0 1
  4 2 1 1 1 2 1 0
  4 2 1 1 2 0 1 1
  4 2 1 1 2 1 0 1
  4 2 1 1 2 1 1 0
  4 2 1 2 0 1 1 1
  4 2 1 2 1 0 1 1
  4 2 1 2 1 1 0 1
  4 2 1 2 1 1 1 0
  4 2 2 0 1 1 1 1
  4 2 2 1 0 1 1 1
  4 2 2 1 1 0 1 1
  4 2 2 1 1 1 0 1
  4 2 2 1 1 1 1 0
  4 3 0 1 1 1 1 1
  4 3 1 0 1 1 1 1
  4 3 1 1 0 1 1 1
  4 3 1 1 1 0 1 1
  4 3 1 1 1 1 0 1
  4 3 1 1 1 1 1 0
  5 0 1 1 1 1 2 2
  5 0 1 1 1 2 1 2
  5 0 1 1 1 2 2 1
  5 0 1 1 2 1 1 2
  5 0 1 1 2 1 2 1
  5 0 1 1 2 2 1 1
  5 0 1 2 1 1 1 2
  5 0 1 2 1 1 2 1
  5 0 1 2 1 2 1 1
  5 0 1 2 2 1 1 1
  5 0 2 1 1 1 1 2
  5 0 2 1 1 1 2 1
  5 0 2 1 1 2 1 1
  5 0 2 1 2 1 1 1
  5 0 2 2 1 1 1 1
  5 2 1 1 1 1 2 2
  5 2 1 1 1 2 1 2
  5 2 1 1 1 2 2 1
  5 2 1 1 2 1 1 2
  5 2 1 1 2 1 2 1
  5 2 1 1 2 2 1 1
  5 2 1 2 1 1 1 2
  5 2 1 2 1 1 2 1
  5 2 1 2 1 2 1 1
  5 2 1 2 2 1 1 1
  5 2 2 1 1 1 1 2
  5 2 2 1 1 1 2 1
  5 2 2 1 1 2 1 1
  5 2 2 1 2 1 1 1
  5 2 2 2 1 1 1 1
  5 3 0 1 1 1 2 2
  5 3 0 1 1 2 1 2
  5 3 0 1 1 2 2 1
  5 3 0 1 2 1 1 2
  5 3 0 1 2 1 2 1
  5 3 0 1 2 2 1 1
  5 3 0 2 1 1 1 2
  5 3 0 2 1 1 2 1
  5 3 0 2 1 2 1 1
  5 3 0 2 2 1 1 1
  5 3 1 0 1 1 2 2
  5 3 1 0 1 2 1 2
  5 3 1 0 1 2 2 1
  5 3 1 0 2 1 1 2
  5 3 1 0 2 1 2 1
  5 3 1 0 2 2 1 1
  5 3 1 1 0 1 2 2
  5 3 1 1 0 2 1 2
  5 3 1 1 0 2 2 1
  5 3 1 1 1 0 2 2
  5 3 1 1 1 2 0 2
  5 3 1 1 1 2 2 0
  5 3 1 1 2 0 1 2
  5 3 1 1 2 0 2 1
  5 3 1 1 2 1 0 2
  5 3 1 1 2 1 2 0
  5 3 1 1 2 2 0 1
  5 3 1 1 2 2 1 0
  5 3 1 2 0 1 1 2
  5 3 1 2 0 1 2 1
  5 3 1 2 0 2 1 1
  5 3 1 2 1 0 1 2
  5 3 1 2 1 0 2 1
  5 3 1 2 1 1 0 2
  5 3 1 2 1 1 2 0
  5 3 1 2 1 2 0 1
  5 3 1 2 1 2 1 0
  5 3 1 2 2 0 1 1
  5 3 1 2 2 1 0 1
  5 3 1 2 2 1 1 0
  5 3 2 0 1 1 1 2
  5 3 2 0 1 1 2 1
  5 3 2 0 1 2 1 1
  5 3 2 0 2 1 1 1
  5 3 2 1 0 1 1 2
  5 3 2 1 0 1 2 1
  5 3 2 1 0 2 1 1
  5 3 2 1 1 0 1 2
  5 3 2 1 1 0 2 1
  5 3 2 1 1 1 0 2
  5 3 2 1 1 1 2 0
  5 3 2 1 1 2 0 1
  5 3 2 1 1 2 1 0
  5 3 2 1 2 0 1 1
  5 3 2 1 2 1 0 1
  5 3 2 1 2 1 1 0
  5 3 2 2 0 1 1 1
  5 3 2 2 1 0 1 1
  5 3 2 2 1 1 0 1
  5 3 2 2 1 1 1 0
  5 4 1 1 1 1 1 1
  6 3 0 1 2 2 2 2
  6 3 0 2 1 2 2 2
  6 3 0 2 2 1 2 2
  6 3 0 2 2 2 1 2
  6 3 0 2 2 2 2 1
  6 3 1 0 2 2 2 2
  6 3 1 1 1 1 2 3
  6 3 1 1 1 1 3 2
  6 3 1 1 1 2 1 3
  6 3 1 1 1 2 3 1
  6 3 1 1 1 3 1 2
  6 3 1 1 1 3 2 1
  6 3 1 1 2 1 1 3
  6 3 1 1 2 1 3 1
  6 3 1 1 2 3 1 1
  6 3 1 1 3 1 1 2
  6 3 1 1 3 1 2 1
  6 3 1 1 3 2 1 1
  6 3 1 2 0 2 2 2
  6 3 1 2 1 1 1 3
  6 3 1 2 1 1 3 1
  6 3 1 2 1 3 1 1
  6 3 1 2 2 0 2 2
  6 3 1 2 2 2 0 2
  6 3 1 2 2 2 2 0
  6 3 1 2 3 1 1 1
  6 3 1 3 1 1 1 2
  6 3 1 3 1 1 2 1
  6 3 1 3 1 2 1 1
  6 3 1 3 2 1 1 1
  6 3 2 0 1 2 2 2
  6 3 2 0 2 1 2 2
  6 3 2 0 2 2 1 2
  6 3 2 0 2 2 2 1
  6 3 2 1 0 2 2 2
  6 3 2 1 1 1 1 3
  6 3 2 1 1 1 3 1
  6 3 2 1 1 3 1 1
  6 3 2 1 2 0 2 2
  6 3 2 1 2 2 0 2
  6 3 2 1 2 2 2 0
  6 3 2 1 3 1 1 1
  6 3 2 2 0 1 2 2
  6 3 2 2 0 2 1 2
  6 3 2 2 0 2 2 1
  6 3 2 2 1 0 2 2
  6 3 2 2 1 2 0 2
  6 3 2 2 1 2 2 0
  6 3 2 2 2 0 1 2
  6 3 2 2 2 0 2 1
  6 3 2 2 2 1 0 2
  6 3 2 2 2 1 2 0
  6 3 2 2 2 2 0 1
  6 3 2 2 2 2 1 0
  6 3 2 3 1 1 1 1
  6 3 3 1 1 1 1 2
  6 3 3 1 1 1 2 1
  6 3 3 1 1 2 1 1
  6 3 3 1 2 1 1 1
  6 3 3 2 1 1 1 1
  7 0 2 2 2 2 2 2
  7 2 2 2 2 2 2 2
  7 4 1 1 1 1 3 3
  7 4 1 1 1 3 1 3
  7 4 1 1 1 3 3 1
  7 4 1 1 3 1 1 3
  7 4 1 1 3 1 3 1
  7 4 1 1 3 3 1 1
  7 4 1 3 1 1 1 3
  7 4 1 3 1 1 3 1
  7 4 1 3 1 3 1 1
  7 4 1 3 3 1 1 1
  7 4 3 1 1 1 1 3
  7 4 3 1 1 1 3 1
  7 4 3 1 1 3 1 1
  7 4 3 1 3 1 1 1
  7 4 3 3 1 1 1 1
  9 3 1 2 3 3 3 3
  9 3 1 3 2 3 3 3
  9 3 1 3 3 2 3 3
  9 3 1 3 3 3 2 3
  9 3 1 3 3 3 3 2
  9 3 2 1 3 3 3 3
  9 3 2 3 1 3 3 3
  9 3 2 3 3 1 3 3
  9 3 2 3 3 3 1 3
  9 3 2 3 3 3 3 1
  9 3 3 1 2 3 3 3
  9 3 3 1 3 2 3 3
  9 3 3 1 3 3 2 3
  9 3 3 1 3 3 3 2
  9 3 3 2 1 3 3 3
  9 3 3 2 3 1 3 3
  9 3 3 2 3 3 1 3
  9 3 3 2 3 3 3 1
  9 3 3 3 1 2 3 3
  9 3 3 3 1 3 2 3
  9 3 3 3 1 3 3 2
  9 3 3 3 2 1 3 3
  9 3 3 3 2 3 1 3
  9 3 3 3 2 3 3 1
  9 3 3 3 3 1 2 3
  9 3 3 3 3 1 3 2
  9 3 3 3 3 2 1 3
  9 3 3 3 3 2 3 1
  9 3 3 3 3 3 1 2
  9 3 3 3 3 3 2 1
 11 4 1 3 3 3 4 4
 11 4 1 3 3 4 3 4
 11 4 1 3 3 4 4 3
 11 4 1 3 4 3 3 4
 11 4 1 3 4 3 4 3
 11 4 1 3 4 4 3 3
 11 4 1 4 3 3 3 4
 11 4 1 4 3 3 4 3
 11 4 1 4 3 4 3 3
 11 4 1 4 4 3 3 3
 11 4 3 1 3 3 4 4
 11 4 3 1 3 4 3 4
 11 4 3 1 3 4 4 3
 11 4 3 1 4 3 3 4
 11 4 3 1 4 3 4 3
 11 4 3 1 4 4 3 3
 11 4 3 3 1 3 4 4
 11 4 3 3 1 4 3 4
 11 4 3 3 1 4 4 3
 11 4 3 3 3 1 4 4
 11 4 3 3 3 4 1 4
 11 4 3 3 3 4 4 1
 11 4 3 3 4 1 3 4
 11 4 3 3 4 1 4 3
 11 4 3 3 4 3 1 4
 11 4 3 3 4 3 4 1
 11 4 3 3 4 4 1 3
 11 4 3 3 4 4 3 1
 11 4 3 4 1 3 3 4
 11 4 3 4 1 3 4 3
 11 4 3 4 1 4 3 3
 11 4 3 4 3 1 3 4
 11 4 3 4 3 1 4 3
 11 4 3 4 3 3 1 4
 11 4 3 4 3 3 4 1
 11 4 3 4 3 4 1 3
 11 4 3 4 3 4 3 1
 11 4 3 4 4 1 3 3
 11 4 3 4 4 3 1 3
 11 4 3 4 4 3 3 1
 11 4 4 1 3 3 3 4
 11 4 4 1 3 3 4 3
 11 4 4 1 3 4 3 3
 11 4 4 1 4 3 3 3
 11 4 4 3 1 3 3 4
 11 4 4 3 1 3 4 3
 11 4 4 3 1 4 3 3
 11 4 4 3 3 1 3 4
 11 4 4 3 3 1 4 3
 11 4 4 3 3 3 1 4
 11 4 4 3 3 3 4 1
 11 4 4 3 3 4 1 3
 11 4 4 3 3 4 3 1
 11 4 4 3 4 1 3 3
 11 4 4 3 4 3 1 3
 11 4 4 3 4 3 3 1
 11 4 4 4 1 3 3 3
 11 4 4 4 3 1 3 3
 11 4 4 4 3 3 1 3
 11 4 4 4 3 3 3 1
 16 5 2 5 5 5 5 5
 16 5 5 2 5 5 5 5
 16 5 5 5 2 5 5 5
 16 5 5 5 5 2 5 5
 16 5 5 5 5 5 2 5
 16 5 5 5 5 5 5 2



==> anc/ZL5-gens.in <==
amb_space 8
cone 1031
0 0 1 0 0 0 0 0
0 0 0 1 0 0 0 0
0 0 0 0 1 0 0 0
0 0 0 0 0 1 0 0
0 0 0 0 0 0 1 0
0 0 0 0 0 0 0 1
1 0 -1 0 0 0 0 0
0 1 -1 0 0 0 0 0
1 0 0 -1 0 0 0 0
1 0 0 0 -1 0 0 0
1 0 0 0 0 -1 0 0
1 0 0 0 0 0 -1 0
1 0 0 0 0 0 0 -1
0 1 0 -1 -1 0 0 0
0 1 0 -1 0 -1 0 0
0 1 0 -1 0 0 -1 0
0 1 0 -1 0 0 0 -1
0 1 0 0 -1 -1 0 0
0 1 0 0 -1 0 -1 0
0 1 0 0 -1 0 0 -1
0 1 0 0 0 -1 -1 0
0 1 0 0 0 -1 0 -1
0 1 0 0 0 0 -1 -1
1 1 -1 -1 -1 -1 0 0
1 1 -1 -1 -1 0 -1 0
1 1 -1 -1 -1 0 0 -1
1 1 -1 -1 0 -1 -1 0
1 1 -1 -1 0 -1 0 -1
1 1 -1 -1 0 0 -1 -1
1 1 -1 0 -1 -1 -1 0
1 1 -1 0 -1 -1 0 -1
1 1 -1 0 -1 0 -1 -1
1 1 -1 0 0 -1 -1 -1
1 1 0 -1 -1 -1 -1 -1
0 2 0 -1 -1 -1 -1 -1
1 2 -1 -2 -1 -1 -1 -1
1 2 -1 -1 -2 -1 -1 -1
1 2 -1 -1 -1 -2 -1 -1
1 2 -1 -1 -1 -1 -2 -1
1 2 -1 -1 -1 -1 -1 -2
2 4 -1 -3 -3 -3 -3 0
2 4 -1 -3 -3 -3 0 -3
2 4 -1 -3 -3 0 -3 -3
2 4 -1 -3 0 -3 -3 -3
2 4 -1 0 -3 -3 -3 -3
5 4 -4 -3 -3 -3 -3 -3

0  1  -1   0   0   0   0   0
  0  1   0  -1   0   0   0   0
  0  1   0   0  -1   0   0   0
  0  1   0   0   0  -1   0   0
  0  1   0   0   0   0  -1   0
  0  1   0   0   0   0   0  -1
  0  1   0   0   0   0   0   0
  0  2  -1  -1  -1   0   0   0
  0  2  -1  -1   0  -1   0   0
  0  2  -1  -1   0   0  -1   0
  0  2  -1  -1   0   0   0  -1
  0  2  -1   0  -1  -1   0   0
  0  2  -1   0  -1   0  -1   0
  0  2  -1   0  -1   0   0  -1
  0  2  -1   0   0  -1  -1   0
  0  2  -1   0   0  -1   0  -1
  0  2  -1   0   0   0  -1  -1
  0  2   0  -1  -1  -1  -1   0
  0  2   0  -1  -1  -1   0  -1
  0  2   0  -1  -1  -1   0   0
  0  2   0  -1  -1   0  -1  -1
  0  2   0  -1  -1   0  -1   0
  0  2   0  -1  -1   0   0  -1
  0  2   0  -1   0  -1  -1  -1
  0  2   0  -1   0  -1  -1   0
  0  2   0  -1   0  -1   0  -1
  0  2   0  -1   0   0  -1  -1
  0  2   0   0  -1  -1  -1  -1
  0  2   0   0  -1  -1  -1   0
  0  2   0   0  -1  -1   0  -1
  0  2   0   0  -1   0  -1  -1
  0  2   0   0   0  -1  -1  -1
  0  3  -1  -2  -1  -1   0   0
  0  3  -1  -2  -1   0  -1   0
  0  3  -1  -2  -1   0   0  -1
  0  3  -1  -2   0  -1  -1   0
  0  3  -1  -2   0  -1   0  -1
  0  3  -1  -2   0   0  -1  -1
  0  3  -1  -1  -2  -1   0   0
  0  3  -1  -1  -2   0  -1   0
  0  3  -1  -1  -2   0   0  -1
  0  3  -1  -1  -1  -2   0   0
  0  3  -1  -1  -1   0  -2   0
  0  3  -1  -1  -1   0   0  -2
  0  3  -1  -1   0  -2  -1   0
  0  3  -1  -1   0  -2   0  -1
  0  3  -1  -1   0  -1  -2   0
  0  3  -1  -1   0  -1   0  -2
  0  3  -1  -1   0   0  -2  -1
  0  3  -1  -1   0   0  -1  -2
  0  3  -1   0  -2  -1  -1   0
  0  3  -1   0  -2  -1   0  -1
  0  3  -1   0  -2   0  -1  -1
  0  3  -1   0  -1  -2  -1   0
  0  3  -1   0  -1  -2   0  -1
  0  3  -1   0  -1  -1  -2   0
  0  3  -1   0  -1  -1   0  -2
  0  3  -1   0  -1   0  -2  -1
  0  3  -1   0  -1   0  -1  -2
  0  3  -1   0   0  -2  -1  -1
  0  3  -1   0   0  -1  -2  -1
  0  3  -1   0   0  -1  -1  -2
  0  3   0  -2  -1  -1  -1  -1
  0  3   0  -1  -2  -1  -1  -1
  0  3   0  -1  -1  -2  -1  -1
  0  3   0  -1  -1  -1  -2  -1
  0  3   0  -1  -1  -1  -1  -2
  0  4  -1  -3  -1  -1  -1   0
  0  4  -1  -3  -1  -1   0  -1
  0  4  -1  -3  -1   0  -1  -1
  0  4  -1  -3   0  -1  -1  -1
  0  4  -1  -2  -2  -2   0   0
  0  4  -1  -2  -2   0  -2   0
  0  4  -1  -2  -2   0   0  -2
  0  4  -1  -2   0  -2  -2   0
  0  4  -1  -2   0  -2   0  -2
  0  4  -1  -2   0   0  -2  -2
  0  4  -1  -1  -3  -1  -1   0
  0  4  -1  -1  -3  -1   0  -1
  0  4  -1  -1  -3   0  -1  -1
  0  4  -1  -1  -1  -3  -1   0
  0  4  -1  -1  -1  -3   0  -1
  0  4  -1  -1  -1  -1  -3   0
  0  4  -1  -1  -1  -1   0  -3
  0  4  -1  -1  -1   0  -3  -1
  0  4  -1  -1  -1   0  -1  -3
  0  4  -1  -1   0  -3  -1  -1
  0  4  -1  -1   0  -1  -3  -1
  0  4  -1  -1   0  -1  -1  -3
  0  4  -1   0  -3  -1  -1  -1
  0  4  -1   0  -2  -2  -2   0
  0  4  -1   0  -2  -2   0  -2
  0  4  -1   0  -2   0  -2  -2
  0  4  -1   0  -1  -3  -1  -1
  0  4  -1   0  -1  -1  -3  -1
  0  4  -1   0  -1  -1  -1  -3
  0  4  -1   0   0  -2  -2  -2
  0  5  -1  -4  -1  -1  -1  -1
  0  5  -1  -2  -2  -2  -2  -2
  0  5  -1  -1  -4  -1  -1  -1
  0  5  -1  -1  -1  -4  -1  -1
  0  5  -1  -1  -1  -1  -4  -1
  0  5  -1  -1  -1  -1  -1  -4
  0  6  -1  -3  -3  -2  -2  -2
  0  6  -1  -3  -2  -3  -2  -2
  0  6  -1  -3  -2  -2  -3  -2
  0  6  -1  -3  -2  -2  -2  -3
  0  6  -1  -2  -3  -3  -2  -2
  0  6  -1  -2  -3  -2  -3  -2
  0  6  -1  -2  -3  -2  -2  -3
  0  6  -1  -2  -2  -3  -3  -2
  0  6  -1  -2  -2  -3  -2  -3
  0  6  -1  -2  -2  -2  -3  -3
  0  7  -1  -4  -3  -3  -2  -2
  0  7  -1  -4  -3  -2  -3  -2
  0  7  -1  -4  -3  -2  -2  -3
  0  7  -1  -4  -2  -3  -3  -2
  0  7  -1  -4  -2  -3  -2  -3
  0  7  -1  -4  -2  -2  -3  -3
  0  7  -1  -3  -4  -3  -2  -2
  0  7  -1  -3  -4  -2  -3  -2
  0  7  -1  -3  -4  -2  -2  -3
  0  7  -1  -3  -3  -4  -2  -2
  0  7  -1  -3  -3  -2  -4  -2
  0  7  -1  -3  -3  -2  -2  -4
  0  7  -1  -3  -2  -4  -3  -2
  0  7  -1  -3  -2  -4  -2  -3
  0  7  -1  -3  -2  -3  -4  -2
  0  7  -1  -3  -2  -3  -2  -4
  0  7  -1  -3  -2  -2  -4  -3
  0  7  -1  -3  -2  -2  -3  -4
  0  7  -1  -2  -4  -3  -3  -2
  0  7  -1  -2  -4  -3  -2  -3
  0  7  -1  -2  -4  -2  -3  -3
  0  7  -1  -2  -3  -4  -3  -2
  0  7  -1  -2  -3  -4  -2  -3
  0  7  -1  -2  -3  -3  -4  -2
  0  7  -1  -2  -3  -3  -2  -4
  0  7  -1  -2  -3  -2  -4  -3
  0  7  -1  -2  -3  -2  -3  -4
  0  7  -1  -2  -2  -4  -3  -3
  0  7  -1  -2  -2  -3  -4  -3
  0  7  -1  -2  -2  -3  -3  -4
  0  8  -1  -5  -3  -3  -3  -2
  0  8  -1  -5  -3  -3  -2  -3
  0  8  -1  -5  -3  -2  -3  -3
  0  8  -1  -5  -2  -3  -3  -3
  0  8  -1  -4  -4  -4  -2  -2
  0  8  -1  -4  -4  -2  -4  -2
  0  8  -1  -4  -4  -2  -2  -4
  0  8  -1  -4  -2  -4  -4  -2
  0  8  -1  -4  -2  -4  -2  -4
  0  8  -1  -4  -2  -2  -4  -4
  0  8  -1  -3  -5  -3  -3  -2
  0  8  -1  -3  -5  -3  -2  -3
  0  8  -1  -3  -5  -2  -3  -3
  0  8  -1  -3  -3  -5  -3  -2
  0  8  -1  -3  -3  -5  -2  -3
  0  8  -1  -3  -3  -3  -5  -2
  0  8  -1  -3  -3  -3  -2  -5
  0  8  -1  -3  -3  -2  -5  -3
  0  8  -1  -3  -3  -2  -3  -5
  0  8  -1  -3  -2  -5  -3  -3
  0  8  -1  -3  -2  -3  -5  -3
  0  8  -1  -3  -2  -3  -3  -5
  0  8  -1  -2  -5  -3  -3  -3
  0  8  -1  -2  -4  -4  -4  -2
  0  8  -1  -2  -4  -4  -2  -4
  0  8  -1  -2  -4  -2  -4  -4
  0  8  -1  -2  -3  -5  -3  -3
  0  8  -1  -2  -3  -3  -5  -3
  0  8  -1  -2  -3  -3  -3  -5
  0  8  -1  -2  -2  -4  -4  -4
  0  9  -1  -6  -3  -3  -3  -3
  0  9  -1  -3  -6  -3  -3  -3
  0  9  -1  -3  -3  -6  -3  -3
  0  9  -1  -3  -3  -3  -6  -3
  0  9  -1  -3  -3  -3  -3  -6
  1  0   0   0   0   0   0   0
  1  1  -1  -1  -1   0   0   0
  1  1  -1  -1   0  -1   0   0
  1  1  -1  -1   0   0  -1   0
  1  1  -1  -1   0   0   0  -1
  1  1  -1  -1   0   0   0   0
  1  1  -1   0  -1  -1   0   0
  1  1  -1   0  -1   0  -1   0
  1  1  -1   0  -1   0   0  -1
  1  1  -1   0  -1   0   0   0
  1  1  -1   0   0  -1  -1   0
  1  1  -1   0   0  -1   0  -1
  1  1  -1   0   0  -1   0   0
  1  1  -1   0   0   0  -1  -1
  1  1  -1   0   0   0  -1   0
  1  1  -1   0   0   0   0  -1
  1  1   0  -1  -1  -1  -1   0
  1  1   0  -1  -1  -1   0  -1
  1  1   0  -1  -1  -1   0   0
  1  1   0  -1  -1   0  -1  -1
  1  1   0  -1  -1   0  -1   0
  1  1   0  -1  -1   0   0  -1
  1  1   0  -1  -1   0   0   0
  1  1   0  -1   0  -1  -1  -1
  1  1   0  -1   0  -1  -1   0
  1  1   0  -1   0  -1   0  -1
  1  1   0  -1   0  -1   0   0
  1  1   0  -1   0   0  -1  -1
  1  1   0  -1   0   0  -1   0
  1  1   0  -1   0   0   0  -1
  1  1   0   0  -1  -1  -1  -1
  1  1   0   0  -1  -1  -1   0
  1  1   0   0  -1  -1   0  -1
  1  1   0   0  -1  -1   0   0
  1  1   0   0  -1   0  -1  -1
  1  1   0   0  -1   0  -1   0
  1  1   0   0  -1   0   0  -1
  1  1   0   0   0  -1  -1  -1
  1  1   0   0   0  -1  -1   0
  1  1   0   0   0  -1   0  -1
  1  1   0   0   0   0  -1  -1
  1  2  -2  -1  -1  -1   0   0
  1  2  -2  -1  -1   0  -1   0
  1  2  -2  -1  -1   0   0  -1
  1  2  -2  -1   0  -1  -1   0
  1  2  -2  -1   0  -1   0  -1
  1  2  -2  -1   0   0  -1  -1
  1  2  -2   0  -1  -1  -1   0
  1  2  -2   0  -1  -1   0  -1
  1  2  -2   0  -1   0  -1  -1
  1  2  -2   0   0  -1  -1  -1
  1  2  -1  -2  -1  -1  -1   0
  1  2  -1  -2  -1  -1   0  -1
  1  2  -1  -2  -1  -1   0   0
  1  2  -1  -2  -1   0  -1  -1
  1  2  -1  -2  -1   0  -1   0
  1  2  -1  -2  -1   0   0  -1
  1  2  -1  -2   0  -1  -1  -1
  1  2  -1  -2   0  -1  -1   0
  1  2  -1  -2   0  -1   0  -1
  1  2  -1  -2   0   0  -1  -1
  1  2  -1  -1  -2  -1  -1   0
  1  2  -1  -1  -2  -1   0  -1
  1  2  -1  -1  -2  -1   0   0
  1  2  -1  -1  -2   0  -1  -1
  1  2  -1  -1  -2   0  -1   0
  1  2  -1  -1  -2   0   0  -1
  1  2  -1  -1  -1  -2  -1   0
  1  2  -1  -1  -1  -2   0  -1
  1  2  -1  -1  -1  -2   0   0
  1  2  -1  -1  -1  -1  -2   0
  1  2  -1  -1  -1  -1   0  -2
  1  2  -1  -1  -1   0  -2  -1
  1  2  -1  -1  -1   0  -2   0
  1  2  -1  -1  -1   0  -1  -2
  1  2  -1  -1  -1   0   0  -2
  1  2  -1  -1   0  -2  -1  -1
  1  2  -1  -1   0  -2  -1   0
  1  2  -1  -1   0  -2   0  -1
  1  2  -1  -1   0  -1  -2  -1
  1  2  -1  -1   0  -1  -2   0
  1  2  -1  -1   0  -1  -1  -2
  1  2  -1  -1   0  -1   0  -2
  1  2  -1  -1   0   0  -2  -1
  1  2  -1  -1   0   0  -1  -2
  1  2  -1   0  -2  -1  -1  -1
  1  2  -1   0  -2  -1  -1   0
  1  2  -1   0  -2  -1   0  -1
  1  2  -1   0  -2   0  -1  -1
  1  2  -1   0  -1  -2  -1  -1
  1  2  -1   0  -1  -2  -1   0
  1  2  -1   0  -1  -2   0  -1
  1  2  -1   0  -1  -1  -2  -1
  1  2  -1   0  -1  -1  -2   0
  1  2  -1   0  -1  -1  -1  -2
  1  2  -1   0  -1  -1   0  -2
  1  2  -1   0  -1   0  -2  -1
  1  2  -1   0  -1   0  -1  -2
  1  2  -1   0   0  -2  -1  -1
  1  2  -1   0   0  -1  -2  -1
  1  2  -1   0   0  -1  -1  -2
  1  2   0  -2  -1  -1  -1  -1
  1  2   0  -1  -2  -1  -1  -1
  1  2   0  -1  -1  -2  -1  -1
  1  2   0  -1  -1  -1  -2  -1
  1  2   0  -1  -1  -1  -1  -2
  1  3  -2  -2  -2  -1   0   0
  1  3  -2  -2  -2   0  -1   0
  1  3  -2  -2  -2   0   0  -1
  1  3  -2  -2  -1  -2   0   0
  1  3  -2  -2  -1   0  -2   0
  1  3  -2  -2  -1   0   0  -2
  1  3  -2  -2   0  -2  -1   0
  1  3  -2  -2   0  -2   0  -1
  1  3  -2  -2   0  -1  -2   0
  1  3  -2  -2   0  -1   0  -2
  1  3  -2  -2   0   0  -2  -1
  1  3  -2  -2   0   0  -1  -2
  1  3  -2  -1  -2  -2   0   0
  1  3  -2  -1  -2   0  -2   0
  1  3  -2  -1  -2   0   0  -2
  1  3  -2  -1   0  -2  -2   0
  1  3  -2  -1   0  -2   0  -2
  1  3  -2  -1   0   0  -2  -2
  1  3  -2   0  -2  -2  -1   0
  1  3  -2   0  -2  -2   0  -1
  1  3  -2   0  -2  -1  -2   0
  1  3  -2   0  -2  -1   0  -2
  1  3  -2   0  -2   0  -2  -1
  1  3  -2   0  -2   0  -1  -2
  1  3  -2   0  -1  -2  -2   0
  1  3  -2   0  -1  -2   0  -2
  1  3  -2   0  -1   0  -2  -2
  1  3  -2   0   0  -2  -2  -1
  1  3  -2   0   0  -2  -1  -2
  1  3  -2   0   0  -1  -2  -2
  1  3  -1  -3  -1  -1  -1  -1
  1  3  -1  -2  -2  -2  -1  -1
  1  3  -1  -2  -2  -1  -2  -1
  1  3  -1  -2  -2  -1  -1  -2
  1  3  -1  -2  -1  -2  -2  -1
  1  3  -1  -2  -1  -2  -1  -2
  1  3  -1  -2  -1  -1  -2  -2
  1  3  -1  -1  -3  -1  -1  -1
  1  3  -1  -1  -2  -2  -2  -1
  1  3  -1  -1  -2  -2  -1  -2
  1  3  -1  -1  -2  -1  -2  -2
  1  3  -1  -1  -1  -3  -1  -1
  1  3  -1  -1  -1  -2  -2  -2
  1  3  -1  -1  -1  -1  -3  -1
  1  3  -1  -1  -1  -1  -1  -3
  1  3   0  -2  -2  -2  -2  -1
  1  3   0  -2  -2  -2  -1  -2
  1  3   0  -2  -2  -1  -2  -2
  1  3   0  -2  -1  -2  -2  -2
  1  3   0  -1  -2  -2  -2  -2
  1  4  -2  -3  -2  -2   0   0
  1  4  -2  -3  -2   0  -2   0
  1  4  -2  -3  -2   0   0  -2
  1  4  -2  -3   0  -2  -2   0
  1  4  -2  -3   0  -2   0  -2
  1  4  -2  -3   0   0  -2  -2
  1  4  -2  -2  -3  -2   0   0
  1  4  -2  -2  -3   0  -2   0
  1  4  -2  -2  -3   0   0  -2
  1  4  -2  -2  -2  -3   0   0
  1  4  -2  -2  -2   0  -3   0
  1  4  -2  -2  -2   0   0  -3
  1  4  -2  -2   0  -3  -2   0
  1  4  -2  -2   0  -3   0  -2
  1  4  -2  -2   0  -2  -3   0
  1  4  -2  -2   0  -2   0  -3
  1  4  -2  -2   0   0  -3  -2
  1  4  -2  -2   0   0  -2  -3
  1  4  -2   0  -3  -2  -2   0
  1  4  -2   0  -3  -2   0  -2
  1  4  -2   0  -3   0  -2  -2
  1  4  -2   0  -2  -3  -2   0
  1  4  -2   0  -2  -3   0  -2
  1  4  -2   0  -2  -2  -3   0
  1  4  -2   0  -2  -2   0  -3
  1  4  -2   0  -2   0  -3  -2
  1  4  -2   0  -2   0  -2  -3
  1  4  -2   0   0  -3  -2  -2
  1  4  -2   0   0  -2  -3  -2
  1  4  -2   0   0  -2  -2  -3
  1  4   0  -3  -2  -2  -2  -2
  1  4   0  -2  -3  -2  -2  -2
  1  4   0  -2  -2  -3  -2  -2
  1  4   0  -2  -2  -2  -3  -2
  1  4   0  -2  -2  -2  -2  -3
  1  5  -2  -3  -3  -3   0   0
  1  5  -2  -3  -3   0  -3   0
  1  5  -2  -3  -3   0   0  -3
  1  5  -2  -3   0  -3  -3   0
  1  5  -2  -3   0  -3   0  -3
  1  5  -2  -3   0   0  -3  -3
  1  5  -2   0  -3  -3  -3   0
  1  5  -2   0  -3  -3   0  -3
  1  5  -2   0  -3   0  -3  -3
  1  5  -2   0   0  -3  -3  -3
  1  5  -1  -3  -3  -3  -2  -2
  1  5  -1  -3  -3  -2  -3  -2
  1  5  -1  -3  -3  -2  -2  -3
  1  5  -1  -3  -2  -3  -3  -2
  1  5  -1  -3  -2  -3  -2  -3
  1  5  -1  -3  -2  -2  -3  -3
  1  5  -1  -2  -3  -3  -3  -2
  1  5  -1  -2  -3  -3  -2  -3
  1  5  -1  -2  -3  -2  -3  -3
  1  5  -1  -2  -2  -3  -3  -3
  2  1  -1  -1  -1  -1  -1  -1
  2  1  -1  -1  -1  -1  -1   0
  2  1  -1  -1  -1  -1   0  -1
  2  1  -1  -1  -1  -1   0   0
  2  1  -1  -1  -1   0  -1  -1
  2  1  -1  -1  -1   0  -1   0
  2  1  -1  -1  -1   0   0  -1
  2  1  -1  -1   0  -1  -1  -1
  2  1  -1  -1   0  -1  -1   0
  2  1  -1  -1   0  -1   0  -1
  2  1  -1  -1   0   0  -1  -1
  2  1  -1   0  -1  -1  -1  -1
  2  1  -1   0  -1  -1  -1   0
  2  1  -1   0  -1  -1   0  -1
  2  1  -1   0  -1   0  -1  -1
  2  1  -1   0   0  -1  -1  -1
  2  1   0  -1  -1  -1  -1  -1
  2  2  -2  -2  -1  -1  -1  -1
  2  2  -2  -2  -1  -1  -1   0
  2  2  -2  -2  -1  -1   0  -1
  2  2  -2  -2  -1   0  -1  -1
  2  2  -2  -2   0  -1  -1  -1
  2  2  -2  -1  -2  -1  -1  -1
  2  2  -2  -1  -2  -1  -1   0
  2  2  -2  -1  -2  -1   0  -1
  2  2  -2  -1  -2   0  -1  -1
  2  2  -2  -1  -1  -2  -1  -1
  2  2  -2  -1  -1  -2  -1   0
  2  2  -2  -1  -1  -2   0  -1
  2  2  -2  -1  -1  -1  -2  -1
  2  2  -2  -1  -1  -1  -2   0
  2  2  -2  -1  -1  -1  -1  -2
  2  2  -2  -1  -1  -1   0  -2
  2  2  -2  -1  -1   0  -2  -1
  2  2  -2  -1  -1   0  -1  -2
  2  2  -2  -1   0  -2  -1  -1
  2  2  -2  -1   0  -1  -2  -1
  2  2  -2  -1   0  -1  -1  -2
  2  2  -2   0  -2  -1  -1  -1
  2  2  -2   0  -1  -2  -1  -1
  2  2  -2   0  -1  -1  -2  -1
  2  2  -2   0  -1  -1  -1  -2
  2  2  -1  -2  -2  -1  -1  -1
  2  2  -1  -2  -1  -2  -1  -1
  2  2  -1  -2  -1  -1  -2  -1
  2  2  -1  -2  -1  -1  -1  -2
  2  2  -1  -1  -2  -2  -1  -1
  2  2  -1  -1  -2  -1  -2  -1
  2  2  -1  -1  -2  -1  -1  -2
  2  2  -1  -1  -1  -2  -2  -1
  2  2  -1  -1  -1  -2  -1  -2
  2  2  -1  -1  -1  -1  -2  -2
  2  3  -3  -2  -2  -1  -1   0
  2  3  -3  -2  -2  -1   0  -1
  2  3  -3  -2  -2   0  -1  -1
  2  3  -3  -2  -1  -2  -1   0
  2  3  -3  -2  -1  -2   0  -1
  2  3  -3  -2  -1  -1  -2   0
  2  3  -3  -2  -1  -1   0  -2
  2  3  -3  -2  -1   0  -2  -1
  2  3  -3  -2  -1   0  -1  -2
  2  3  -3  -2   0  -2  -1  -1
  2  3  -3  -2   0  -1  -2  -1
  2  3  -3  -2   0  -1  -1  -2
  2  3  -3  -1  -2  -2  -1   0
  2  3  -3  -1  -2  -2   0  -1
  2  3  -3  -1  -2  -1  -2   0
  2  3  -3  -1  -2  -1   0  -2
  2  3  -3  -1  -2   0  -2  -1
  2  3  -3  -1  -2   0  -1  -2
  2  3  -3  -1  -1  -2  -2   0
  2  3  -3  -1  -1  -2   0  -2
  2  3  -3  -1  -1   0  -2  -2
  2  3  -3  -1   0  -2  -2  -1
  2  3  -3  -1   0  -2  -1  -2
  2  3  -3  -1   0  -1  -2  -2
  2  3  -3   0  -2  -2  -1  -1
  2  3  -3   0  -2  -1  -2  -1
  2  3  -3   0  -2  -1  -1  -2
  2  3  -3   0  -1  -2  -2  -1
  2  3  -3   0  -1  -2  -1  -2
  2  3  -3   0  -1  -1  -2  -2
  2  3  -2  -3  -2  -1  -1  -1
  2  3  -2  -3  -1  -2  -1  -1
  2  3  -2  -3  -1  -1  -2  -1
  2  3  -2  -3  -1  -1  -1  -2
  2  3  -2  -2  -3  -1  -1  -1
  2  3  -2  -2  -2  -2  -2  -1
  2  3  -2  -2  -2  -2  -1  -2
  2  3  -2  -2  -2  -1  -2  -2
  2  3  -2  -2  -1  -3  -1  -1
  2  3  -2  -2  -1  -2  -2  -2
  2  3  -2  -2  -1  -1  -3  -1
  2  3  -2  -2  -1  -1  -1  -3
  2  3  -2  -1  -3  -2  -1  -1
  2  3  -2  -1  -3  -1  -2  -1
  2  3  -2  -1  -3  -1  -1  -2
  2  3  -2  -1  -2  -3  -1  -1
  2  3  -2  -1  -2  -2  -2  -2
  2  3  -2  -1  -2  -1  -3  -1
  2  3  -2  -1  -2  -1  -1  -3
  2  3  -2  -1  -1  -3  -2  -1
  2  3  -2  -1  -1  -3  -1  -2
  2  3  -2  -1  -1  -2  -3  -1
  2  3  -2  -1  -1  -2  -1  -3
  2  3  -2  -1  -1  -1  -3  -2
  2  3  -2  -1  -1  -1  -2  -3
  2  4  -3  -3  -3  -1  -1   0
  2  4  -3  -3  -3  -1   0  -1
  2  4  -3  -3  -3   0  -1  -1
  2  4  -3  -3  -1  -3  -1   0
  2  4  -3  -3  -1  -3   0  -1
  2  4  -3  -3  -1  -1  -3   0
  2  4  -3  -3  -1  -1   0  -3
  2  4  -3  -3  -1   0  -3  -1
  2  4  -3  -3  -1   0  -1  -3
  2  4  -3  -3   0  -3  -1  -1
  2  4  -3  -3   0  -1  -3  -1
  2  4  -3  -3   0  -1  -1  -3
  2  4  -3  -1  -3  -3  -1   0
  2  4  -3  -1  -3  -3   0  -1
  2  4  -3  -1  -3  -1  -3   0
  2  4  -3  -1  -3  -1   0  -3
  2  4  -3  -1  -3   0  -3  -1
  2  4  -3  -1  -3   0  -1  -3
  2  4  -3  -1  -1  -3  -3   0
  2  4  -3  -1  -1  -3   0  -3
  2  4  -3  -1  -1   0  -3  -3
  2  4  -3  -1   0  -3  -3  -1
  2  4  -3  -1   0  -3  -1  -3
  2  4  -3  -1   0  -1  -3  -3
  2  4  -3   0  -3  -3  -1  -1
  2  4  -3   0  -3  -1  -3  -1
  2  4  -3   0  -3  -1  -1  -3
  2  4  -3   0  -1  -3  -3  -1
  2  4  -3   0  -1  -3  -1  -3
  2  4  -3   0  -1  -1  -3  -3
  2  4  -1  -3  -3  -3  -3   0
  2  4  -1  -3  -3  -3   0  -3
  2  4  -1  -3  -3   0  -3  -3
  2  4  -1  -3   0  -3  -3  -3
  2  4  -1   0  -3  -3  -3  -3
  2  8  -1  -5  -5  -5  -5  -2
  2  8  -1  -5  -5  -5  -2  -5
  2  8  -1  -5  -5  -2  -5  -5
  2  8  -1  -5  -2  -5  -5  -5
  2  8  -1  -2  -5  -5  -5  -5
  3  4  -4  -3  -3  -1  -1  -1
  3  4  -4  -3  -2  -2  -2   0
  3  4  -4  -3  -2  -2   0  -2
  3  4  -4  -3  -2   0  -2  -2
  3  4  -4  -3  -1  -3  -1  -1
  3  4  -4  -3  -1  -1  -3  -1
  3  4  -4  -3  -1  -1  -1  -3
  3  4  -4  -3   0  -2  -2  -2
  3  4  -4  -2  -3  -2  -2   0
  3  4  -4  -2  -3  -2   0  -2
  3  4  -4  -2  -3   0  -2  -2
  3  4  -4  -2  -2  -3  -2   0
  3  4  -4  -2  -2  -3   0  -2
  3  4  -4  -2  -2  -2  -3   0
  3  4  -4  -2  -2  -2   0  -3
  3  4  -4  -2  -2   0  -3  -2
  3  4  -4  -2  -2   0  -2  -3
  3  4  -4  -2   0  -3  -2  -2
  3  4  -4  -2   0  -2  -3  -2
  3  4  -4  -2   0  -2  -2  -3
  3  4  -4  -1  -3  -3  -1  -1
  3  4  -4  -1  -3  -1  -3  -1
  3  4  -4  -1  -3  -1  -1  -3
  3  4  -4  -1  -1  -3  -3  -1
  3  4  -4  -1  -1  -3  -1  -3
  3  4  -4  -1  -1  -1  -3  -3
  3  4  -4   0  -3  -2  -2  -2
  3  4  -4   0  -2  -3  -2  -2
  3  4  -4   0  -2  -2  -3  -2
  3  4  -4   0  -2  -2  -2  -3
  3  5  -4  -4  -4  -1  -1  -1
  3  5  -4  -4  -1  -4  -1  -1
  3  5  -4  -4  -1  -1  -4  -1
  3  5  -4  -4  -1  -1  -1  -4
  3  5  -4  -1  -4  -4  -1  -1
  3  5  -4  -1  -4  -1  -4  -1
  3  5  -4  -1  -4  -1  -1  -4
  3  5  -4  -1  -1  -4  -4  -1
  3  5  -4  -1  -1  -4  -1  -4
  3  5  -4  -1  -1  -1  -4  -4
  3  5  -2  -5  -3  -3  -3  -2
  3  5  -2  -5  -3  -3  -2  -3
  3  5  -2  -5  -3  -2  -3  -3
  3  5  -2  -5  -2  -3  -3  -3
  3  5  -2  -3  -5  -3  -3  -2
  3  5  -2  -3  -5  -3  -2  -3
  3  5  -2  -3  -5  -2  -3  -3
  3  5  -2  -3  -3  -5  -3  -2
  3  5  -2  -3  -3  -5  -2  -3
  3  5  -2  -3  -3  -3  -5  -2
  3  5  -2  -3  -3  -3  -2  -5
  3  5  -2  -3  -3  -2  -5  -3
  3  5  -2  -3  -3  -2  -3  -5
  3  5  -2  -3  -2  -5  -3  -3
  3  5  -2  -3  -2  -3  -5  -3
  3  5  -2  -3  -2  -3  -3  -5
  3  5  -2  -2  -5  -3  -3  -3
  3  5  -2  -2  -3  -5  -3  -3
  3  5  -2  -2  -3  -3  -5  -3
  3  5  -2  -2  -3  -3  -3  -5
  3  6  -2  -6  -3  -3  -3  -3
  3  6  -2  -3  -6  -3  -3  -3
  3  6  -2  -3  -3  -6  -3  -3
  3  6  -2  -3  -3  -3  -6  -3
  3  6  -2  -3  -3  -3  -3  -6
  3 11  -2  -8  -6  -6  -6  -5
  3 11  -2  -8  -6  -6  -5  -6
  3 11  -2  -8  -6  -5  -6  -6
  3 11  -2  -8  -5  -6  -6  -6
  3 11  -2  -6  -8  -6  -6  -5
  3 11  -2  -6  -8  -6  -5  -6
  3 11  -2  -6  -8  -5  -6  -6
  3 11  -2  -6  -6  -8  -6  -5
  3 11  -2  -6  -6  -8  -5  -6
  3 11  -2  -6  -6  -6  -8  -5
  3 11  -2  -6  -6  -6  -5  -8
  3 11  -2  -6  -6  -5  -8  -6
  3 11  -2  -6  -6  -5  -6  -8
  3 11  -2  -6  -5  -8  -6  -6
  3 11  -2  -6  -5  -6  -8  -6
  3 11  -2  -6  -5  -6  -6  -8
  3 11  -2  -5  -8  -6  -6  -6
  3 11  -2  -5  -6  -8  -6  -6
  3 11  -2  -5  -6  -6  -8  -6
  3 11  -2  -5  -6  -6  -6  -8
  3 12  -2  -9  -6  -6  -6  -6
  3 12  -2  -6  -9  -6  -6  -6
  3 12  -2  -6  -6  -9  -6  -6
  3 12  -2  -6  -6  -6  -9  -6
  3 12  -2  -6  -6  -6  -6  -9
  4  5  -5  -3  -3  -3  -3   0
  4  5  -5  -3  -3  -3   0  -3
  4  5  -5  -3  -3   0  -3  -3
  4  5  -5  -3   0  -3  -3  -3
  4  5  -5   0  -3  -3  -3  -3
  4  5  -3  -5  -3  -3  -3  -3
  4  5  -3  -3  -5  -3  -3  -3
  4  5  -3  -3  -3  -5  -3  -3
  4  5  -3  -3  -3  -3  -5  -3
  4  5  -3  -3  -3  -3  -3  -5
  4  6  -3  -6  -4  -3  -3  -3
  4  6  -3  -6  -3  -4  -3  -3
  4  6  -3  -6  -3  -3  -4  -3
  4  6  -3  -6  -3  -3  -3  -4
  4  6  -3  -4  -6  -3  -3  -3
  4  6  -3  -4  -3  -6  -3  -3
  4  6  -3  -4  -3  -3  -6  -3
  4  6  -3  -4  -3  -3  -3  -6
  4  6  -3  -3  -6  -4  -3  -3
  4  6  -3  -3  -6  -3  -4  -3
  4  6  -3  -3  -6  -3  -3  -4
  4  6  -3  -3  -4  -6  -3  -3
  4  6  -3  -3  -4  -3  -6  -3
  4  6  -3  -3  -4  -3  -3  -6
  4  6  -3  -3  -3  -6  -4  -3
  4  6  -3  -3  -3  -6  -3  -4
  4  6  -3  -3  -3  -4  -6  -3
  4  6  -3  -3  -3  -4  -3  -6
  4  6  -3  -3  -3  -3  -6  -4
  4  6  -3  -3  -3  -3  -4  -6
  4  8  -3  -7  -5  -5  -5  -2
  4  8  -3  -7  -5  -5  -2  -5
  4  8  -3  -7  -5  -2  -5  -5
  4  8  -3  -7  -2  -5  -5  -5
  4  8  -3  -5  -7  -5  -5  -2
  4  8  -3  -5  -7  -5  -2  -5
  4  8  -3  -5  -7  -2  -5  -5
  4  8  -3  -5  -5  -7  -5  -2
  4  8  -3  -5  -5  -7  -2  -5
  4  8  -3  -5  -5  -5  -7  -2
  4  8  -3  -5  -5  -5  -2  -7
  4  8  -3  -5  -5  -2  -7  -5
  4  8  -3  -5  -5  -2  -5  -7
  4  8  -3  -5  -2  -7  -5  -5
  4  8  -3  -5  -2  -5  -7  -5
  4  8  -3  -5  -2  -5  -5  -7
  4  8  -3  -2  -7  -5  -5  -5
  4  8  -3  -2  -5  -7  -5  -5
  4  8  -3  -2  -5  -5  -7  -5
  4  8  -3  -2  -5  -5  -5  -7
  4 16  -3 -11  -9  -9  -9  -6
  4 16  -3 -11  -9  -9  -6  -9
  4 16  -3 -11  -9  -6  -9  -9
  4 16  -3 -11  -6  -9  -9  -9
  4 16  -3  -9 -11  -9  -9  -6
  4 16  -3  -9 -11  -9  -6  -9
  4 16  -3  -9 -11  -6  -9  -9
  4 16  -3  -9  -9 -11  -9  -6
  4 16  -3  -9  -9 -11  -6  -9
  4 16  -3  -9  -9  -9 -11  -6
  4 16  -3  -9  -9  -9  -6 -11
  4 16  -3  -9  -9  -6 -11  -9
  4 16  -3  -9  -9  -6  -9 -11
  4 16  -3  -9  -6 -11  -9  -9
  4 16  -3  -9  -6  -9 -11  -9
  4 16  -3  -9  -6  -9  -9 -11
  4 16  -3  -6 -11  -9  -9  -9
  4 16  -3  -6  -9 -11  -9  -9
  4 16  -3  -6  -9  -9 -11  -9
  4 16  -3  -6  -9  -9  -9 -11
  5  4  -4  -3  -3  -3  -3  -3
  5  9  -4  -7  -7  -5  -5  -4
  5  9  -4  -7  -7  -5  -4  -5
  5  9  -4  -7  -7  -4  -5  -5
  5  9  -4  -7  -5  -7  -5  -4
  5  9  -4  -7  -5  -7  -4  -5
  5  9  -4  -7  -5  -5  -7  -4
  5  9  -4  -7  -5  -5  -4  -7
  5  9  -4  -7  -5  -4  -7  -5
  5  9  -4  -7  -5  -4  -5  -7
  5  9  -4  -7  -4  -7  -5  -5
  5  9  -4  -7  -4  -5  -7  -5
  5  9  -4  -7  -4  -5  -5  -7
  5  9  -4  -5  -7  -7  -5  -4
  5  9  -4  -5  -7  -7  -4  -5
  5  9  -4  -5  -7  -5  -7  -4
  5  9  -4  -5  -7  -5  -4  -7
  5  9  -4  -5  -7  -4  -7  -5
  5  9  -4  -5  -7  -4  -5  -7
  5  9  -4  -5  -5  -7  -7  -4
  5  9  -4  -5  -5  -7  -4  -7
  5  9  -4  -5  -5  -4  -7  -7
  5  9  -4  -5  -4  -7  -7  -5
  5  9  -4  -5  -4  -7  -5  -7
  5  9  -4  -5  -4  -5  -7  -7
  5  9  -4  -4  -7  -7  -5  -5
  5  9  -4  -4  -7  -5  -7  -5
  5  9  -4  -4  -7  -5  -5  -7
  5  9  -4  -4  -5  -7  -7  -5
  5  9  -4  -4  -5  -7  -5  -7
  5  9  -4  -4  -5  -5  -7  -7
  5 19  -4 -12 -12 -10 -10  -9
  5 19  -4 -12 -12 -10  -9 -10
  5 19  -4 -12 -12  -9 -10 -10
  5 19  -4 -12 -10 -12 -10  -9
  5 19  -4 -12 -10 -12  -9 -10
  5 19  -4 -12 -10 -10 -12  -9
  5 19  -4 -12 -10 -10  -9 -12
  5 19  -4 -12 -10  -9 -12 -10
  5 19  -4 -12 -10  -9 -10 -12
  5 19  -4 -12  -9 -12 -10 -10
  5 19  -4 -12  -9 -10 -12 -10
  5 19  -4 -12  -9 -10 -10 -12
  5 19  -4 -10 -12 -12 -10  -9
  5 19  -4 -10 -12 -12  -9 -10
  5 19  -4 -10 -12 -10 -12  -9
  5 19  -4 -10 -12 -10  -9 -12
  5 19  -4 -10 -12  -9 -12 -10
  5 19  -4 -10 -12  -9 -10 -12
  5 19  -4 -10 -10 -12 -12  -9
  5 19  -4 -10 -10 -12  -9 -12
  5 19  -4 -10 -10  -9 -12 -12
  5 19  -4 -10  -9 -12 -12 -10
  5 19  -4 -10  -9 -12 -10 -12
  5 19  -4 -10  -9 -10 -12 -12
  5 19  -4  -9 -12 -12 -10 -10
  5 19  -4  -9 -12 -10 -12 -10
  5 19  -4  -9 -12 -10 -10 -12
  5 19  -4  -9 -10 -12 -12 -10
  5 19  -4  -9 -10 -12 -10 -12
  5 19  -4  -9 -10 -10 -12 -12
  6  9  -5  -7  -7  -5  -5  -5
  6  9  -5  -7  -5  -7  -5  -5
  6  9  -5  -7  -5  -5  -7  -5
  6  9  -5  -7  -5  -5  -5  -7
  6  9  -5  -5  -7  -7  -5  -5
  6  9  -5  -5  -7  -5  -7  -5
  6  9  -5  -5  -7  -5  -5  -7
  6  9  -5  -5  -5  -7  -7  -5
  6  9  -5  -5  -5  -7  -5  -7
  6  9  -5  -5  -5  -5  -7  -7
  6 10  -5  -8  -8  -5  -5  -5
  6 10  -5  -8  -5  -8  -5  -5
  6 10  -5  -8  -5  -5  -8  -5
  6 10  -5  -8  -5  -5  -5  -8
  6 10  -5  -5  -8  -8  -5  -5
  6 10  -5  -5  -8  -5  -8  -5
  6 10  -5  -5  -8  -5  -5  -8
  6 10  -5  -5  -5  -8  -8  -5
  6 10  -5  -5  -5  -8  -5  -8
  6 10  -5  -5  -5  -5  -8  -8
  6 12  -5  -9  -9  -7  -7  -4
  6 12  -5  -9  -9  -7  -4  -7
  6 12  -5  -9  -9  -4  -7  -7
  6 12  -5  -9  -7  -9  -7  -4
  6 12  -5  -9  -7  -9  -4  -7
  6 12  -5  -9  -7  -7  -9  -4
  6 12  -5  -9  -7  -7  -4  -9
  6 12  -5  -9  -7  -4  -9  -7
  6 12  -5  -9  -7  -4  -7  -9
  6 12  -5  -9  -4  -9  -7  -7
  6 12  -5  -9  -4  -7  -9  -7
  6 12  -5  -9  -4  -7  -7  -9
  6 12  -5  -7  -9  -9  -7  -4
  6 12  -5  -7  -9  -9  -4  -7
  6 12  -5  -7  -9  -7  -9  -4
  6 12  -5  -7  -9  -7  -4  -9
  6 12  -5  -7  -9  -4  -9  -7
  6 12  -5  -7  -9  -4  -7  -9
  6 12  -5  -7  -7  -9  -9  -4
  6 12  -5  -7  -7  -9  -4  -9
  6 12  -5  -7  -7  -4  -9  -9
  6 12  -5  -7  -4  -9  -9  -7
  6 12  -5  -7  -4  -9  -7  -9
  6 12  -5  -7  -4  -7  -9  -9
  6 12  -5  -4  -9  -9  -7  -7
  6 12  -5  -4  -9  -7  -9  -7
  6 12  -5  -4  -9  -7  -7  -9
  6 12  -5  -4  -7  -9  -9  -7
  6 12  -5  -4  -7  -9  -7  -9
  6 12  -5  -4  -7  -7  -9  -9
  6 24  -5 -15 -15 -13 -13 -10
  6 24  -5 -15 -15 -13 -10 -13
  6 24  -5 -15 -15 -10 -13 -13
  6 24  -5 -15 -13 -15 -13 -10
  6 24  -5 -15 -13 -15 -10 -13
  6 24  -5 -15 -13 -13 -15 -10
  6 24  -5 -15 -13 -13 -10 -15
  6 24  -5 -15 -13 -10 -15 -13
  6 24  -5 -15 -13 -10 -13 -15
  6 24  -5 -15 -10 -15 -13 -13
  6 24  -5 -15 -10 -13 -15 -13
  6 24  -5 -15 -10 -13 -13 -15
  6 24  -5 -13 -15 -15 -13 -10
  6 24  -5 -13 -15 -15 -10 -13
  6 24  -5 -13 -15 -13 -15 -10
  6 24  -5 -13 -15 -13 -10 -15
  6 24  -5 -13 -15 -10 -15 -13
  6 24  -5 -13 -15 -10 -13 -15
  6 24  -5 -13 -13 -15 -15 -10
  6 24  -5 -13 -13 -15 -10 -15
  6 24  -5 -13 -13 -10 -15 -15
  6 24  -5 -13 -10 -15 -15 -13
  6 24  -5 -13 -10 -15 -13 -15
  6 24  -5 -13 -10 -13 -15 -15
  6 24  -5 -10 -15 -15 -13 -13
  6 24  -5 -10 -15 -13 -15 -13
  6 24  -5 -10 -15 -13 -13 -15
  6 24  -5 -10 -13 -15 -15 -13
  6 24  -5 -10 -13 -15 -13 -15
  6 24  -5 -10 -13 -13 -15 -15
  7  8  -6  -7  -5  -5  -5  -5
  7  8  -6  -5  -7  -5  -5  -5
  7  8  -6  -5  -5  -7  -5  -5
  7  8  -6  -5  -5  -5  -7  -5
  7  8  -6  -5  -5  -5  -5  -7
  7 13  -6  -9  -9  -9  -7  -6
  7 13  -6  -9  -9  -9  -6  -7
  7 13  -6  -9  -9  -7  -9  -6
  7 13  -6  -9  -9  -7  -6  -9
  7 13  -6  -9  -9  -6  -9  -7
  7 13  -6  -9  -9  -6  -7  -9
  7 13  -6  -9  -7  -9  -9  -6
  7 13  -6  -9  -7  -9  -6  -9
  7 13  -6  -9  -7  -6  -9  -9
  7 13  -6  -9  -6  -9  -9  -7
  7 13  -6  -9  -6  -9  -7  -9
  7 13  -6  -9  -6  -7  -9  -9
  7 13  -6  -7  -9  -9  -9  -6
  7 13  -6  -7  -9  -9  -6  -9
  7 13  -6  -7  -9  -6  -9  -9
  7 13  -6  -7  -6  -9  -9  -9
  7 13  -6  -6  -9  -9  -9  -7
  7 13  -6  -6  -9  -9  -7  -9
  7 13  -6  -6  -9  -7  -9  -9
  7 13  -6  -6  -7  -9  -9  -9
  7 27  -6 -16 -16 -16 -14 -13
  7 27  -6 -16 -16 -16 -13 -14
  7 27  -6 -16 -16 -14 -16 -13
  7 27  -6 -16 -16 -14 -13 -16
  7 27  -6 -16 -16 -13 -16 -14
  7 27  -6 -16 -16 -13 -14 -16
  7 27  -6 -16 -14 -16 -16 -13
  7 27  -6 -16 -14 -16 -13 -16
  7 27  -6 -16 -14 -13 -16 -16
  7 27  -6 -16 -13 -16 -16 -14
  7 27  -6 -16 -13 -16 -14 -16
  7 27  -6 -16 -13 -14 -16 -16
  7 27  -6 -14 -16 -16 -16 -13
  7 27  -6 -14 -16 -16 -13 -16
  7 27  -6 -14 -16 -13 -16 -16
  7 27  -6 -14 -13 -16 -16 -16
  7 27  -6 -13 -16 -16 -16 -14
  7 27  -6 -13 -16 -16 -14 -16
  7 27  -6 -13 -16 -14 -16 -16
  7 27  -6 -13 -14 -16 -16 -16
  8 13  -7  -9  -9  -9  -7  -7
  8 13  -7  -9  -9  -7  -9  -7
  8 13  -7  -9  -9  -7  -7  -9
  8 13  -7  -9  -7  -9  -9  -7
  8 13  -7  -9  -7  -9  -7  -9
  8 13  -7  -9  -7  -7  -9  -9
  8 13  -7  -7  -9  -9  -9  -7
  8 13  -7  -7  -9  -9  -7  -9
  8 13  -7  -7  -9  -7  -9  -9
  8 13  -7  -7  -7  -9  -9  -9
  8 16  -7 -11 -11 -11  -9  -6
  8 16  -7 -11 -11 -11  -6  -9
  8 16  -7 -11 -11  -9 -11  -6
  8 16  -7 -11 -11  -9  -6 -11
  8 16  -7 -11 -11  -6 -11  -9
  8 16  -7 -11 -11  -6  -9 -11
  8 16  -7 -11  -9 -11 -11  -6
  8 16  -7 -11  -9 -11  -6 -11
  8 16  -7 -11  -9  -6 -11 -11
  8 16  -7 -11  -6 -11 -11  -9
  8 16  -7 -11  -6 -11  -9 -11
  8 16  -7 -11  -6  -9 -11 -11
  8 16  -7  -9 -11 -11 -11  -6
  8 16  -7  -9 -11 -11  -6 -11
  8 16  -7  -9 -11  -6 -11 -11
  8 16  -7  -9  -6 -11 -11 -11
  8 16  -7  -6 -11 -11 -11  -9
  8 16  -7  -6 -11 -11  -9 -11
  8 16  -7  -6 -11  -9 -11 -11
  8 16  -7  -6  -9 -11 -11 -11
  8 32  -7 -19 -19 -19 -17 -14
  8 32  -7 -19 -19 -19 -14 -17
  8 32  -7 -19 -19 -17 -19 -14
  8 32  -7 -19 -19 -17 -14 -19
  8 32  -7 -19 -19 -14 -19 -17
  8 32  -7 -19 -19 -14 -17 -19
  8 32  -7 -19 -17 -19 -19 -14
  8 32  -7 -19 -17 -19 -14 -19
  8 32  -7 -19 -17 -14 -19 -19
  8 32  -7 -19 -14 -19 -19 -17
  8 32  -7 -19 -14 -19 -17 -19
  8 32  -7 -19 -14 -17 -19 -19
  8 32  -7 -17 -19 -19 -19 -14
  8 32  -7 -17 -19 -19 -14 -19
  8 32  -7 -17 -19 -14 -19 -19
  8 32  -7 -17 -14 -19 -19 -19
  8 32  -7 -14 -19 -19 -19 -17
  8 32  -7 -14 -19 -19 -17 -19
  8 32  -7 -14 -19 -17 -19 -19
  8 32  -7 -14 -17 -19 -19 -19
  9 12  -8  -9  -9  -7  -7  -7
  9 12  -8  -9  -7  -9  -7  -7
  9 12  -8  -9  -7  -7  -9  -7
  9 12  -8  -9  -7  -7  -7  -9
  9 12  -8  -7  -9  -9  -7  -7
  9 12  -8  -7  -9  -7  -9  -7
  9 12  -8  -7  -9  -7  -7  -9
  9 12  -8  -7  -7  -9  -9  -7
  9 12  -8  -7  -7  -9  -7  -9
  9 12  -8  -7  -7  -7  -9  -9
  9 17  -8 -11 -11 -11 -11  -8
  9 17  -8 -11 -11 -11  -8 -11
  9 17  -8 -11 -11  -8 -11 -11
  9 17  -8 -11  -8 -11 -11 -11
  9 17  -8  -8 -11 -11 -11 -11
  9 35  -8 -20 -20 -20 -20 -17
  9 35  -8 -20 -20 -20 -17 -20
  9 35  -8 -20 -20 -17 -20 -20
  9 35  -8 -20 -17 -20 -20 -20
  9 35  -8 -17 -20 -20 -20 -20
 10 17  -9 -11 -11 -11 -11  -9
 10 17  -9 -11 -11 -11  -9 -11
 10 17  -9 -11 -11  -9 -11 -11
 10 17  -9 -11  -9 -11 -11 -11
 10 17  -9  -9 -11 -11 -11 -11
 10 20  -9 -13 -13 -13 -13  -8
 10 20  -9 -13 -13 -13  -8 -13
 10 20  -9 -13 -13  -8 -13 -13
 10 20  -9 -13  -8 -13 -13 -13
 10 20  -9  -8 -13 -13 -13 -13
 10 40  -9 -23 -23 -23 -23 -18
 10 40  -9 -23 -23 -23 -18 -23
 10 40  -9 -23 -23 -18 -23 -23
 10 40  -9 -23 -18 -23 -23 -23
 10 40  -9 -18 -23 -23 -23 -23
 11 16 -10 -11 -11 -11  -9  -9
 11 16 -10 -11 -11  -9 -11  -9
 11 16 -10 -11 -11  -9  -9 -11
 11 16 -10 -11  -9 -11 -11  -9
 11 16 -10 -11  -9 -11  -9 -11
 11 16 -10 -11  -9  -9 -11 -11
 11 16 -10  -9 -11 -11 -11  -9
 11 16 -10  -9 -11 -11  -9 -11
 11 16 -10  -9 -11  -9 -11 -11
 11 16 -10  -9  -9 -11 -11 -11
 12 21 -11 -13 -13 -13 -13 -13
 12 47 -11 -26 -26 -26 -26 -26
 13 20 -12 -13 -13 -13 -13 -11
 13 20 -12 -13 -13 -13 -11 -13
 13 20 -12 -13 -13 -11 -13 -13
 13 20 -12 -13 -11 -13 -13 -13
 13 20 -12 -11 -13 -13 -13 -13
 15 24 -14 -15 -15 -15 -15 -15

==> anc/ZL5-gens.out <==
46 Hilbert basis elements
46 extreme rays
379 support hyperplanes

embedding dimension = 8
rank = 8 (maximal)
external index = 1
internal index = 1
original monoid is integrally closed in chosen lattice

size of partial triangulation   = 17
resulting sum of |det|s = 17

No implicit grading found

rank of class group = 371
class group is free

***********************************************************************

46 Hilbert basis elements:
 0 0  0  0  0  0  0  1
 0 0  0  0  0  0  1  0
 0 0  0  0  0  1  0  0
 0 0  0  0  1  0  0  0
 0 0  0  1  0  0  0  0
 0 0  1  0  0  0  0  0
 0 1 -1  0  0  0  0  0
 0 1  0 -1 -1  0  0  0
 0 1  0 -1  0 -1  0  0
 0 1  0 -1  0  0 -1  0
 0 1  0 -1  0  0  0 -1
 0 1  0  0 -1 -1  0  0
 0 1  0  0 -1  0 -1  0
 0 1  0  0 -1  0  0 -1
 0 1  0  0  0 -1 -1  0
 0 1  0  0  0 -1  0 -1
 0 1  0  0  0  0 -1 -1
 0 2  0 -1 -1 -1 -1 -1
 1 0 -1  0  0  0  0  0
 1 0  0 -1  0  0  0  0
 1 0  0  0 -1  0  0  0
 1 0  0  0  0 -1  0  0
 1 0  0  0  0  0 -1  0
 1 0  0  0  0  0  0 -1
 1 1 -1 -1 -1 -1  0  0
 1 1 -1 -1 -1  0 -1  0
 1 1 -1 -1 -1  0  0 -1
 1 1 -1 -1  0 -1 -1  0
 1 1 -1 -1  0 -1  0 -1
 1 1 -1 -1  0  0 -1 -1
 1 1 -1  0 -1 -1 -1  0
 1 1 -1  0 -1 -1  0 -1
 1 1 -1  0 -1  0 -1 -1
 1 1 -1  0  0 -1 -1 -1
 1 1  0 -1 -1 -1 -1 -1
 1 2 -1 -2 -1 -1 -1 -1
 1 2 -1 -1 -2 -1 -1 -1
 1 2 -1 -1 -1 -2 -1 -1
 1 2 -1 -1 -1 -1 -2 -1
 1 2 -1 -1 -1 -1 -1 -2
 2 4 -1 -3 -3 -3 -3  0
 2 4 -1 -3 -3 -3  0 -3
 2 4 -1 -3 -3  0 -3 -3
 2 4 -1 -3  0 -3 -3 -3
 2 4 -1  0 -3 -3 -3 -3
 5 4 -4 -3 -3 -3 -3 -3

46 extreme rays:
 0 0  0  0  0  0  0  1
 0 0  0  0  0  0  1  0
 0 0  0  0  0  1  0  0
 0 0  0  0  1  0  0  0
 0 0  0  1  0  0  0  0
 0 0  1  0  0  0  0  0
 0 1 -1  0  0  0  0  0
 0 1  0 -1 -1  0  0  0
 0 1  0 -1  0 -1  0  0
 0 1  0 -1  0  0 -1  0
 0 1  0 -1  0  0  0 -1
 0 1  0  0 -1 -1  0  0
 0 1  0  0 -1  0 -1  0
 0 1  0  0 -1  0  0 -1
 0 1  0  0  0 -1 -1  0
 0 1  0  0  0 -1  0 -1
 0 1  0  0  0  0 -1 -1
 0 2  0 -1 -1 -1 -1 -1
 1 0 -1  0  0  0  0  0
 1 0  0 -1  0  0  0  0
 1 0  0  0 -1  0  0  0
 1 0  0  0  0 -1  0  0
 1 0  0  0  0  0 -1  0
 1 0  0  0  0  0  0 -1
 1 1 -1 -1 -1 -1  0  0
 1 1 -1 -1 -1  0 -1  0
 1 1 -1 -1 -1  0  0 -1
 1 1 -1 -1  0 -1 -1  0
 1 1 -1 -1  0 -1  0 -1
 1 1 -1 -1  0  0 -1 -1
 1 1 -1  0 -1 -1 -1  0
 1 1 -1  0 -1 -1  0 -1
 1 1 -1  0 -1  0 -1 -1
 1 1 -1  0  0 -1 -1 -1
 1 1  0 -1 -1 -1 -1 -1
 1 2 -1 -2 -1 -1 -1 -1
 1 2 -1 -1 -2 -1 -1 -1
 1 2 -1 -1 -1 -2 -1 -1
 1 2 -1 -1 -1 -1 -2 -1
 1 2 -1 -1 -1 -1 -1 -2
 2 4 -1 -3 -3 -3 -3  0
 2 4 -1 -3 -3 -3  0 -3
 2 4 -1 -3 -3  0 -3 -3
 2 4 -1 -3  0 -3 -3 -3
 2 4 -1  0 -3 -3 -3 -3
 5 4 -4 -3 -3 -3 -3 -3

379 support hyperplanes:
  0  1 0 0 0 0 0 0
  1  0 0 0 0 0 0 0
  1  1 0 0 0 0 0 1
  1  1 0 0 0 0 1 0
  1  1 0 0 0 1 0 0
  1  1 0 0 1 0 0 0
  1  1 0 1 0 0 0 0
  1  1 1 0 0 0 0 0
  1  1 1 0 0 0 0 1
  1  1 1 0 0 0 1 0
  1  1 1 0 0 1 0 0
  1  1 1 0 1 0 0 0
  1  1 1 1 0 0 0 0
  1  2 0 0 0 0 1 1
  1  2 0 0 0 1 0 1
  1  2 0 0 0 1 1 0
  1  2 0 0 0 1 1 1
  1  2 0 0 1 0 0 1
  1  2 0 0 1 0 1 0
  1  2 0 0 1 0 1 1
  1  2 0 0 1 1 0 0
  1  2 0 0 1 1 0 1
  1  2 0 0 1 1 1 0
  1  2 0 1 0 0 0 1
  1  2 0 1 0 0 1 0
  1  2 0 1 0 0 1 1
  1  2 0 1 0 1 0 0
  1  2 0 1 0 1 0 1
  1  2 0 1 0 1 1 0
  1  2 0 1 1 0 0 0
  1  2 0 1 1 0 0 1
  1  2 0 1 1 0 1 0
  1  2 0 1 1 1 0 0
  1  2 1 0 0 0 1 1
  1  2 1 0 0 1 0 1
  1  2 1 0 0 1 1 0
  1  2 1 0 1 0 0 1
  1  2 1 0 1 0 1 0
  1  2 1 0 1 1 0 0
  1  2 1 1 0 0 0 1
  1  2 1 1 0 0 1 0
  1  2 1 1 0 1 0 0
  1  2 1 1 1 0 0 0
  1  3 0 0 1 1 1 1
  1  3 0 1 0 1 1 1
  1  3 0 1 1 0 1 1
  1  3 0 1 1 1 0 1
  1  3 0 1 1 1 1 0
  1  3 1 0 0 1 1 1
  1  3 1 0 1 0 1 1
  1  3 1 0 1 1 0 1
  1  3 1 0 1 1 1 0
  1  3 1 0 1 1 1 1
  1  3 1 1 0 0 1 1
  1  3 1 1 0 1 0 1
  1  3 1 1 0 1 1 0
  1  3 1 1 0 1 1 1
  1  3 1 1 1 0 0 1
  1  3 1 1 1 0 1 0
  1  3 1 1 1 0 1 1
  1  3 1 1 1 1 0 0
  1  3 1 1 1 1 0 1
  1  3 1 1 1 1 1 0
  1  4 0 1 1 1 1 1
  1  4 1 1 1 1 1 1
  2  2 0 0 1 1 1 1
  2  2 0 1 0 1 1 1
  2  2 0 1 1 0 1 1
  2  2 0 1 1 1 0 1
  2  2 0 1 1 1 1 0
  2  3 0 0 1 1 1 2
  2  3 0 0 1 1 2 1
  2  3 0 0 1 2 1 1
  2  3 0 0 2 1 1 1
  2  3 0 1 0 1 1 2
  2  3 0 1 0 1 2 1
  2  3 0 1 0 2 1 1
  2  3 0 1 1 0 1 2
  2  3 0 1 1 0 2 1
  2  3 0 1 1 1 0 2
  2  3 0 1 1 1 2 0
  2  3 0 1 1 2 0 1
  2  3 0 1 1 2 1 0
  2  3 0 1 2 0 1 1
  2  3 0 1 2 1 0 1
  2  3 0 1 2 1 1 0
  2  3 0 2 0 1 1 1
  2  3 0 2 1 0 1 1
  2  3 0 2 1 1 0 1
  2  3 0 2 1 1 1 0
  2  3 1 0 1 1 1 2
  2  3 1 0 1 1 2 1
  2  3 1 0 1 2 1 1
  2  3 1 0 2 1 1 1
  2  3 1 1 0 1 1 2
  2  3 1 1 0 1 2 1
  2  3 1 1 0 2 1 1
  2  3 1 1 1 0 1 2
  2  3 1 1 1 0 2 1
  2  3 1 1 1 1 0 2
  2  3 1 1 1 1 2 0
  2  3 1 1 1 2 0 1
  2  3 1 1 1 2 1 0
  2  3 1 1 2 0 1 1
  2  3 1 1 2 1 0 1
  2  3 1 1 2 1 1 0
  2  3 1 2 0 1 1 1
  2  3 1 2 1 0 1 1
  2  3 1 2 1 1 0 1
  2  3 1 2 1 1 1 0
  2  4 1 0 1 1 2 2
  2  4 1 0 1 2 1 2
  2  4 1 0 1 2 2 1
  2  4 1 0 2 1 1 2
  2  4 1 0 2 1 2 1
  2  4 1 0 2 2 1 1
  2  4 1 1 0 1 2 2
  2  4 1 1 0 2 1 2
  2  4 1 1 0 2 2 1
  2  4 1 1 1 0 2 2
  2  4 1 1 1 2 0 2
  2  4 1 1 1 2 2 0
  2  4 1 1 2 0 1 2
  2  4 1 1 2 0 2 1
  2  4 1 1 2 1 0 2
  2  4 1 1 2 1 2 0
  2  4 1 1 2 2 0 1
  2  4 1 1 2 2 1 0
  2  4 1 2 0 1 1 2
  2  4 1 2 0 1 2 1
  2  4 1 2 0 2 1 1
  2  4 1 2 1 0 1 2
  2  4 1 2 1 0 2 1
  2  4 1 2 1 1 0 2
  2  4 1 2 1 1 2 0
  2  4 1 2 1 2 0 1
  2  4 1 2 1 2 1 0
  2  4 1 2 2 0 1 1
  2  4 1 2 2 1 0 1
  2  4 1 2 2 1 1 0
  2  4 2 1 1 1 1 2
  2  4 2 1 1 1 2 1
  2  4 2 1 1 2 1 1
  2  4 2 1 2 1 1 1
  2  4 2 2 1 1 1 1
  2  5 2 1 1 1 2 2
  2  5 2 1 1 2 1 2
  2  5 2 1 1 2 2 1
  2  5 2 1 2 1 1 2
  2  5 2 1 2 1 2 1
  2  5 2 1 2 2 1 1
  2  5 2 2 1 1 1 2
  2  5 2 2 1 1 2 1
  2  5 2 2 1 2 1 1
  2  5 2 2 2 1 1 1
  3  2 2 0 0 1 1 1
  3  2 2 0 1 0 1 1
  3  2 2 0 1 1 0 1
  3  2 2 0 1 1 1 0
  3  2 2 0 1 1 1 1
  3  2 2 1 0 0 1 1
  3  2 2 1 0 1 0 1
  3  2 2 1 0 1 1 0
  3  2 2 1 0 1 1 1
  3  2 2 1 1 0 0 1
  3  2 2 1 1 0 1 0
  3  2 2 1 1 0 1 1
  3  2 2 1 1 1 0 0
  3  2 2 1 1 1 0 1
  3  2 2 1 1 1 1 0
  3  3 0 1 1 1 1 2
  3  3 0 1 1 1 2 1
  3  3 0 1 1 2 1 1
  3  3 0 1 2 1 1 1
  3  3 0 2 1 1 1 1
  3  3 1 1 1 1 1 2
  3  3 1 1 1 1 2 1
  3  3 1 1 1 2 1 1
  3  3 1 1 2 1 1 1
  3  3 1 2 1 1 1 1
  3  3 3 0 1 1 1 1
  3  3 3 1 0 1 1 1
  3  3 3 1 1 0 1 1
  3  3 3 1 1 1 0 1
  3  3 3 1 1 1 1 0
  3  3 3 1 1 1 1 1
  3  4 0 1 1 1 1 3
  3  4 0 1 1 1 3 1
  3  4 0 1 1 3 1 1
  3  4 0 1 3 1 1 1
  3  4 0 3 1 1 1 1
  3  4 1 0 1 2 2 2
  3  4 1 0 2 1 2 2
  3  4 1 0 2 2 1 2
  3  4 1 0 2 2 2 1
  3  4 1 1 0 2 2 2
  3  4 1 1 1 1 1 3
  3  4 1 1 1 1 3 1
  3  4 1 1 1 3 1 1
  3  4 1 1 2 0 2 2
  3  4 1 1 2 2 0 2
  3  4 1 1 2 2 2 0
  3  4 1 1 3 1 1 1
  3  4 1 2 0 1 2 2
  3  4 1 2 0 2 1 2
  3  4 1 2 0 2 2 1
  3  4 1 2 1 0 2 2
  3  4 1 2 1 2 0 2
  3  4 1 2 1 2 2 0
  3  4 1 2 2 0 1 2
  3  4 1 2 2 0 2 1
  3  4 1 2 2 1 0 2
  3  4 1 2 2 1 2 0
  3  4 1 2 2 2 0 1
  3  4 1 2 2 2 1 0
  3  4 1 3 1 1 1 1
  3  4 2 1 1 1 2 2
  3  4 2 1 1 2 1 2
  3  4 2 1 1 2 2 1
  3  4 2 1 2 1 1 2
  3  4 2 1 2 1 2 1
  3  4 2 1 2 2 1 1
  3  4 2 2 1 1 1 2
  3  4 2 2 1 1 2 1
  3  4 2 2 1 2 1 1
  3  4 2 2 2 1 1 1
  3  5 2 0 2 2 2 2
  3  5 2 1 1 1 2 3
  3  5 2 1 1 1 3 2
  3  5 2 1 1 2 1 3
  3  5 2 1 1 2 3 1
  3  5 2 1 1 3 1 2
  3  5 2 1 1 3 2 1
  3  5 2 1 2 1 1 3
  3  5 2 1 2 1 3 1
  3  5 2 1 2 3 1 1
  3  5 2 1 3 1 1 2
  3  5 2 1 3 1 2 1
  3  5 2 1 3 2 1 1
  3  5 2 2 0 2 2 2
  3  5 2 2 1 1 1 3
  3  5 2 2 1 1 3 1
  3  5 2 2 1 3 1 1
  3  5 2 2 2 0 2 2
  3  5 2 2 2 2 0 2
  3  5 2 2 2 2 2 0
  3  5 2 2 3 1 1 1
  3  5 2 3 1 1 1 2
  3  5 2 3 1 1 2 1
  3  5 2 3 1 2 1 1
  3  5 2 3 2 1 1 1
  3  6 2 1 1 1 3 3
  3  6 2 1 1 3 1 3
  3  6 2 1 1 3 3 1
  3  6 2 1 3 1 1 3
  3  6 2 1 3 1 3 1
  3  6 2 1 3 3 1 1
  3  6 2 3 1 1 1 3
  3  6 2 3 1 1 3 1
  3  6 2 3 1 3 1 1
  3  6 2 3 3 1 1 1
  3  6 3 1 2 2 2 2
  3  6 3 2 1 2 2 2
  3  6 3 2 2 1 2 2
  3  6 3 2 2 2 1 2
  3  6 3 2 2 2 2 1
  5  3 3 1 1 1 1 2
  5  3 3 1 1 1 2 1
  5  3 3 1 1 2 1 1
  5  3 3 1 2 1 1 1
  5  3 3 2 1 1 1 1
  5  4 4 1 1 1 2 2
  5  4 4 1 1 2 1 2
  5  4 4 1 1 2 2 1
  5  4 4 1 2 1 1 2
  5  4 4 1 2 1 2 1
  5  4 4 1 2 2 1 1
  5  4 4 2 1 1 1 2
  5  4 4 2 1 1 2 1
  5  4 4 2 1 2 1 1
  5  4 4 2 2 1 1 1
  5  5 3 2 2 2 2 2
  6  6 3 1 2 3 3 3
  6  6 3 1 3 2 3 3
  6  6 3 1 3 3 2 3
  6  6 3 1 3 3 3 2
  6  6 3 2 1 3 3 3
  6  6 3 2 3 1 3 3
  6  6 3 2 3 3 1 3
  6  6 3 2 3 3 3 1
  6  6 3 3 1 2 3 3
  6  6 3 3 1 3 2 3
  6  6 3 3 1 3 3 2
  6  6 3 3 2 1 3 3
  6  6 3 3 2 3 1 3
  6  6 3 3 2 3 3 1
  6  6 3 3 3 1 2 3
  6  6 3 3 3 1 3 2
  6  6 3 3 3 2 1 3
  6  6 3 3 3 2 3 1
  6  6 3 3 3 3 1 2
  6  6 3 3 3 3 2 1
  6  7 4 1 3 3 3 3
  6  7 4 3 1 3 3 3
  6  7 4 3 3 1 3 3
  6  7 4 3 3 3 1 3
  6  7 4 3 3 3 3 1
  6  8 5 2 3 3 3 3
  6  8 5 3 2 3 3 3
  6  8 5 3 3 2 3 3
  6  8 5 3 3 3 2 3
  6  8 5 3 3 3 3 2
  7  5 5 2 2 2 2 2
  7  7 3 1 3 3 3 4
  7  7 3 1 3 3 4 3
  7  7 3 1 3 4 3 3
  7  7 3 1 4 3 3 3
  7  7 3 3 1 3 3 4
  7  7 3 3 1 3 4 3
  7  7 3 3 1 4 3 3
  7  7 3 3 3 1 3 4
  7  7 3 3 3 1 4 3
  7  7 3 3 3 3 1 4
  7  7 3 3 3 3 4 1
  7  7 3 3 3 4 1 3
  7  7 3 3 3 4 3 1
  7  7 3 3 4 1 3 3
  7  7 3 3 4 3 1 3
  7  7 3 3 4 3 3 1
  7  7 3 4 1 3 3 3
  7  7 3 4 3 1 3 3
  7  7 3 4 3 3 1 3
  7  7 3 4 3 3 3 1
  7  8 4 1 3 3 4 4
  7  8 4 1 3 4 3 4
  7  8 4 1 3 4 4 3
  7  8 4 1 4 3 3 4
  7  8 4 1 4 3 4 3
  7  8 4 1 4 4 3 3
  7  8 4 3 1 3 4 4
  7  8 4 3 1 4 3 4
  7  8 4 3 1 4 4 3
  7  8 4 3 3 1 4 4
  7  8 4 3 3 4 1 4
  7  8 4 3 3 4 4 1
  7  8 4 3 4 1 3 4
  7  8 4 3 4 1 4 3
  7  8 4 3 4 3 1 4
  7  8 4 3 4 3 4 1
  7  8 4 3 4 4 1 3
  7  8 4 3 4 4 3 1
  7  8 4 4 1 3 3 4
  7  8 4 4 1 3 4 3
  7  8 4 4 1 4 3 3
  7  8 4 4 3 1 3 4
  7  8 4 4 3 1 4 3
  7  8 4 4 3 3 1 4
  7  8 4 4 3 3 4 1
  7  8 4 4 3 4 1 3
  7  8 4 4 3 4 3 1
  7  8 4 4 4 1 3 3
  7  8 4 4 4 3 1 3
  7  8 4 4 4 3 3 1
  7 10 6 3 3 3 4 4
  7 10 6 3 3 4 3 4
  7 10 6 3 3 4 4 3
  7 10 6 3 4 3 3 4
  7 10 6 3 4 3 4 3
  7 10 6 3 4 4 3 3
  7 10 6 4 3 3 3 4
  7 10 6 4 3 3 4 3
  7 10 6 4 3 4 3 3
  7 10 6 4 4 3 3 3
 11 11 6 2 5 5 5 5
 11 11 6 5 2 5 5 5
 11 11 6 5 5 2 5 5
 11 11 6 5 5 5 2 5
 11 11 6 5 5 5 5 2
 11 14 9 5 5 5 5 5



==> anc/ZL5-ineqs.in <==
amb_space 8
constraints 484

0 0 -1 0 0 0 0 0 >= 0
0 0 0 -1 0 0 0 0 >= 0
0 0 0 0 -1 0 0 0 >= 0
0 0 0 0 0 -1 0 0 >= 0
0 0 0 0 0 0 -1 0 >= 0
0 0 0 0 0 0 0 -1 >= 0
0 1 1 0 0 0 0 0 >= 0
0 1 0 1 0 0 0 0 >= 0
0 1 0 0 1 0 0 0 >= 0
0 1 0 0 0 1 0 0 >= 0
0 1 0 0 0 0 1 0 >= 0
0 1 0 0 0 0 0 1 >= 0
1 1 0 1 1 0 0 0 >= 0
1 1 0 1 0 1 0 0 >= 0
1 1 0 1 0 0 1 0 >= 0
1 1 0 1 0 0 0 1 >= 0
1 1 0 0 1 1 0 0 >= 0
1 1 0 0 1 0 1 0 >= 0
1 1 0 0 1 0 0 1 >= 0
1 1 0 0 0 1 1 0 >= 0
1 1 0 0 0 1 0 1 >= 0
1 1 0 0 0 0 1 1 >= 0
3 2 0 1 1 1 1 1 >= 0
1 3 0 1 1 1 1 1 >= 0

1 0 0 0 0 0 0 0 >= 0
0 1 0 0 0 0 0 0 >= 0
1 1 1 0 0 0 0 0 >= 0
1 1 0 1 0 0 0 0 >= 0
1 1 0 0 1 0 0 0 >= 0
1 1 0 0 0 1 0 0 >= 0
1 1 0 0 0 0 1 0 >= 0
1 1 0 0 0 0 0 1 >= 0
1 1 1 1 0 0 0 0 >= 0
1 1 1 0 1 0 0 0 >= 0
1 1 1 0 0 1 0 0 >= 0
1 1 1 0 0 0 1 0 >= 0
1 1 1 0 0 0 0 1 >= 0
1 2 0 1 1 0 0 0 >= 0
1 2 0 1 0 1 0 0 >= 0
1 2 0 1 0 0 1 0 >= 0
1 2 0 1 0 0 0 1 >= 0
1 2 0 0 1 1 0 0 >= 0
1 2 0 0 1 0 1 0 >= 0
1 2 0 0 1 0 0 1 >= 0
1 2 0 0 0 1 1 0 >= 0
1 2 0 0 0 1 0 1 >= 0
1 2 0 0 0 0 1 1 >= 0
1 2 0 1 1 1 0 0 >= 0
1 2 0 1 1 0 1 0 >= 0
1 2 0 1 1 0 0 1 >= 0
1 2 0 1 0 1 1 0 >= 0
1 2 0 1 0 1 0 1 >= 0
1 2 0 1 0 0 1 1 >= 0
1 2 0 0 1 1 1 0 >= 0
1 2 0 0 1 1 0 1 >= 0
1 2 0 0 1 0 1 1 >= 0
1 2 0 0 0 1 1 1 >= 0
1 2 1 1 1 0 0 0 >= 0
1 2 1 1 0 1 0 0 >= 0
1 2 1 1 0 0 1 0 >= 0
1 2 1 1 0 0 0 1 >= 0
1 2 1 0 1 1 0 0 >= 0
1 2 1 0 1 0 1 0 >= 0
1 2 1 0 1 0 0 1 >= 0
1 2 1 0 0 1 1 0 >= 0
1 2 1 0 0 1 0 1 >= 0
1 2 1 0 0 0 1 1 >= 0
1 3 0 1 1 1 1 0 >= 0
1 3 0 1 1 1 0 1 >= 0
1 3 0 1 1 0 1 1 >= 0
1 3 0 1 0 1 1 1 >= 0
1 3 0 0 1 1 1 1 >= 0
1 3 1 1 1 1 0 0 >= 0
1 3 1 1 1 0 1 0 >= 0
1 3 1 1 1 0 0 1 >= 0
1 3 1 1 0 1 1 0 >= 0
1 3 1 1 0 1 0 1 >= 0
1 3 1 1 0 0 1 1 >= 0
1 3 1 0 1 1 1 0 >= 0
1 3 1 0 1 1 0 1 >= 0
1 3 1 0 1 0 1 1 >= 0
1 3 1 0 0 1 1 1 >= 0
1 3 1 1 1 1 1 0 >= 0
1 3 1 1 1 1 0 1 >= 0
1 3 1 1 1 0 1 1 >= 0
1 3 1 1 0 1 1 1 >= 0
1 3 1 0 1 1 1 1 >= 0
2 2 0 1 1 1 1 0 >= 0
2 2 0 1 1 1 0 1 >= 0
2 2 0 1 1 0 1 1 >= 0
2 2 0 1 0 1 1 1 >= 0
2 2 0 0 1 1 1 1 >= 0
2 3 0 2 1 1 1 0 >= 0
2 3 0 1 2 1 1 0 >= 0
2 3 0 1 1 2 1 0 >= 0
2 3 0 1 1 1 2 0 >= 0
2 3 0 2 1 1 0 1 >= 0
2 3 0 1 2 1 0 1 >= 0
2 3 0 1 1 2 0 1 >= 0
2 3 0 1 1 1 0 2 >= 0
2 3 0 2 1 0 1 1 >= 0
2 3 0 1 2 0 1 1 >= 0
2 3 0 1 1 0 2 1 >= 0
2 3 0 1 1 0 1 2 >= 0
2 3 0 2 0 1 1 1 >= 0
2 3 0 1 0 2 1 1 >= 0
2 3 0 1 0 1 2 1 >= 0
2 3 0 1 0 1 1 2 >= 0
2 3 0 0 2 1 1 1 >= 0
2 3 0 0 1 2 1 1 >= 0
2 3 0 0 1 1 2 1 >= 0
2 3 0 0 1 1 1 2 >= 0
2 3 1 2 1 1 1 0 >= 0
2 3 1 1 2 1 1 0 >= 0
2 3 1 1 1 2 1 0 >= 0
2 3 1 1 1 1 2 0 >= 0
2 3 1 2 1 1 0 1 >= 0
2 3 1 1 2 1 0 1 >= 0
2 3 1 1 1 2 0 1 >= 0
2 3 1 1 1 1 0 2 >= 0
2 3 1 2 1 0 1 1 >= 0
2 3 1 1 2 0 1 1 >= 0
2 3 1 1 1 0 2 1 >= 0
2 3 1 1 1 0 1 2 >= 0
2 3 1 2 0 1 1 1 >= 0
2 3 1 1 0 2 1 1 >= 0
2 3 1 1 0 1 2 1 >= 0
2 3 1 1 0 1 1 2 >= 0
2 3 1 0 2 1 1 1 >= 0
2 3 1 0 1 2 1 1 >= 0
2 3 1 0 1 1 2 1 >= 0
2 3 1 0 1 1 1 2 >= 0
2 4 1 2 2 1 1 0 >= 0
2 4 1 2 1 2 1 0 >= 0
2 4 1 2 1 1 2 0 >= 0
2 4 1 1 2 2 1 0 >= 0
2 4 1 1 2 1 2 0 >= 0
2 4 1 1 1 2 2 0 >= 0
2 4 1 2 2 1 0 1 >= 0
2 4 1 2 1 2 0 1 >= 0
2 4 1 2 1 1 0 2 >= 0
2 4 1 1 2 2 0 1 >= 0
2 4 1 1 2 1 0 2 >= 0
2 4 1 1 1 2 0 2 >= 0
2 4 1 2 2 0 1 1 >= 0
2 4 1 2 1 0 2 1 >= 0
2 4 1 2 1 0 1 2 >= 0
2 4 1 1 2 0 2 1 >= 0
2 4 1 1 2 0 1 2 >= 0
2 4 1 1 1 0 2 2 >= 0
2 4 1 2 0 2 1 1 >= 0
2 4 1 2 0 1 2 1 >= 0
2 4 1 2 0 1 1 2 >= 0
2 4 1 1 0 2 2 1 >= 0
2 4 1 1 0 2 1 2 >= 0
2 4 1 1 0 1 2 2 >= 0
2 4 1 0 2 2 1 1 >= 0
2 4 1 0 2 1 2 1 >= 0
2 4 1 0 2 1 1 2 >= 0
2 4 1 0 1 2 2 1 >= 0
2 4 1 0 1 2 1 2 >= 0
2 4 1 0 1 1 2 2 >= 0
3 2 2 1 1 1 0 0 >= 0
3 2 2 1 1 0 1 0 >= 0
3 2 2 1 1 0 0 1 >= 0
3 2 2 1 0 1 1 0 >= 0
3 2 2 1 0 1 0 1 >= 0
3 2 2 1 0 0 1 1 >= 0
3 2 2 0 1 1 1 0 >= 0
3 2 2 0 1 1 0 1 >= 0
3 2 2 0 1 0 1 1 >= 0
3 2 2 0 0 1 1 1 >= 0
3 2 2 1 1 1 1 0 >= 0
3 2 2 1 1 1 0 1 >= 0
3 2 2 1 1 0 1 1 >= 0
3 2 2 1 0 1 1 1 >= 0
3 2 2 0 1 1 1 1 >= 0
3 3 3 1 1 1 1 0 >= 0
3 3 3 1 1 1 0 1 >= 0
3 3 3 1 1 0 1 1 >= 0
3 3 3 1 0 1 1 1 >= 0
3 3 3 0 1 1 1 1 >= 0
3 4 1 2 2 2 1 0 >= 0
3 4 1 2 2 1 2 0 >= 0
3 4 1 2 1 2 2 0 >= 0
3 4 1 1 2 2 2 0 >= 0
3 4 1 2 2 2 0 1 >= 0
3 4 1 2 2 1 0 2 >= 0
3 4 1 2 1 2 0 2 >= 0
3 4 1 1 2 2 0 2 >= 0
3 4 1 2 2 0 2 1 >= 0
3 4 1 2 2 0 1 2 >= 0
3 4 1 2 1 0 2 2 >= 0
3 4 1 1 2 0 2 2 >= 0
3 4 1 2 0 2 2 1 >= 0
3 4 1 2 0 2 1 2 >= 0
3 4 1 2 0 1 2 2 >= 0
3 4 1 1 0 2 2 2 >= 0
3 4 1 0 2 2 2 1 >= 0
3 4 1 0 2 2 1 2 >= 0
3 4 1 0 2 1 2 2 >= 0
3 4 1 0 1 2 2 2 >= 0
3 5 2 2 2 2 2 0 >= 0
3 5 2 2 2 2 0 2 >= 0
3 5 2 2 2 0 2 2 >= 0
3 5 2 2 0 2 2 2 >= 0
3 5 2 0 2 2 2 2 >= 0
 
1 2 1 1 1 1 0 0 >= 0
1 2 1 1 1 0 1 0 >= 0
1 2 1 1 1 0 0 1 >= 0
1 2 1 1 0 1 1 0 >= 0
1 2 1 1 0 1 0 1 >= 0
1 2 1 1 0 0 1 1 >= 0
1 2 1 0 1 1 1 0 >= 0
1 2 1 0 1 1 0 1 >= 0
1 2 1 0 1 0 1 1 >= 0
1 2 1 0 0 1 1 1 >= 0

1 4 0 1 1 1 1 1 >= 0
3 3 0 2 1 1 1 1 >= 0
3 3 0 1 2 1 1 1 >= 0
3 3 0 1 1 2 1 1 >= 0
3 3 0 1 1 1 2 1 >= 0
3 3 0 1 1 1 1 2 >= 0
3 4 0 3 1 1 1 1 >= 0
3 4 0 1 3 1 1 1 >= 0
3 4 0 1 1 3 1 1 >= 0
3 4 0 1 1 1 3 1 >= 0
3 4 0 1 1 1 1 3 >= 0

3 3 3 1 1 1 1 1 >= 0
5 4 4 2 2 1 1 1 >= 0
5 4 4 2 1 2 1 1 >= 0
5 4 4 2 1 1 2 1 >= 0
5 4 4 2 1 1 1 2 >= 0
5 4 4 1 2 2 1 1 >= 0
5 4 4 1 2 1 2 1 >= 0
5 4 4 1 2 1 1 2 >= 0
5 4 4 1 1 2 2 1 >= 0
5 4 4 1 1 2 1 2 >= 0
5 4 4 1 1 1 2 2 >= 0
5 3 3 2 1 1 1 1 >= 0
5 3 3 1 2 1 1 1 >= 0
5 3 3 1 1 2 1 1 >= 0
5 3 3 1 1 1 2 1 >= 0
5 3 3 1 1 1 1 2 >= 0
7 5 5 2 2 2 2 2 >= 0

1 3 0 1 1 1 1 1 >= 0
2 4 1 2 2 1 1 1 >= 0
2 4 1 2 1 2 1 1 >= 0
2 4 1 2 1 1 2 1 >= 0
2 4 1 2 1 1 1 2 >= 0
2 4 1 1 2 2 1 1 >= 0
2 4 1 1 2 1 2 1 >= 0
2 4 1 1 2 1 1 2 >= 0
2 4 1 1 1 2 2 1 >= 0
2 4 1 1 1 2 1 2 >= 0
2 4 1 1 1 1 2 2 >= 0
2 3 0 2 1 1 1 1 >= 0
2 3 0 1 2 1 1 1 >= 0
2 3 0 1 1 2 1 1 >= 0
2 3 0 1 1 1 2 1 >= 0
2 3 0 1 1 1 1 2 >= 0
2 5 1 2 2 2 1 1 >= 0
2 5 1 2 2 1 2 1 >= 0
2 5 1 2 2 1 1 2 >= 0
2 5 1 2 1 2 2 1 >= 0
2 5 1 2 1 2 1 2 >= 0
2 5 1 2 1 1 2 2 >= 0
2 5 1 1 2 2 2 1 >= 0
2 5 1 1 2 2 1 2 >= 0
2 5 1 1 2 1 2 2 >= 0
2 5 1 1 1 2 2 2 >= 0
2 4 0 2 2 1 1 1 >= 0
2 4 0 2 1 2 1 1 >= 0
2 4 0 2 1 1 2 1 >= 0
2 4 0 2 1 1 1 2 >= 0
2 4 0 1 2 2 1 1 >= 0
2 4 0 1 2 1 2 1 >= 0
2 4 0 1 2 1 1 2 >= 0
2 4 0 1 1 2 2 1 >= 0
2 4 0 1 1 2 1 2 >= 0
2 4 0 1 1 1 2 2 >= 0
3 5 2 3 2 1 1 1 >= 0
3 5 2 3 1 2 1 1 >= 0
3 5 2 3 1 1 2 1 >= 0
3 5 2 3 1 1 1 2 >= 0
3 5 2 2 3 1 1 1 >= 0
3 5 2 1 3 2 1 1 >= 0
3 5 2 1 3 1 2 1 >= 0
3 5 2 1 3 1 1 2 >= 0
3 5 2 2 1 3 1 1 >= 0
3 5 2 1 2 3 1 1 >= 0
3 5 2 1 1 3 2 1 >= 0
3 5 2 1 1 3 1 2 >= 0
3 5 2 2 1 1 3 1 >= 0
3 5 2 1 2 1 3 1 >= 0
3 5 2 1 1 2 3 1 >= 0
3 5 2 1 1 1 3 2 >= 0
3 5 2 2 1 1 1 3 >= 0
3 5 2 1 2 1 1 3 >= 0
3 5 2 1 1 2 1 3 >= 0
3 5 2 1 1 1 2 3 >= 0
3 4 1 3 1 1 1 1 >= 0
3 4 1 1 3 1 1 1 >= 0
3 4 1 1 1 3 1 1 >= 0
3 4 1 1 1 1 3 1 >= 0
3 4 1 1 1 1 1 3 >= 0
3 3 0 2 1 1 1 1 >= 0
3 3 0 1 2 1 1 1 >= 0
3 3 0 1 1 2 1 1 >= 0
3 3 0 1 1 1 2 1 >= 0
3 3 0 1 1 1 1 2 >= 0
3 5 2 2 2 2 2 1 >= 0
3 5 2 2 2 2 1 2 >= 0
3 5 2 2 2 1 2 2 >= 0
3 5 2 2 1 2 2 2 >= 0
3 5 2 1 2 2 2 2 >= 0
3 4 1 2 2 2 1 1 >= 0
3 4 1 2 2 1 2 1 >= 0
3 4 1 2 2 1 1 2 >= 0
3 4 1 2 1 2 2 1 >= 0
3 4 1 2 1 2 1 2 >= 0
3 4 1 2 1 1 2 2 >= 0
3 4 1 1 2 2 2 1 >= 0
3 4 1 1 2 2 1 2 >= 0
3 4 1 1 2 1 2 2 >= 0
3 4 1 1 1 2 2 2 >= 0
3 6 2 3 2 2 2 1 >= 0
3 6 2 3 2 2 1 2 >= 0
3 6 2 3 2 1 2 2 >= 0
3 6 2 3 1 2 2 2 >= 0
3 6 2 2 3 2 2 1 >= 0
3 6 2 2 3 2 1 2 >= 0
3 6 2 2 3 1 2 2 >= 0
3 6 2 1 3 2 2 2 >= 0
3 6 2 2 2 3 2 1 >= 0
3 6 2 2 2 3 1 2 >= 0
3 6 2 2 1 3 2 2 >= 0
3 6 2 1 2 3 2 2 >= 0
3 6 2 2 2 2 3 1 >= 0
3 6 2 2 2 1 3 2 >= 0
3 6 2 2 1 2 3 2 >= 0
3 6 2 1 2 2 3 2 >= 0
3 6 2 2 2 2 1 3 >= 0
3 6 2 2 2 1 2 3 >= 0
3 6 2 2 1 2 2 3 >= 0
3 6 2 1 2 2 2 3 >= 0
3 5 1 3 2 2 1 1 >= 0
3 5 1 3 2 1 2 1 >= 0
3 5 1 3 2 1 1 2 >= 0
3 5 1 3 1 2 2 1 >= 0
3 5 1 3 1 2 1 2 >= 0
3 5 1 3 1 1 2 2 >= 0
3 5 1 2 3 2 1 1 >= 0
3 5 1 2 3 1 2 1 >= 0
3 5 1 2 3 1 1 2 >= 0
3 5 1 1 3 2 2 1 >= 0
3 5 1 1 3 2 1 2 >= 0
3 5 1 1 3 1 2 2 >= 0
3 5 1 2 2 3 1 1 >= 0
3 5 1 2 1 3 2 1 >= 0
3 5 1 2 1 3 1 2 >= 0
3 5 1 1 2 3 2 1 >= 0
3 5 1 1 2 3 1 2 >= 0
3 5 1 1 1 3 2 2 >= 0
3 5 1 2 2 1 3 1 >= 0
3 5 1 2 1 2 3 1 >= 0
3 5 1 2 1 1 3 2 >= 0
3 5 1 1 2 2 3 1 >= 0
3 5 1 1 2 1 3 2 >= 0
3 5 1 1 1 2 3 2 >= 0
3 5 1 2 2 1 1 3 >= 0
3 5 1 2 1 2 1 3 >= 0
3 5 1 2 1 1 2 3 >= 0
3 5 1 1 2 2 1 3 >= 0
3 5 1 1 2 1 2 3 >= 0
3 5 1 1 1 2 2 3 >= 0
3 4 0 2 2 2 1 1 >= 0
3 4 0 2 2 1 2 1 >= 0
3 4 0 2 2 1 1 2 >= 0
3 4 0 2 1 2 2 1 >= 0
3 4 0 2 1 2 1 2 >= 0
3 4 0 2 1 1 2 2 >= 0
3 4 0 1 2 2 2 1 >= 0
3 4 0 1 2 2 1 2 >= 0
3 4 0 1 2 1 2 2 >= 0
3 4 0 1 1 2 2 2 >= 0
3 6 1 3 2 2 2 2 >= 0
3 6 1 2 3 2 2 2 >= 0
3 6 1 2 2 3 2 2 >= 0
3 6 1 2 2 2 3 2 >= 0
3 6 1 2 2 2 2 3 >= 0
3 5 0 2 2 2 2 2 >= 0
4 7 3 3 3 2 2 2 >= 0
4 7 3 3 2 3 2 2 >= 0
4 7 3 3 2 2 3 2 >= 0
4 7 3 3 2 2 2 3 >= 0
4 7 3 2 3 3 2 2 >= 0
4 7 3 2 3 2 3 2 >= 0
4 7 3 2 3 2 2 3 >= 0
4 7 3 2 2 3 3 2 >= 0
4 7 3 2 2 3 2 3 >= 0
4 7 3 2 2 2 3 3 >= 0
4 6 2 3 3 2 2 1 >= 0
4 6 2 3 3 2 1 2 >= 0
4 6 2 3 3 1 2 2 >= 0
4 6 2 3 2 3 2 1 >= 0
4 6 2 3 2 3 1 2 >= 0
4 6 2 3 1 3 2 2 >= 0
4 6 2 3 2 2 3 1 >= 0
4 6 2 3 2 1 3 2 >= 0
4 6 2 3 1 2 3 2 >= 0
4 6 2 3 2 2 1 3 >= 0
4 6 2 3 2 1 2 3 >= 0
4 6 2 3 1 2 2 3 >= 0
4 6 2 2 3 3 2 1 >= 0
4 6 2 2 3 3 1 2 >= 0
4 6 2 1 3 3 2 2 >= 0
4 6 2 2 3 2 3 1 >= 0
4 6 2 2 3 1 3 2 >= 0
4 6 2 1 3 2 3 2 >= 0
4 6 2 2 3 2 1 3 >= 0
4 6 2 2 3 1 2 3 >= 0
4 6 2 1 3 2 2 3 >= 0
4 6 2 2 2 3 3 1 >= 0
4 6 2 2 1 3 3 2 >= 0
4 6 2 1 2 3 3 1 >= 0
4 6 2 2 2 3 1 3 >= 0
4 6 2 2 1 3 2 3 >= 0
4 6 2 1 2 3 2 3 >= 0
4 6 2 2 2 1 3 3 >= 0
4 6 2 2 1 2 3 3 >= 0
4 6 2 1 2 2 3 3 >= 0
4 5 1 3 2 2 2 1 >= 0
4 5 1 3 2 2 1 2 >= 0
4 5 1 3 2 1 2 2 >= 0
4 5 1 3 1 2 2 2 >= 0
4 5 1 2 3 2 2 1 >= 0
4 5 1 2 3 2 1 2 >= 0
4 5 1 2 3 1 2 2 >= 0
4 5 1 1 3 2 2 2 >= 0
4 5 1 2 2 3 2 1 >= 0
4 5 1 2 2 3 1 2 >= 0
4 5 1 2 1 3 2 2 >= 0
4 5 1 1 2 3 2 2 >= 0
4 5 1 2 2 2 3 1 >= 0
4 5 1 2 2 1 3 2 >= 0
4 5 1 2 1 2 3 2 >= 0
4 5 1 1 2 2 3 2 >= 0
4 5 1 2 2 2 1 3 >= 0
4 5 1 2 2 1 2 3 >= 0
4 5 1 2 1 2 2 3 >= 0
4 5 1 1 2 2 2 3 >= 0
4 7 2 3 3 3 2 2 >= 0
4 7 2 3 3 2 3 2 >= 0
4 7 2 3 3 2 2 3 >= 0
4 7 2 3 2 3 3 2 >= 0
4 7 2 3 2 3 2 3 >= 0
4 7 2 3 2 2 3 3 >= 0
4 7 2 2 3 3 3 2 >= 0
4 7 2 2 3 3 2 3 >= 0
4 7 2 2 3 2 3 3 >= 0
4 7 2 2 2 3 3 3 >= 0
4 6 1 3 3 2 2 2 >= 0
4 6 1 3 2 3 2 2 >= 0
4 6 1 3 2 2 3 2 >= 0
4 6 1 3 2 2 2 3 >= 0
4 6 1 2 3 3 2 2 >= 0
4 6 1 2 3 2 3 2 >= 0
4 6 1 2 3 2 2 3 >= 0
4 6 1 2 2 3 3 2 >= 0
4 6 1 2 2 3 2 3 >= 0
4 6 1 2 2 2 3 3 >= 0
5 8 3 3 3 3 3 3 >= 0
5 7 2 3 3 3 3 2 >= 0
5 7 2 3 3 3 2 3 >= 0
5 7 2 3 3 2 3 3 >= 0
5 7 2 3 2 3 3 3 >= 0
5 7 2 2 3 3 3 3 >= 0
3 5 1 2 2 2 2 2 >= 0

4 3 3 2 1 1 1 1 >= 0
4 3 3 1 2 1 1 1 >= 0
4 3 3 1 1 2 1 1 >= 0
4 3 3 1 1 1 2 1 >= 0
4 3 3 1 1 1 1 2 >= 0


/* L4--27: base locus inequalities Lemma 1.8, Lemma 3.10, Lemma 3.11 

L29--211: pullback of inequalities describing Eff(Z_L,4)

L213--222: base locus inequality Lemma 4.11

L224--234: pullback from X_{1,2,5}

L236--252: from Bl_6(P^3) using isomorphism of Picard groups Lemma 4.4

L254--487: restricting divisors to quadric using Lemma 4.12 and pulling back inequalities from X_{1,1,6}

L489--493: from base locus inequality Lemma 4.10
*/



==> anc/ZL5-ineqs.out <==
8639 Hilbert basis elements
985 extreme rays
88 support hyperplanes

embedding dimension = 8
rank = 8 (maximal)
external index = 1

size of partial triangulation   = 38567
resulting sum of |det|s = 1376941

No implicit grading found

rank of class group = 80
class group is free

***********************************************************************

8639 Hilbert basis elements:
  0  1  -1   0   0   0   0   0
  0  1   0  -1   0   0   0   0
  0  1   0   0  -1   0   0   0
  0  1   0   0   0  -1   0   0
  0  1   0   0   0   0  -1   0
  0  1   0   0   0   0   0  -1
  0  1   0   0   0   0   0   0
  0  2  -1  -1  -1   0   0   0
  0  2  -1  -1   0  -1   0   0
  0  2  -1  -1   0   0  -1   0
  0  2  -1  -1   0   0   0  -1
  0  2  -1   0  -1  -1   0   0
  0  2  -1   0  -1   0  -1   0
  0  2  -1   0  -1   0   0  -1
  0  2  -1   0   0  -1  -1   0
  0  2  -1   0   0  -1   0  -1
  0  2  -1   0   0   0  -1  -1
  0  2   0  -1  -1  -1  -1   0
  0  2   0  -1  -1  -1   0  -1
  0  2   0  -1  -1  -1   0   0
  0  2   0  -1  -1   0  -1  -1
  0  2   0  -1  -1   0  -1   0
  0  2   0  -1  -1   0   0  -1
  0  2   0  -1   0  -1  -1  -1
  0  2   0  -1   0  -1  -1   0
  0  2   0  -1   0  -1   0  -1
  0  2   0  -1   0   0  -1  -1
  0  2   0   0  -1  -1  -1  -1
  0  2   0   0  -1  -1  -1   0
  0  2   0   0  -1  -1   0  -1
  0  2   0   0  -1   0  -1  -1
  0  2   0   0   0  -1  -1  -1
  0  3  -1  -2  -1  -1   0   0
  0  3  -1  -2  -1   0  -1   0
  0  3  -1  -2  -1   0   0  -1
  0  3  -1  -2   0  -1  -1   0
  0  3  -1  -2   0  -1   0  -1
  0  3  -1  -2   0   0  -1  -1
  0  3  -1  -1  -2  -1   0   0
  0  3  -1  -1  -2   0  -1   0
  0  3  -1  -1  -2   0   0  -1
  0  3  -1  -1  -1  -2   0   0
  0  3  -1  -1  -1  -1  -1  -1
  0  3  -1  -1  -1   0  -2   0
  0  3  -1  -1  -1   0   0  -2
  0  3  -1  -1   0  -2  -1   0
  0  3  -1  -1   0  -2   0  -1
  0  3  -1  -1   0  -1  -2   0
  0  3  -1  -1   0  -1   0  -2
  0  3  -1  -1   0   0  -2  -1
  0  3  -1  -1   0   0  -1  -2
  0  3  -1   0  -2  -1  -1   0
  0  3  -1   0  -2  -1   0  -1
  0  3  -1   0  -2   0  -1  -1
  0  3  -1   0  -1  -2  -1   0
  0  3  -1   0  -1  -2   0  -1
  0  3  -1   0  -1  -1  -2   0
  0  3  -1   0  -1  -1   0  -2
  0  3  -1   0  -1   0  -2  -1
  0  3  -1   0  -1   0  -1  -2
  0  3  -1   0   0  -2  -1  -1
  0  3  -1   0   0  -1  -2  -1
  0  3  -1   0   0  -1  -1  -2
  0  3   0  -2  -1  -1  -1  -1
  0  3   0  -1  -2  -1  -1  -1
  0  3   0  -1  -1  -2  -1  -1
  0  3   0  -1  -1  -1  -2  -1
  0  3   0  -1  -1  -1  -1  -2
  0  4  -1  -3  -1  -1  -1   0
  0  4  -1  -3  -1  -1   0  -1
  0  4  -1  -3  -1   0  -1  -1
  0  4  -1  -3   0  -1  -1  -1
  0  4  -1  -2  -2  -2   0   0
  0  4  -1  -2  -2  -1  -1  -1
  0  4  -1  -2  -2   0  -2   0
  0  4  -1  -2  -2   0   0  -2
  0  4  -1  -2  -1  -2  -1  -1
  0  4  -1  -2  -1  -1  -2  -1
  0  4  -1  -2  -1  -1  -1  -2
  0  4  -1  -2   0  -2  -2   0
  0  4  -1  -2   0  -2   0  -2
  0  4  -1  -2   0   0  -2  -2
  0  4  -1  -1  -3  -1  -1   0
  0  4  -1  -1  -3  -1   0  -1
  0  4  -1  -1  -3   0  -1  -1
  0  4  -1  -1  -2  -2  -1  -1
  0  4  -1  -1  -2  -1  -2  -1
  0  4  -1  -1  -2  -1  -1  -2
  0  4  -1  -1  -1  -3  -1   0
  0  4  -1  -1  -1  -3   0  -1
  0  4  -1  -1  -1  -2  -2  -1
  0  4  -1  -1  -1  -2  -1  -2
  0  4  -1  -1  -1  -1  -3   0
  0  4  -1  -1  -1  -1  -2  -2
  0  4  -1  -1  -1  -1   0  -3
  0  4  -1  -1  -1   0  -3  -1
  0  4  -1  -1  -1   0  -1  -3
  0  4  -1  -1   0  -3  -1  -1
  0  4  -1  -1   0  -1  -3  -1
  0  4  -1  -1   0  -1  -1  -3
  0  4  -1   0  -3  -1  -1  -1
  0  4  -1   0  -2  -2  -2   0
  0  4  -1   0  -2  -2   0  -2
  0  4  -1   0  -2   0  -2  -2
  0  4  -1   0  -1  -3  -1  -1
  0  4  -1   0  -1  -1  -3  -1
  0  4  -1   0  -1  -1  -1  -3
  0  4  -1   0   0  -2  -2  -2
  0  5  -1  -4  -1  -1  -1  -1
  0  5  -1  -3  -2  -2  -1  -1
  0  5  -1  -3  -2  -1  -2  -1
  0  5  -1  -3  -2  -1  -1  -2
  0  5  -1  -3  -1  -2  -2  -1
  0  5  -1  -3  -1  -2  -1  -2
  0  5  -1  -3  -1  -1  -2  -2
  0  5  -1  -2  -3  -2  -1  -1
  0  5  -1  -2  -3  -1  -2  -1
  0  5  -1  -2  -3  -1  -1  -2
  0  5  -1  -2  -2  -3  -1  -1
  0  5  -1  -2  -2  -2  -2  -2
  0  5  -1  -2  -2  -1  -3  -1
  0  5  -1  -2  -2  -1  -1  -3
  0  5  -1  -2  -1  -3  -2  -1
  0  5  -1  -2  -1  -3  -1  -2
  0  5  -1  -2  -1  -2  -3  -1
  0  5  -1  -2  -1  -2  -1  -3
  0  5  -1  -2  -1  -1  -3  -2
  0  5  -1  -2  -1  -1  -2  -3
  0  5  -1  -1  -4  -1  -1  -1
  0  5  -1  -1  -3  -2  -2  -1
  0  5  -1  -1  -3  -2  -1  -2
  0  5  -1  -1  -3  -1  -2  -2
  0  5  -1  -1  -2  -3  -2  -1
  0  5  -1  -1  -2  -3  -1  -2
  0  5  -1  -1  -2  -2  -3  -1
  0  5  -1  -1  -2  -2  -1  -3
  0  5  -1  -1  -2  -1  -3  -2
  0  5  -1  -1  -2  -1  -2  -3
  0  5  -1  -1  -1  -4  -1  -1
  0  5  -1  -1  -1  -3  -2  -2
  0  5  -1  -1  -1  -2  -3  -2
  0  5  -1  -1  -1  -2  -2  -3
  0  5  -1  -1  -1  -1  -4  -1
  0  5  -1  -1  -1  -1  -1  -4
  0  6  -1  -4  -2  -2  -2  -1
  0  6  -1  -4  -2  -2  -1  -2
  0  6  -1  -4  -2  -1  -2  -2
  0  6  -1  -4  -1  -2  -2  -2
  0  6  -1  -3  -3  -3  -1  -1
  0  6  -1  -3  -3  -2  -2  -2
  0  6  -1  -3  -3  -1  -3  -1
  0  6  -1  -3  -3  -1  -1  -3
  0  6  -1  -3  -2  -3  -2  -2
  0  6  -1  -3  -2  -2  -3  -2
  0  6  -1  -3  -2  -2  -2  -3
  0  6  -1  -3  -1  -3  -3  -1
  0  6  -1  -3  -1  -3  -1  -3
  0  6  -1  -3  -1  -1  -3  -3
  0  6  -1  -2  -4  -2  -2  -1
  0  6  -1  -2  -4  -2  -1  -2
  0  6  -1  -2  -4  -1  -2  -2
  0  6  -1  -2  -3  -3  -2  -2
  0  6  -1  -2  -3  -2  -3  -2
  0  6  -1  -2  -3  -2  -2  -3
  0  6  -1  -2  -2  -4  -2  -1
  0  6  -1  -2  -2  -4  -1  -2
  0  6  -1  -2  -2  -3  -3  -2
  0  6  -1  -2  -2  -3  -2  -3
  0  6  -1  -2  -2  -2  -4  -1
  0  6  -1  -2  -2  -2  -3  -3
  0  6  -1  -2  -2  -2  -1  -4
  0  6  -1  -2  -2  -1  -4  -2
  0  6  -1  -2  -2  -1  -2  -4
  0  6  -1  -2  -1  -4  -2  -2
  0  6  -1  -2  -1  -2  -4  -2
  0  6  -1  -2  -1  -2  -2  -4
  0  6  -1  -1  -4  -2  -2  -2
  0  6  -1  -1  -3  -3  -3  -1
  0  6  -1  -1  -3  -3  -1  -3
  0  6  -1  -1  -3  -1  -3  -3
  0  6  -1  -1  -2  -4  -2  -2
  0  6  -1  -1  -2  -2  -4  -2
  0  6  -1  -1  -2  -2  -2  -4
  0  6  -1  -1  -1  -3  -3  -3
  0  7  -1  -5  -2  -2  -2  -2
  0  7  -1  -4  -3  -3  -2  -2
  0  7  -1  -4  -3  -2  -3  -2
  0  7  -1  -4  -3  -2  -2  -3
  0  7  -1  -4  -2  -3  -3  -2
  0  7  -1  -4  -2  -3  -2  -3
  0  7  -1  -4  -2  -2  -3  -3
  0  7  -1  -3  -4  -3  -2  -2
  0  7  -1  -3  -4  -2  -3  -2
  0  7  -1  -3  -4  -2  -2  -3
  0  7  -1  -3  -3  -4  -2  -2
  0  7  -1  -3  -3  -2  -4  -2
  0  7  -1  -3  -3  -2  -2  -4
  0  7  -1  -3  -2  -4  -3  -2
  0  7  -1  -3  -2  -4  -2  -3
  0  7  -1  -3  -2  -3  -4  -2
  0  7  -1  -3  -2  -3  -2  -4
  0  7  -1  -3  -2  -2  -4  -3
  0  7  -1  -3  -2  -2  -3  -4
  0  7  -1  -2  -5  -2  -2  -2
  0  7  -1  -2  -4  -3  -3  -2
  0  7  -1  -2  -4  -3  -2  -3
  0  7  -1  -2  -4  -2  -3  -3
  0  7  -1  -2  -3  -4  -3  -2
  0  7  -1  -2  -3  -4  -2  -3
  0  7  -1  -2  -3  -3  -4  -2
  0  7  -1  -2  -3  -3  -2  -4
  0  7  -1  -2  -3  -2  -4  -3
  0  7  -1  -2  -3  -2  -3  -4
  0  7  -1  -2  -2  -5  -2  -2
  0  7  -1  -2  -2  -4  -3  -3
  0  7  -1  -2  -2  -3  -4  -3
  0  7  -1  -2  -2  -3  -3  -4
  0  7  -1  -2  -2  -2  -5  -2
  0  7  -1  -2  -2  -2  -2  -5
  0  8  -1  -5  -3  -3  -3  -2
  0  8  -1  -5  -3  -3  -2  -3
  0  8  -1  -5  -3  -2  -3  -3
  0  8  -1  -5  -2  -3  -3  -3
  0  8  -1  -4  -4  -4  -2  -2
  0  8  -1  -4  -4  -2  -4  -2
  0  8  -1  -4  -4  -2  -2  -4
  0  8  -1  -4  -2  -4  -4  -2
  0  8  -1  -4  -2  -4  -2  -4
  0  8  -1  -4  -2  -2  -4  -4
  0  8  -1  -3  -5  -3  -3  -2
  0  8  -1  -3  -5  -3  -2  -3
  0  8  -1  -3  -5  -2  -3  -3
  0  8  -1  -3  -3  -5  -3  -2
  0  8  -1  -3  -3  -5  -2  -3
  0  8  -1  -3  -3  -3  -5  -2
  0  8  -1  -3  -3  -3  -2  -5
  0  8  -1  -3  -3  -2  -5  -3
  0  8  -1  -3  -3  -2  -3  -5
  0  8  -1  -3  -2  -5  -3  -3
  0  8  -1  -3  -2  -3  -5  -3
  0  8  -1  -3  -2  -3  -3  -5
  0  8  -1  -2  -5  -3  -3  -3
  0  8  -1  -2  -4  -4  -4  -2
  0  8  -1  -2  -4  -4  -2  -4
  0  8  -1  -2  -4  -2  -4  -4
  0  8  -1  -2  -3  -5  -3  -3
  0  8  -1  -2  -3  -3  -5  -3
  0  8  -1  -2  -3  -3  -3  -5
  0  8  -1  -2  -2  -4  -4  -4
  0  9  -1  -6  -3  -3  -3  -3
  0  9  -1  -3  -6  -3  -3  -3
  0  9  -1  -3  -3  -6  -3  -3
  0  9  -1  -3  -3  -3  -6  -3
  0  9  -1  -3  -3  -3  -3  -6
  1  0   0   0   0   0   0   0
  1  1  -1  -1  -1   0   0   0
  1  1  -1  -1   0  -1   0   0
  1  1  -1  -1   0   0  -1   0
  1  1  -1  -1   0   0   0  -1
  1  1  -1  -1   0   0   0   0
  1  1  -1   0  -1  -1   0   0
  1  1  -1   0  -1   0  -1   0
  1  1  -1   0  -1   0   0  -1
  1  1  -1   0  -1   0   0   0
  1  1  -1   0   0  -1  -1   0
  1  1  -1   0   0  -1   0  -1
  1  1  -1   0   0  -1   0   0
  1  1  -1   0   0   0  -1  -1
  1  1  -1   0   0   0  -1   0
  1  1  -1   0   0   0   0  -1
  1  1   0  -1  -1  -1  -1   0
  1  1   0  -1  -1  -1   0  -1
  1  1   0  -1  -1  -1   0   0
  1  1   0  -1  -1   0  -1  -1
  1  1   0  -1  -1   0  -1   0
  1  1   0  -1  -1   0   0  -1
  1  1   0  -1  -1   0   0   0
  1  1   0  -1   0  -1  -1  -1
  1  1   0  -1   0  -1  -1   0
  1  1   0  -1   0  -1   0  -1
  1  1   0  -1   0  -1   0   0
  1  1   0  -1   0   0  -1  -1
  1  1   0  -1   0   0  -1   0
  1  1   0  -1   0   0   0  -1
  1  1   0   0  -1  -1  -1  -1
  1  1   0   0  -1  -1  -1   0
  1  1   0   0  -1  -1   0  -1
  1  1   0   0  -1  -1   0   0
  1  1   0   0  -1   0  -1  -1
  1  1   0   0  -1   0  -1   0
  1  1   0   0  -1   0   0  -1
  1  1   0   0   0  -1  -1  -1
  1  1   0   0   0  -1  -1   0
  1  1   0   0   0  -1   0  -1
  1  1   0   0   0   0  -1  -1
  1  2  -2  -1  -1  -1   0   0
  1  2  -2  -1  -1   0  -1   0
  1  2  -2  -1  -1   0   0  -1
  1  2  -2  -1   0  -1  -1   0
  1  2  -2  -1   0  -1   0  -1
  1  2  -2  -1   0   0  -1  -1
  1  2  -2   0  -1  -1  -1   0
  1  2  -2   0  -1  -1   0  -1
  1  2  -2   0  -1   0  -1  -1
  1  2  -2   0   0  -1  -1  -1
  1  2  -1  -2  -1  -1  -1   0
  1  2  -1  -2  -1  -1   0  -1
  1  2  -1  -2  -1  -1   0   0
  1  2  -1  -2  -1   0  -1  -1
  1  2  -1  -2  -1   0  -1   0
  1  2  -1  -2  -1   0   0  -1
  1  2  -1  -2   0  -1  -1  -1
  1  2  -1  -2   0  -1  -1   0
  1  2  -1  -2   0  -1   0  -1
  1  2  -1  -2   0   0  -1  -1
  1  2  -1  -1  -2  -1  -1   0
  1  2  -1  -1  -2  -1   0  -1
  1  2  -1  -1  -2  -1   0   0
  1  2  -1  -1  -2   0  -1  -1
  1  2  -1  -1  -2   0  -1   0
  1  2  -1  -1  -2   0   0  -1
  1  2  -1  -1  -1  -2  -1   0
  1  2  -1  -1  -1  -2   0  -1
  1  2  -1  -1  -1  -2   0   0
  1  2  -1  -1  -1  -1  -2   0
  1  2  -1  -1  -1  -1  -1  -1
  1  2  -1  -1  -1  -1   0  -2
  1  2  -1  -1  -1   0  -2  -1
  1  2  -1  -1  -1   0  -2   0
  1  2  -1  -1  -1   0  -1  -2
  1  2  -1  -1  -1   0   0  -2
  1  2  -1  -1   0  -2  -1  -1
  1  2  -1  -1   0  -2  -1   0
  1  2  -1  -1   0  -2   0  -1
  1  2  -1  -1   0  -1  -2  -1
  1  2  -1  -1   0  -1  -2   0
  1  2  -1  -1   0  -1  -1  -2
  1  2  -1  -1   0  -1   0  -2
  1  2  -1  -1   0   0  -2  -1
  1  2  -1  -1   0   0  -1  -2
  1  2  -1   0  -2  -1  -1  -1
  1  2  -1   0  -2  -1  -1   0
  1  2  -1   0  -2  -1   0  -1
  1  2  -1   0  -2   0  -1  -1
  1  2  -1   0  -1  -2  -1  -1
  1  2  -1   0  -1  -2  -1   0
  1  2  -1   0  -1  -2   0  -1
  1  2  -1   0  -1  -1  -2  -1
  1  2  -1   0  -1  -1  -2   0
  1  2  -1   0  -1  -1  -1  -2
  1  2  -1   0  -1  -1   0  -2
  1  2  -1   0  -1   0  -2  -1
  1  2  -1   0  -1   0  -1  -2
  1  2  -1   0   0  -2  -1  -1
  1  2  -1   0   0  -1  -2  -1
  1  2  -1   0   0  -1  -1  -2
  1  2   0  -2  -1  -1  -1  -1
  1  2   0  -1  -2  -1  -1  -1
  1  2   0  -1  -1  -2  -1  -1
  1  2   0  -1  -1  -1  -2  -1
  1  2   0  -1  -1  -1  -1  -2
  1  3  -2  -2  -2  -1   0   0
  1  3  -2  -2  -2   0  -1   0
  1  3  -2  -2  -2   0   0  -1
  1  3  -2  -2  -1  -2   0   0
  1  3  -2  -2  -1   0  -2   0
  1  3  -2  -2  -1   0   0  -2
  1  3  -2  -2   0  -2  -1   0
  1  3  -2  -2   0  -2   0  -1
  1  3  -2  -2   0  -1  -2   0
  1  3  -2  -2   0  -1   0  -2
  1  3  -2  -2   0   0  -2  -1
  1  3  -2  -2   0   0  -1  -2
  1  3  -2  -1  -2  -2   0   0
  1  3  -2  -1  -2   0  -2   0
  1  3  -2  -1  -2   0   0  -2
  1  3  -2  -1   0  -2  -2   0
  1  3  -2  -1   0  -2   0  -2
  1  3  -2  -1   0   0  -2  -2
  1  3  -2   0  -2  -2  -1   0
  1  3  -2   0  -2  -2   0  -1
  1  3  -2   0  -2  -1  -2   0
  1  3  -2   0  -2  -1   0  -2
  1  3  -2   0  -2   0  -2  -1
  1  3  -2   0  -2   0  -1  -2
  1  3  -2   0  -1  -2  -2   0
  1  3  -2   0  -1  -2   0  -2
  1  3  -2   0  -1   0  -2  -2
  1  3  -2   0   0  -2  -2  -1
  1  3  -2   0   0  -2  -1  -2
  1  3  -2   0   0  -1  -2  -2
  1  3  -1  -3  -1  -1  -1  -1
  1  3  -1  -2  -2  -2  -1  -1
  1  3  -1  -2  -2  -2  -1   0
  1  3  -1  -2  -2  -2   0  -1
  1  3  -1  -2  -2  -2   0   0
  1  3  -1  -2  -2  -1  -2  -1
  1  3  -1  -2  -2  -1  -2   0
  1  3  -1  -2  -2  -1  -1  -2
  1  3  -1  -2  -2  -1  -1  -1
  1  3  -1  -2  -2  -1   0  -2
  1  3  -1  -2  -2   0  -2  -1
  1  3  -1  -2  -2   0  -2   0
  1  3  -1  -2  -2   0  -1  -2
  1  3  -1  -2  -2   0   0  -2
  1  3  -1  -2  -1  -2  -2  -1
  1  3  -1  -2  -1  -2  -2   0
  1  3  -1  -2  -1  -2  -1  -2
  1  3  -1  -2  -1  -2  -1  -1
  1  3  -1  -2  -1  -2   0  -2
  1  3  -1  -2  -1  -1  -2  -2
  1  3  -1  -2  -1  -1  -2  -1
  1  3  -1  -2  -1  -1  -1  -2
  1  3  -1  -2  -1   0  -2  -2
  1  3  -1  -2   0  -2  -2  -1
  1  3  -1  -2   0  -2  -2   0
  1  3  -1  -2   0  -2  -1  -2
  1  3  -1  -2   0  -2   0  -2
  1  3  -1  -2   0  -1  -2  -2
  1  3  -1  -2   0   0  -2  -2
  1  3  -1  -1  -3  -1  -1  -1
  1  3  -1  -1  -2  -2  -2  -1
  1  3  -1  -1  -2  -2  -2   0
  1  3  -1  -1  -2  -2  -1  -2
  1  3  -1  -1  -2  -2  -1  -1
  1  3  -1  -1  -2  -2   0  -2
  1  3  -1  -1  -2  -1  -2  -2
  1  3  -1  -1  -2  -1  -2  -1
  1  3  -1  -1  -2  -1  -1  -2
  1  3  -1  -1  -2   0  -2  -2
  1  3  -1  -1  -1  -3  -1  -1
  1  3  -1  -1  -1  -2  -2  -2
  1  3  -1  -1  -1  -2  -2  -1
  1  3  -1  -1  -1  -2  -1  -2
  1  3  -1  -1  -1  -1  -3  -1
  1  3  -1  -1  -1  -1  -2  -2
  1  3  -1  -1  -1  -1  -1  -3
  1  3  -1  -1   0  -2  -2  -2
  1  3  -1   0  -2  -2  -2  -1
  1  3  -1   0  -2  -2  -2   0
  1  3  -1   0  -2  -2  -1  -2
  1  3  -1   0  -2  -2   0  -2
  1  3  -1   0  -2  -1  -2  -2
  1  3  -1   0  -2   0  -2  -2
  1  3  -1   0  -1  -2  -2  -2
  1  3  -1   0   0  -2  -2  -2
  1  3   0  -2  -2  -2  -2  -1
  1  3   0  -2  -2  -2  -1  -2
  1  3   0  -2  -2  -1  -2  -2
  1  3   0  -2  -1  -2  -2  -2
  1  3   0  -1  -2  -2  -2  -2
  1  4  -2  -3  -2  -2   0   0
  1  4  -2  -3  -2   0  -2   0
  1  4  -2  -3  -2   0   0  -2
  1  4  -2  -3   0  -2  -2   0
  1  4  -2  -3   0  -2   0  -2
  1  4  -2  -3   0   0  -2  -2
  1  4  -2  -2  -3  -2   0   0
  1  4  -2  -2  -3   0  -2   0
  1  4  -2  -2  -3   0   0  -2
  1  4  -2  -2  -2  -3   0   0
  1  4  -2  -2  -2   0  -3   0
  1  4  -2  -2  -2   0   0  -3
  1  4  -2  -2   0  -3  -2   0
  1  4  -2  -2   0  -3   0  -2
  1  4  -2  -2   0  -2  -3   0
  1  4  -2  -2   0  -2   0  -3
  1  4  -2  -2   0   0  -3  -2
  1  4  -2  -2   0   0  -2  -3
  1  4  -2   0  -3  -2  -2   0
  1  4  -2   0  -3  -2   0  -2
  1  4  -2   0  -3   0  -2  -2
  1  4  -2   0  -2  -3  -2   0
  1  4  -2   0  -2  -3   0  -2
  1  4  -2   0  -2  -2  -3   0
  1  4  -2   0  -2  -2   0  -3
  1  4  -2   0  -2   0  -3  -2
  1  4  -2   0  -2   0  -2  -3
  1  4  -2   0   0  -3  -2  -2
  1  4  -2   0   0  -2  -3  -2
  1  4  -2   0   0  -2  -2  -3
  1  4  -1  -3  -2  -2  -2  -1
  1  4  -1  -3  -2  -2  -1  -2
  1  4  -1  -3  -2  -1  -2  -2
  1  4  -1  -3  -1  -2  -2  -2
  1  4  -1  -2  -3  -2  -2  -1
  1  4  -1  -2  -3  -2  -1  -2
  1  4  -1  -2  -3  -1  -2  -2
  1  4  -1  -2  -2  -3  -2  -1
  1  4  -1  -2  -2  -3  -1  -2
  1  4  -1  -2  -2  -2  -3  -1
  1  4  -1  -2  -2  -2  -2  -2
  1  4  -1  -2  -2  -2  -1  -3
  1  4  -1  -2  -2  -1  -3  -2
  1  4  -1  -2  -2  -1  -2  -3
  1  4  -1  -2  -1  -3  -2  -2
  1  4  -1  -2  -1  -2  -3  -2
  1  4  -1  -2  -1  -2  -2  -3
  1  4  -1  -1  -3  -2  -2  -2
  1  4  -1  -1  -2  -3  -2  -2
  1  4  -1  -1  -2  -2  -3  -2
  1  4  -1  -1  -2  -2  -2  -3
  1  4   0  -3  -2  -2  -2  -2
  1  4   0  -2  -3  -2  -2  -2
  1  4   0  -2  -2  -3  -2  -2
  1  4   0  -2  -2  -2  -3  -2
  1  4   0  -2  -2  -2  -2  -3
  1  5  -2  -3  -3  -3   0   0
  1  5  -2  -3  -3   0  -3   0
  1  5  -2  -3  -3   0   0  -3
  1  5  -2  -3   0  -3  -3   0
  1  5  -2  -3   0  -3   0  -3
  1  5  -2  -3   0   0  -3  -3
  1  5  -2   0  -3  -3  -3   0
  1  5  -2   0  -3  -3   0  -3
  1  5  -2   0  -3   0  -3  -3
  1  5  -2   0   0  -3  -3  -3
  1  5  -1  -4  -2  -2  -2  -2
  1  5  -1  -3  -3  -3  -2  -2
  1  5  -1  -3  -3  -2  -3  -2
  1  5  -1  -3  -3  -2  -2  -3
  1  5  -1  -3  -2  -3  -3  -2
  1  5  -1  -3  -2  -3  -2  -3
  1  5  -1  -3  -2  -2  -3  -3
  1  5  -1  -2  -4  -2  -2  -2
  1  5  -1  -2  -3  -3  -3  -2
  1  5  -1  -2  -3  -3  -2  -3
  1  5  -1  -2  -3  -2  -3  -3
  1  5  -1  -2  -2  -4  -2  -2
  1  5  -1  -2  -2  -3  -3  -3
  1  5  -1  -2  -2  -2  -4  -2
  1  5  -1  -2  -2  -2  -2  -4
  1  6  -1  -4  -3  -3  -3  -2
  1  6  -1  -4  -3  -3  -2  -3
  1  6  -1  -4  -3  -2  -3  -3
  1  6  -1  -4  -2  -3  -3  -3
  1  6  -1  -3  -4  -3  -3  -2
  1  6  -1  -3  -4  -3  -2  -3
  1  6  -1  -3  -4  -2  -3  -3
  1  6  -1  -3  -3  -4  -3  -2
  1  6  -1  -3  -3  -4  -2  -3
  1  6  -1  -3  -3  -3  -4  -2
  1  6  -1  -3  -3  -3  -3  -3
  1  6  -1  -3  -3  -3  -2  -4
  1  6  -1  -3  -3  -2  -4  -3
  1  6  -1  -3  -3  -2  -3  -4
  1  6  -1  -3  -2  -4  -3  -3
  1  6  -1  -3  -2  -3  -4  -3
  1  6  -1  -3  -2  -3  -3  -4
  1  6  -1  -2  -4  -3  -3  -3
  1  6  -1  -2  -3  -4  -3  -3
  1  6  -1  -2  -3  -3  -4  -3
  1  6  -1  -2  -3  -3  -3  -4
  1  7  -1  -5  -3  -3  -3  -3
  1  7  -1  -3  -5  -3  -3  -3
  1  7  -1  -3  -3  -5  -3  -3
  1  7  -1  -3  -3  -3  -5  -3
  1  7  -1  -3  -3  -3  -3  -5
  2  1  -1  -1  -1  -1  -1  -1
  2  1  -1  -1  -1  -1  -1   0
  2  1  -1  -1  -1  -1   0  -1
  2  1  -1  -1  -1  -1   0   0
  2  1  -1  -1  -1   0  -1  -1
  2  1  -1  -1  -1   0  -1   0
  2  1  -1  -1  -1   0   0  -1
  2  1  -1  -1   0  -1  -1  -1
  2  1  -1  -1   0  -1  -1   0
  2  1  -1  -1   0  -1   0  -1
  2  1  -1  -1   0   0  -1  -1
  2  1  -1   0  -1  -1  -1  -1
  2  1  -1   0  -1  -1  -1   0
  2  1  -1   0  -1  -1   0  -1
  2  1  -1   0  -1   0  -1  -1
  2  1  -1   0   0  -1  -1  -1
  2  1   0  -1  -1  -1  -1  -1
  2  2  -2  -2  -1  -1  -1  -1
  2  2  -2  -2  -1  -1  -1   0
  2  2  -2  -2  -1  -1   0  -1
  2  2  -2  -2  -1   0  -1  -1
  2  2  -2  -2   0  -1  -1  -1
  2  2  -2  -1  -2  -1  -1  -1
  2  2  -2  -1  -2  -1  -1   0
  2  2  -2  -1  -2  -1   0  -1
  2  2  -2  -1  -2   0  -1  -1
  2  2  -2  -1  -1  -2  -1  -1
  2  2  -2  -1  -1  -2  -1   0
  2  2  -2  -1  -1  -2   0  -1
  2  2  -2  -1  -1  -1  -2  -1
  2  2  -2  -1  -1  -1  -2   0
  2  2  -2  -1  -1  -1  -1  -2
  2  2  -2  -1  -1  -1   0  -2
  2  2  -2  -1  -1   0  -2  -1
  2  2  -2  -1  -1   0  -1  -2
  2  2  -2  -1   0  -2  -1  -1
  2  2  -2  -1   0  -1  -2  -1
  2  2  -2  -1   0  -1  -1  -2
  2  2  -2   0  -2  -1  -1  -1
  2  2  -2   0  -1  -2  -1  -1
  2  2  -2   0  -1  -1  -2  -1
  2  2  -2   0  -1  -1  -1  -2
  2  2  -1  -2  -2  -1  -1  -1
  2  2  -1  -2  -1  -2  -1  -1
  2  2  -1  -2  -1  -1  -2  -1
  2  2  -1  -2  -1  -1  -1  -2
  2  2  -1  -1  -2  -2  -1  -1
  2  2  -1  -1  -2  -1  -2  -1
  2  2  -1  -1  -2  -1  -1  -2
  2  2  -1  -1  -1  -2  -2  -1
  2  2  -1  -1  -1  -2  -1  -2
  2  2  -1  -1  -1  -1  -2  -2
  2  3  -3  -2  -2  -1  -1   0
  2  3  -3  -2  -2  -1   0  -1
  2  3  -3  -2  -2   0  -1  -1
  2  3  -3  -2  -1  -2  -1   0
  2  3  -3  -2  -1  -2   0  -1
  2  3  -3  -2  -1  -1  -2   0
  2  3  -3  -2  -1  -1   0  -2
  2  3  -3  -2  -1   0  -2  -1
  2  3  -3  -2  -1   0  -1  -2
  2  3  -3  -2   0  -2  -1  -1
  2  3  -3  -2   0  -1  -2  -1
  2  3  -3  -2   0  -1  -1  -2
  2  3  -3  -1  -2  -2  -1   0
  2  3  -3  -1  -2  -2   0  -1
  2  3  -3  -1  -2  -1  -2   0
  2  3  -3  -1  -2  -1   0  -2
  2  3  -3  -1  -2   0  -2  -1
  2  3  -3  -1  -2   0  -1  -2
  2  3  -3  -1  -1  -2  -2   0
  2  3  -3  -1  -1  -2   0  -2
  2  3  -3  -1  -1   0  -2  -2
  2  3  -3  -1   0  -2  -2  -1
  2  3  -3  -1   0  -2  -1  -2
  2  3  -3  -1   0  -1  -2  -2
  2  3  -3   0  -2  -2  -1  -1
  2  3  -3   0  -2  -1  -2  -1
  2  3  -3   0  -2  -1  -1  -2
  2  3  -3   0  -1  -2  -2  -1
  2  3  -3   0  -1  -2  -1  -2
  2  3  -3   0  -1  -1  -2  -2
  2  3  -2  -3  -2  -1  -1  -1
  2  3  -2  -3  -1  -2  -1  -1
  2  3  -2  -3  -1  -1  -2  -1
  2  3  -2  -3  -1  -1  -1  -2
  2  3  -2  -2  -3  -1  -1  -1
  2  3  -2  -2  -2  -2  -2  -1
  2  3  -2  -2  -2  -2  -2   0
  2  3  -2  -2  -2  -2  -1  -2
  2  3  -2  -2  -2  -2  -1  -1
  2  3  -2  -2  -2  -2   0  -2
  2  3  -2  -2  -2  -1  -2  -2
  2  3  -2  -2  -2  -1  -2  -1
  2  3  -2  -2  -2  -1  -1  -2
  2  3  -2  -2  -2   0  -2  -2
  2  3  -2  -2  -1  -3  -1  -1
  2  3  -2  -2  -1  -2  -2  -2
  2  3  -2  -2  -1  -2  -2  -1
  2  3  -2  -2  -1  -2  -1  -2
  2  3  -2  -2  -1  -1  -3  -1
  2  3  -2  -2  -1  -1  -2  -2
  2  3  -2  -2  -1  -1  -1  -3
  2  3  -2  -2   0  -2  -2  -2
  2  3  -2  -1  -3  -2  -1  -1
  2  3  -2  -1  -3  -1  -2  -1
  2  3  -2  -1  -3  -1  -1  -2
  2  3  -2  -1  -2  -3  -1  -1
  2  3  -2  -1  -2  -2  -2  -2
  2  3  -2  -1  -2  -2  -2  -1
  2  3  -2  -1  -2  -2  -1  -2
  2  3  -2  -1  -2  -1  -3  -1
  2  3  -2  -1  -2  -1  -2  -2
  2  3  -2  -1  -2  -1  -1  -3
  2  3  -2  -1  -1  -3  -2  -1
  2  3  -2  -1  -1  -3  -1  -2
  2  3  -2  -1  -1  -2  -3  -1
  2  3  -2  -1  -1  -2  -2  -2
  2  3  -2  -1  -1  -2  -1  -3
  2  3  -2  -1  -1  -1  -3  -2
  2  3  -2  -1  -1  -1  -2  -3
  2  3  -2   0  -2  -2  -2  -2
  2  3  -1  -3  -2  -2  -2  -1
  2  3  -1  -3  -2  -2  -1  -2
  2  3  -1  -3  -2  -1  -2  -2
  2  3  -1  -3  -1  -2  -2  -2
  2  3  -1  -2  -3  -2  -2  -1
  2  3  -1  -2  -3  -2  -1  -2
  2  3  -1  -2  -3  -1  -2  -2
  2  3  -1  -2  -2  -3  -2  -1
  2  3  -1  -2  -2  -3  -1  -2
  2  3  -1  -2  -2  -2  -3  -1
  2  3  -1  -2  -2  -2  -2  -2
  2  3  -1  -2  -2  -2  -1  -3
  2  3  -1  -2  -2  -1  -3  -2
  2  3  -1  -2  -2  -1  -2  -3
  2  3  -1  -2  -1  -3  -2  -2
  2  3  -1  -2  -1  -2  -3  -2
  2  3  -1  -2  -1  -2  -2  -3
  2  3  -1  -1  -3  -2  -2  -2
  2  3  -1  -1  -2  -3  -2  -2
  2  3  -1  -1  -2  -2  -3  -2
  2  3  -1  -1  -2  -2  -2  -3
  2  4  -3  -3  -3  -1  -1   0
  2  4  -3  -3  -3  -1   0  -1
  2  4  -3  -3  -3   0  -1  -1
  2  4  -3  -3  -1  -3  -1   0
  2  4  -3  -3  -1  -3   0  -1
  2  4  -3  -3  -1  -1  -3   0
  2  4  -3  -3  -1  -1   0  -3
  2  4  -3  -3  -1   0  -3  -1
  2  4  -3  -3  -1   0  -1  -3
  2  4  -3  -3   0  -3  -1  -1
  2  4  -3  -3   0  -1  -3  -1
  2  4  -3  -3   0  -1  -1  -3
  2  4  -3  -1  -3  -3  -1   0
  2  4  -3  -1  -3  -3   0  -1
  2  4  -3  -1  -3  -1  -3   0
  2  4  -3  -1  -3  -1   0  -3
  2  4  -3  -1  -3   0  -3  -1
  2  4  -3  -1  -3   0  -1  -3
  2  4  -3  -1  -1  -3  -3   0
  2  4  -3  -1  -1  -3   0  -3
  2  4  -3  -1  -1   0  -3  -3
  2  4  -3  -1   0  -3  -3  -1
  2  4  -3  -1   0  -3  -1  -3
  2  4  -3  -1   0  -1  -3  -3
  2  4  -3   0  -3  -3  -1  -1
  2  4  -3   0  -3  -1  -3  -1
  2  4  -3   0  -3  -1  -1  -3
  2  4  -3   0  -1  -3  -3  -1
  2  4  -3   0  -1  -3  -1  -3
  2  4  -3   0  -1  -1  -3  -3
  2  4  -2  -3  -3  -2  -2  -1
  2  4  -2  -3  -3  -2  -1  -2
  2  4  -2  -3  -3  -1  -2  -2
  2  4  -2  -3  -2  -3  -2  -1
  2  4  -2  -3  -2  -3  -1  -2
  2  4  -2  -3  -2  -2  -3  -1
  2  4  -2  -3  -2  -2  -2  -2
  2  4  -2  -3  -2  -2  -1  -3
  2  4  -2  -3  -2  -1  -3  -2
  2  4  -2  -3  -2  -1  -2  -3
  2  4  -2  -3  -1  -3  -2  -2
  2  4  -2  -3  -1  -2  -3  -2
  2  4  -2  -3  -1  -2  -2  -3
  2  4  -2  -2  -3  -3  -2  -1
  2  4  -2  -2  -3  -3  -1  -2
  2  4  -2  -2  -3  -2  -3  -1
  2  4  -2  -2  -3  -2  -2  -2
  2  4  -2  -2  -3  -2  -1  -3
  2  4  -2  -2  -3  -1  -3  -2
  2  4  -2  -2  -3  -1  -2  -3
  2  4  -2  -2  -2  -3  -3  -1
  2  4  -2  -2  -2  -3  -2  -2
  2  4  -2  -2  -2  -3  -1  -3
  2  4  -2  -2  -2  -2  -3  -2
  2  4  -2  -2  -2  -2  -2  -3
  2  4  -2  -2  -2  -1  -3  -3
  2  4  -2  -2  -1  -3  -3  -2
  2  4  -2  -2  -1  -3  -2  -3
  2  4  -2  -2  -1  -2  -3  -3
  2  4  -2  -1  -3  -3  -2  -2
  2  4  -2  -1  -3  -2  -3  -2
  2  4  -2  -1  -3  -2  -2  -3
  2  4  -2  -1  -2  -3  -3  -2
  2  4  -2  -1  -2  -3  -2  -3
  2  4  -2  -1  -2  -2  -3  -3
  2  4  -1  -4  -2  -2  -2  -2
  2  4  -1  -3  -3  -3  -3   0
  2  4  -1  -3  -3  -3   0  -3
  2  4  -1  -3  -3   0  -3  -3
  2  4  -1  -3   0  -3  -3  -3
  2  4  -1  -2  -4  -2  -2  -2
  2  4  -1  -2  -2  -4  -2  -2
  2  4  -1  -2  -2  -2  -4  -2
  2  4  -1  -2  -2  -2  -2  -4
  2  4  -1   0  -3  -3  -3  -3
  2  5  -2  -3  -3  -3  -3  -2
  2  5  -2  -3  -3  -3  -2  -3
  2  5  -2  -3  -3  -2  -3  -3
  2  5  -2  -3  -2  -3  -3  -3
  2  5  -2  -2  -3  -3  -3  -3
  2  5  -1  -4  -3  -3  -3  -2
  2  5  -1  -4  -3  -3  -2  -3
  2  5  -1  -4  -3  -2  -3  -3
  2  5  -1  -4  -2  -3  -3  -3
  2  5  -1  -3  -4  -3  -3  -2
  2  5  -1  -3  -4  -3  -2  -3
  2  5  -1  -3  -4  -2  -3  -3
  2  5  -1  -3  -3  -4  -3  -2
  2  5  -1  -3  -3  -4  -2  -3
  2  5  -1  -3  -3  -3  -4  -2
  2  5  -1  -3  -3  -3  -3  -3
  2  5  -1  -3  -3  -3  -2  -4
  2  5  -1  -3  -3  -2  -4  -3
  2  5  -1  -3  -3  -2  -3  -4
  2  5  -1  -3  -2  -4  -3  -3
  2  5  -1  -3  -2  -3  -4  -3
  2  5  -1  -3  -2  -3  -3  -4
  2  5  -1  -2  -4  -3  -3  -3
  2  5  -1  -2  -3  -4  -3  -3
  2  5  -1  -2  -3  -3  -4  -3
  2  5  -1  -2  -3  -3  -3  -4
  2  6  -1  -5  -3  -3  -3  -3
  2  6  -1  -4  -4  -4  -4  -1
  2  6  -1  -4  -4  -4  -1  -4
  2  6  -1  -4  -4  -1  -4  -4
  2  6  -1  -4  -1  -4  -4  -4
  2  6  -1  -3  -5  -3  -3  -3
  2  6  -1  -3  -3  -5  -3  -3
  2  6  -1  -3  -3  -3  -5  -3
  2  6  -1  -3  -3  -3  -3  -5
  2  6  -1  -1  -4  -4  -4  -4
  2  7  -2  -4  -4  -4  -4  -3
  2  7  -2  -4  -4  -4  -3  -4
  2  7  -2  -4  -4  -3  -4  -4
  2  7  -2  -4  -3  -4  -4  -4
  2  7  -2  -3  -4  -4  -4  -4
  2  7  -1  -5  -4  -4  -4  -3
  2  7  -1  -5  -4  -4  -3  -4
  2  7  -1  -5  -4  -3  -4  -4
  2  7  -1  -5  -3  -4  -4  -4
  2  7  -1  -4  -5  -4  -4  -3
  2  7  -1  -4  -5  -4  -3  -4
  2  7  -1  -4  -5  -3  -4  -4
  2  7  -1  -4  -4  -5  -4  -3
  2  7  -1  -4  -4  -5  -3  -4
  2  7  -1  -4  -4  -4  -5  -3
  2  7  -1  -4  -4  -4  -4  -4
  2  7  -1  -4  -4  -4  -3  -5
  2  7  -1  -4  -4  -3  -5  -4
  2  7  -1  -4  -4  -3  -4  -5
  2  7  -1  -4  -3  -5  -4  -4
  2  7  -1  -4  -3  -4  -5  -4
  2  7  -1  -4  -3  -4  -4  -5
  2  7  -1  -3  -5  -4  -4  -4
  2  7  -1  -3  -4  -5  -4  -4
  2  7  -1  -3  -4  -4  -5  -4
  2  7  -1  -3  -4  -4  -4  -5
  2  8  -1  -6  -4  -4  -4  -4
  2  8  -1  -5  -5  -5  -5  -2
  2  8  -1  -5  -5  -5  -2  -5
  2  8  -1  -5  -5  -2  -5  -5
  2  8  -1  -5  -2  -5  -5  -5
  2  8  -1  -4  -6  -4  -4  -4
  2  8  -1  -4  -4  -6  -4  -4
  2  8  -1  -4  -4  -4  -6  -4
  2  8  -1  -4  -4  -4  -4  -6
  2  8  -1  -2  -5  -5  -5  -5
  2  9  -2  -5  -5  -5  -5  -4
  2  9  -2  -5  -5  -5  -4  -5
  2  9  -2  -5  -5  -4  -5  -5
  2  9  -2  -5  -4  -5  -5  -5
  2  9  -2  -4  -5  -5  -5  -5
  3  3  -3  -2  -2  -2  -2  -1
  3  3  -3  -2  -2  -2  -2   0
  3  3  -3  -2  -2  -2  -1  -2
  3  3  -3  -2  -2  -2   0  -2
  3  3  -3  -2  -2  -1  -2  -2
  3  3  -3  -2  -2   0  -2  -2
  3  3  -3  -2  -1  -2  -2  -2
  3  3  -3  -2   0  -2  -2  -2
  3  3  -3  -1  -2  -2  -2  -2
  3  3  -3   0  -2  -2  -2  -2
  3  3  -2  -3  -2  -2  -2  -2
  3  3  -2  -2  -3  -2  -2  -2
  3  3  -2  -2  -2  -3  -2  -2
  3  3  -2  -2  -2  -2  -3  -2
  3  3  -2  -2  -2  -2  -2  -3
  3  4  -4  -3  -3  -1  -1  -1
  3  4  -4  -3  -2  -2  -2   0
  3  4  -4  -3  -2  -2   0  -2
  3  4  -4  -3  -2   0  -2  -2
  3  4  -4  -3  -1  -3  -1  -1
  3  4  -4  -3  -1  -1  -3  -1
  3  4  -4  -3  -1  -1  -1  -3
  3  4  -4  -3   0  -2  -2  -2
  3  4  -4  -2  -3  -2  -2   0
  3  4  -4  -2  -3  -2   0  -2
  3  4  -4  -2  -3   0  -2  -2
  3  4  -4  -2  -2  -3  -2   0
  3  4  -4  -2  -2  -3   0  -2
  3  4  -4  -2  -2  -2  -3   0
  3  4  -4  -2  -2  -2   0  -3
  3  4  -4  -2  -2   0  -3  -2
  3  4  -4  -2  -2   0  -2  -3
  3  4  -4  -2   0  -3  -2  -2
  3  4  -4  -2   0  -2  -3  -2
  3  4  -4  -2   0  -2  -2  -3
  3  4  -4  -1  -3  -3  -1  -1
  3  4  -4  -1  -3  -1  -3  -1
  3  4  -4  -1  -3  -1  -1  -3
  3  4  -4  -1  -1  -3  -3  -1
  3  4  -4  -1  -1  -3  -1  -3
  3  4  -4  -1  -1  -1  -3  -3
  3  4  -4   0  -3  -2  -2  -2
  3  4  -4   0  -2  -3  -2  -2
  3  4  -4   0  -2  -2  -3  -2
  3  4  -4   0  -2  -2  -2  -3
  3  4  -3  -3  -3  -2  -2  -2
  3  4  -3  -3  -2  -3  -2  -2
  3  4  -3  -3  -2  -2  -3  -2
  3  4  -3  -3  -2  -2  -2  -3
  3  4  -3  -2  -3  -3  -2  -2
  3  4  -3  -2  -3  -2  -3  -2
  3  4  -3  -2  -3  -2  -2  -3
  3  4  -3  -2  -2  -3  -3  -2
  3  4  -3  -2  -2  -3  -2  -3
  3  4  -3  -2  -2  -2  -3  -3
  3  4  -2  -4  -3  -2  -2  -2
  3  4  -2  -4  -2  -3  -2  -2
  3  4  -2  -4  -2  -2  -3  -2
  3  4  -2  -4  -2  -2  -2  -3
  3  4  -2  -3  -4  -2  -2  -2
  3  4  -2  -3  -2  -4  -2  -2
  3  4  -2  -3  -2  -2  -4  -2
  3  4  -2  -3  -2  -2  -2  -4
  3  4  -2  -2  -4  -3  -2  -2
  3  4  -2  -2  -4  -2  -3  -2
  3  4  -2  -2  -4  -2  -2  -3
  3  4  -2  -2  -3  -4  -2  -2
  3  4  -2  -2  -3  -2  -4  -2
  3  4  -2  -2  -3  -2  -2  -4
  3  4  -2  -2  -2  -4  -3  -2
  3  4  -2  -2  -2  -4  -2  -3
  3  4  -2  -2  -2  -3  -4  -2
  3  4  -2  -2  -2  -3  -2  -4
  3  4  -2  -2  -2  -2  -4  -3
  3  4  -2  -2  -2  -2  -3  -4
  3  5  -4  -4  -4  -1  -1  -1
  3  5  -4  -4  -1  -4  -1  -1
  3  5  -4  -4  -1  -1  -4  -1
  3  5  -4  -4  -1  -1  -1  -4
  3  5  -4  -1  -4  -4  -1  -1
  3  5  -4  -1  -4  -1  -4  -1
  3  5  -4  -1  -4  -1  -1  -4
  3  5  -4  -1  -1  -4  -4  -1
  3  5  -4  -1  -1  -4  -1  -4
  3  5  -4  -1  -1  -1  -4  -4
  3  5  -3  -4  -4  -2  -2  -2
  3  5  -3  -4  -2  -4  -2  -2
  3  5  -3  -4  -2  -2  -4  -2
  3  5  -3  -4  -2  -2  -2  -4
  3  5  -3  -3  -3  -3  -3  -3
  3  5  -3  -2  -4  -4  -2  -2
  3  5  -3  -2  -4  -2  -4  -2
  3  5  -3  -2  -4  -2  -2  -4
  3  5  -3  -2  -2  -4  -4  -2
  3  5  -3  -2  -2  -4  -2  -4
  3  5  -3  -2  -2  -2  -4  -4
  3  5  -2  -5  -3  -3  -3  -2
  3  5  -2  -5  -3  -3  -2  -3
  3  5  -2  -5  -3  -2  -3  -3
  3  5  -2  -5  -2  -3  -3  -3
  3  5  -2  -4  -4  -3  -3  -2
  3  5  -2  -4  -4  -3  -2  -3
  3  5  -2  -4  -4  -2  -3  -3
  3  5  -2  -4  -3  -4  -3  -2
  3  5  -2  -4  -3  -4  -2  -3
  3  5  -2  -4  -3  -3  -4  -2
  3  5  -2  -4  -3  -3  -3  -3
  3  5  -2  -4  -3  -3  -2  -4
  3  5  -2  -4  -3  -2  -4  -3
  3  5  -2  -4  -3  -2  -3  -4
  3  5  -2  -4  -2  -4  -3  -3
  3  5  -2  -4  -2  -3  -4  -3
  3  5  -2  -4  -2  -3  -3  -4
  3  5  -2  -3  -5  -3  -3  -2
  3  5  -2  -3  -5  -3  -2  -3
  3  5  -2  -3  -5  -2  -3  -3
  3  5  -2  -3  -4  -4  -3  -2
  3  5  -2  -3  -4  -4  -2  -3
  3  5  -2  -3  -4  -3  -4  -2
  3  5  -2  -3  -4  -3  -3  -3
  3  5  -2  -3  -4  -3  -2  -4
  3  5  -2  -3  -4  -2  -4  -3
  3  5  -2  -3  -4  -2  -3  -4
  3  5  -2  -3  -3  -5  -3  -2
  3  5  -2  -3  -3  -5  -2  -3
  3  5  -2  -3  -3  -4  -4  -2
  3  5  -2  -3  -3  -4  -3  -3
  3  5  -2  -3  -3  -4  -2  -4
  3  5  -2  -3  -3  -3  -5  -2
  3  5  -2  -3  -3  -3  -4  -3
  3  5  -2  -3  -3  -3  -3  -4
  3  5  -2  -3  -3  -3  -2  -5
  3  5  -2  -3  -3  -2  -5  -3
  3  5  -2  -3  -3  -2  -4  -4
  3  5  -2  -3  -3  -2  -3  -5
  3  5  -2  -3  -2  -5  -3  -3
  3  5  -2  -3  -2  -4  -4  -3
  3  5  -2  -3  -2  -4  -3  -4
  3  5  -2  -3  -2  -3  -5  -3
  3  5  -2  -3  -2  -3  -4  -4
  3  5  -2  -3  -2  -3  -3  -5
  3  5  -2  -2  -5  -3  -3  -3
  3  5  -2  -2  -4  -4  -3  -3
  3  5  -2  -2  -4  -3  -4  -3
  3  5  -2  -2  -4  -3  -3  -4
  3  5  -2  -2  -3  -5  -3  -3
  3  5  -2  -2  -3  -4  -4  -3
  3  5  -2  -2  -3  -4  -3  -4
  3  5  -2  -2  -3  -3  -5  -3
  3  5  -2  -2  -3  -3  -4  -4
  3  5  -2  -2  -3  -3  -3  -5
  3  6  -2  -6  -3  -3  -3  -3
  3  6  -2  -5  -4  -4  -4  -1
  3  6  -2  -5  -4  -4  -1  -4
  3  6  -2  -5  -4  -1  -4  -4
  3  6  -2  -5  -1  -4  -4  -4
  3  6  -2  -4  -5  -4  -4  -1
  3  6  -2  -4  -5  -4  -1  -4
  3  6  -2  -4  -5  -1  -4  -4
  3  6  -2  -4  -4  -5  -4  -1
  3  6  -2  -4  -4  -5  -1  -4
  3  6  -2  -4  -4  -4  -5  -1
  3  6  -2  -4  -4  -4  -1  -5
  3  6  -2  -4  -4  -1  -5  -4
  3  6  -2  -4  -4  -1  -4  -5
  3  6  -2  -4  -1  -5  -4  -4
  3  6  -2  -4  -1  -4  -5  -4
  3  6  -2  -4  -1  -4  -4  -5
  3  6  -2  -3  -6  -3  -3  -3
  3  6  -2  -3  -3  -6  -3  -3
  3  6  -2  -3  -3  -3  -6  -3
  3  6  -2  -3  -3  -3  -3  -6
  3  6  -2  -1  -5  -4  -4  -4
  3  6  -2  -1  -4  -5  -4  -4
  3  6  -2  -1  -4  -4  -5  -4
  3  6  -2  -1  -4  -4  -4  -5
  3  7  -3  -4  -4  -4  -4  -4
  3  7  -2  -6  -4  -4  -4  -3
  3  7  -2  -6  -4  -4  -3  -4
  3  7  -2  -6  -4  -3  -4  -4
  3  7  -2  -6  -3  -4  -4  -4
  3  7  -2  -5  -5  -4  -4  -3
  3  7  -2  -5  -5  -4  -3  -4
  3  7  -2  -5  -5  -3  -4  -4
  3  7  -2  -5  -4  -5  -4  -3
  3  7  -2  -5  -4  -5  -3  -4
  3  7  -2  -5  -4  -4  -5  -3
  3  7  -2  -5  -4  -4  -4  -4
  3  7  -2  -5  -4  -4  -3  -5
  3  7  -2  -5  -4  -3  -5  -4
  3  7  -2  -5  -4  -3  -4  -5
  3  7  -2  -5  -3  -5  -4  -4
  3  7  -2  -5  -3  -4  -5  -4
  3  7  -2  -5  -3  -4  -4  -5
  3  7  -2  -4  -6  -4  -4  -3
  3  7  -2  -4  -6  -4  -3  -4
  3  7  -2  -4  -6  -3  -4  -4
  3  7  -2  -4  -5  -5  -4  -3
  3  7  -2  -4  -5  -5  -3  -4
  3  7  -2  -4  -5  -4  -5  -3
  3  7  -2  -4  -5  -4  -4  -4
  3  7  -2  -4  -5  -4  -3  -5
  3  7  -2  -4  -5  -3  -5  -4
  3  7  -2  -4  -5  -3  -4  -5
  3  7  -2  -4  -4  -6  -4  -3
  3  7  -2  -4  -4  -6  -3  -4
  3  7  -2  -4  -4  -5  -5  -3
  3  7  -2  -4  -4  -5  -4  -4
  3  7  -2  -4  -4  -5  -3  -5
  3  7  -2  -4  -4  -4  -6  -3
  3  7  -2  -4  -4  -4  -5  -4
  3  7  -2  -4  -4  -4  -4  -5
  3  7  -2  -4  -4  -4  -3  -6
  3  7  -2  -4  -4  -3  -6  -4
  3  7  -2  -4  -4  -3  -5  -5
  3  7  -2  -4  -4  -3  -4  -6
  3  7  -2  -4  -3  -6  -4  -4
  3  7  -2  -4  -3  -5  -5  -4
  3  7  -2  -4  -3  -5  -4  -5
  3  7  -2  -4  -3  -4  -6  -4
  3  7  -2  -4  -3  -4  -5  -5
  3  7  -2  -4  -3  -4  -4  -6
  3  7  -2  -3  -6  -4  -4  -4
  3  7  -2  -3  -5  -5  -4  -4
  3  7  -2  -3  -5  -4  -5  -4
  3  7  -2  -3  -5  -4  -4  -5
  3  7  -2  -3  -4  -6  -4  -4
  3  7  -2  -3  -4  -5  -5  -4
  3  7  -2  -3  -4  -5  -4  -5
  3  7  -2  -3  -4  -4  -6  -4
  3  7  -2  -3  -4  -4  -5  -5
  3  7  -2  -3  -4  -4  -4  -6
  3  8  -2  -7  -4  -4  -4  -4
  3  8  -2  -6  -5  -5  -5  -2
  3  8  -2  -6  -5  -5  -2  -5
  3  8  -2  -6  -5  -2  -5  -5
  3  8  -2  -6  -2  -5  -5  -5
  3  8  -2  -5  -6  -5  -5  -2
  3  8  -2  -5  -6  -5  -2  -5
  3  8  -2  -5  -6  -2  -5  -5
  3  8  -2  -5  -5  -6  -5  -2
  3  8  -2  -5  -5  -6  -2  -5
  3  8  -2  -5  -5  -5  -6  -2
  3  8  -2  -5  -5  -5  -2  -6
  3  8  -2  -5  -5  -2  -6  -5
  3  8  -2  -5  -5  -2  -5  -6
  3  8  -2  -5  -2  -6  -5  -5
  3  8  -2  -5  -2  -5  -6  -5
  3  8  -2  -5  -2  -5  -5  -6
  3  8  -2  -4  -7  -4  -4  -4
  3  8  -2  -4  -4  -7  -4  -4
  3  8  -2  -4  -4  -4  -7  -4
  3  8  -2  -4  -4  -4  -4  -7
  3  8  -2  -2  -6  -5  -5  -5
  3  8  -2  -2  -5  -6  -5  -5
  3  8  -2  -2  -5  -5  -6  -5
  3  8  -2  -2  -5  -5  -5  -6
  3  9  -3  -5  -5  -5  -5  -5
  3  9  -2  -7  -5  -5  -5  -4
  3  9  -2  -7  -5  -5  -4  -5
  3  9  -2  -7  -5  -4  -5  -5
  3  9  -2  -7  -4  -5  -5  -5
  3  9  -2  -6  -6  -5  -5  -4
  3  9  -2  -6  -6  -5  -4  -5
  3  9  -2  -6  -6  -4  -5  -5
  3  9  -2  -6  -5  -6  -5  -4
  3  9  -2  -6  -5  -6  -4  -5
  3  9  -2  -6  -5  -5  -6  -4
  3  9  -2  -6  -5  -5  -5  -5
  3  9  -2  -6  -5  -5  -4  -6
  3  9  -2  -6  -5  -4  -6  -5
  3  9  -2  -6  -5  -4  -5  -6
  3  9  -2  -6  -4  -6  -5  -5
  3  9  -2  -6  -4  -5  -6  -5
  3  9  -2  -6  -4  -5  -5  -6
  3  9  -2  -5  -7  -5  -5  -4
  3  9  -2  -5  -7  -5  -4  -5
  3  9  -2  -5  -7  -4  -5  -5
  3  9  -2  -5  -6  -6  -5  -4
  3  9  -2  -5  -6  -6  -4  -5
  3  9  -2  -5  -6  -5  -6  -4
  3  9  -2  -5  -6  -5  -5  -5
  3  9  -2  -5  -6  -5  -4  -6
  3  9  -2  -5  -6  -4  -6  -5
  3  9  -2  -5  -6  -4  -5  -6
  3  9  -2  -5  -5  -7  -5  -4
  3  9  -2  -5  -5  -7  -4  -5
  3  9  -2  -5  -5  -6  -6  -4
  3  9  -2  -5  -5  -6  -5  -5
  3  9  -2  -5  -5  -6  -4  -6
  3  9  -2  -5  -5  -5  -7  -4
  3  9  -2  -5  -5  -5  -6  -5
  3  9  -2  -5  -5  -5  -5  -6
  3  9  -2  -5  -5  -5  -4  -7
  3  9  -2  -5  -5  -4  -7  -5
  3  9  -2  -5  -5  -4  -6  -6
  3  9  -2  -5  -5  -4  -5  -7
  3  9  -2  -5  -4  -7  -5  -5
  3  9  -2  -5  -4  -6  -6  -5
  3  9  -2  -5  -4  -6  -5  -6
  3  9  -2  -5  -4  -5  -7  -5
  3  9  -2  -5  -4  -5  -6  -6
  3  9  -2  -5  -4  -5  -5  -7
  3  9  -2  -4  -7  -5  -5  -5
  3  9  -2  -4  -6  -6  -5  -5
  3  9  -2  -4  -6  -5  -6  -5
  3  9  -2  -4  -6  -5  -5  -6
  3  9  -2  -4  -5  -7  -5  -5
  3  9  -2  -4  -5  -6  -6  -5
  3  9  -2  -4  -5  -6  -5  -6
  3  9  -2  -4  -5  -5  -7  -5
  3  9  -2  -4  -5  -5  -6  -6
  3  9  -2  -4  -5  -5  -5  -7
  3 10  -2  -8  -5  -5  -5  -5
  3 10  -2  -7  -6  -6  -6  -3
  3 10  -2  -7  -6  -6  -3  -6
  3 10  -2  -7  -6  -3  -6  -6
  3 10  -2  -7  -3  -6  -6  -6
  3 10  -2  -6  -7  -6  -6  -3
  3 10  -2  -6  -7  -6  -3  -6
  3 10  -2  -6  -7  -3  -6  -6
  3 10  -2  -6  -6  -7  -6  -3
  3 10  -2  -6  -6  -7  -3  -6
  3 10  -2  -6  -6  -6  -7  -3
  3 10  -2  -6  -6  -6  -3  -7
  3 10  -2  -6  -6  -3  -7  -6
  3 10  -2  -6  -6  -3  -6  -7
  3 10  -2  -6  -3  -7  -6  -6
  3 10  -2  -6  -3  -6  -7  -6
  3 10  -2  -6  -3  -6  -6  -7
  3 10  -2  -5  -8  -5  -5  -5
  3 10  -2  -5  -5  -8  -5  -5
  3 10  -2  -5  -5  -5  -8  -5
  3 10  -2  -5  -5  -5  -5  -8
  3 10  -2  -3  -7  -6  -6  -6
  3 10  -2  -3  -6  -7  -6  -6
  3 10  -2  -3  -6  -6  -7  -6
  3 10  -2  -3  -6  -6  -6  -7
  3 11  -3  -6  -6  -6  -6  -6
  3 11  -2  -8  -6  -6  -6  -5
  3 11  -2  -8  -6  -6  -5  -6
  3 11  -2  -8  -6  -5  -6  -6
  3 11  -2  -8  -5  -6  -6  -6
  3 11  -2  -7  -7  -6  -6  -5
  3 11  -2  -7  -7  -6  -5  -6
  3 11  -2  -7  -7  -5  -6  -6
  3 11  -2  -7  -6  -7  -6  -5
  3 11  -2  -7  -6  -7  -5  -6
  3 11  -2  -7  -6  -6  -7  -5
  3 11  -2  -7  -6  -6  -6  -6
  3 11  -2  -7  -6  -6  -5  -7
  3 11  -2  -7  -6  -5  -7  -6
  3 11  -2  -7  -6  -5  -6  -7
  3 11  -2  -7  -5  -7  -6  -6
  3 11  -2  -7  -5  -6  -7  -6
  3 11  -2  -7  -5  -6  -6  -7
  3 11  -2  -6  -8  -6  -6  -5
  3 11  -2  -6  -8  -6  -5  -6
  3 11  -2  -6  -8  -5  -6  -6
  3 11  -2  -6  -7  -7  -6  -5
  3 11  -2  -6  -7  -7  -5  -6
  3 11  -2  -6  -7  -6  -7  -5
  3 11  -2  -6  -7  -6  -6  -6
  3 11  -2  -6  -7  -6  -5  -7
  3 11  -2  -6  -7  -5  -7  -6
  3 11  -2  -6  -7  -5  -6  -7
  3 11  -2  -6  -6  -8  -6  -5
  3 11  -2  -6  -6  -8  -5  -6
  3 11  -2  -6  -6  -7  -7  -5
  3 11  -2  -6  -6  -7  -6  -6
  3 11  -2  -6  -6  -7  -5  -7
  3 11  -2  -6  -6  -6  -8  -5
  3 11  -2  -6  -6  -6  -7  -6
  3 11  -2  -6  -6  -6  -6  -7
  3 11  -2  -6  -6  -6  -5  -8
  3 11  -2  -6  -6  -5  -8  -6
  3 11  -2  -6  -6  -5  -7  -7
  3 11  -2  -6  -6  -5  -6  -8
  3 11  -2  -6  -5  -8  -6  -6
  3 11  -2  -6  -5  -7  -7  -6
  3 11  -2  -6  -5  -7  -6  -7
  3 11  -2  -6  -5  -6  -8  -6
  3 11  -2  -6  -5  -6  -7  -7
  3 11  -2  -6  -5  -6  -6  -8
  3 11  -2  -5  -8  -6  -6  -6
  3 11  -2  -5  -7  -7  -6  -6
  3 11  -2  -5  -7  -6  -7  -6
  3 11  -2  -5  -7  -6  -6  -7
  3 11  -2  -5  -6  -8  -6  -6
  3 11  -2  -5  -6  -7  -7  -6
  3 11  -2  -5  -6  -7  -6  -7
  3 11  -2  -5  -6  -6  -8  -6
  3 11  -2  -5  -6  -6  -7  -7
  3 11  -2  -5  -6  -6  -6  -8
  3 12  -2  -9  -6  -6  -6  -6
  3 12  -2  -8  -7  -7  -7  -4
  3 12  -2  -8  -7  -7  -4  -7
  3 12  -2  -8  -7  -4  -7  -7
  3 12  -2  -8  -4  -7  -7  -7
  3 12  -2  -7  -8  -7  -7  -4
  3 12  -2  -7  -8  -7  -4  -7
  3 12  -2  -7  -8  -4  -7  -7
  3 12  -2  -7  -7  -8  -7  -4
  3 12  -2  -7  -7  -8  -4  -7
  3 12  -2  -7  -7  -7  -8  -4
  3 12  -2  -7  -7  -7  -4  -8
  3 12  -2  -7  -7  -4  -8  -7
  3 12  -2  -7  -7  -4  -7  -8
  3 12  -2  -7  -4  -8  -7  -7
  3 12  -2  -7  -4  -7  -8  -7
  3 12  -2  -7  -4  -7  -7  -8
  3 12  -2  -6  -9  -6  -6  -6
  3 12  -2  -6  -6  -9  -6  -6
  3 12  -2  -6  -6  -6  -9  -6
  3 12  -2  -6  -6  -6  -6  -9
  3 12  -2  -4  -8  -7  -7  -7
  3 12  -2  -4  -7  -8  -7  -7
  3 12  -2  -4  -7  -7  -8  -7
  3 12  -2  -4  -7  -7  -7  -8
  3 13  -3  -7  -7  -7  -7  -7
  4  5  -5  -3  -3  -3  -3   0
  4  5  -5  -3  -3  -3   0  -3
  4  5  -5  -3  -3   0  -3  -3
  4  5  -5  -3   0  -3  -3  -3
  4  5  -5   0  -3  -3  -3  -3
  4  5  -3  -5  -3  -3  -3  -3
  4  5  -3  -4  -4  -3  -3  -3
  4  5  -3  -4  -3  -4  -3  -3
  4  5  -3  -4  -3  -3  -4  -3
  4  5  -3  -4  -3  -3  -3  -4
  4  5  -3  -3  -5  -3  -3  -3
  4  5  -3  -3  -4  -4  -3  -3
  4  5  -3  -3  -4  -3  -4  -3
  4  5  -3  -3  -4  -3  -3  -4
  4  5  -3  -3  -3  -5  -3  -3
  4  5  -3  -3  -3  -4  -4  -3
  4  5  -3  -3  -3  -4  -3  -4
  4  5  -3  -3  -3  -3  -5  -3
  4  5  -3  -3  -3  -3  -4  -4
  4  5  -3  -3  -3  -3  -3  -5
  4  6  -3  -6  -4  -3  -3  -3
  4  6  -3  -6  -3  -4  -3  -3
  4  6  -3  -6  -3  -3  -4  -3
  4  6  -3  -6  -3  -3  -3  -4
  4  6  -3  -5  -5  -3  -3  -3
  4  6  -3  -5  -3  -5  -3  -3
  4  6  -3  -5  -3  -3  -5  -3
  4  6  -3  -5  -3  -3  -3  -5
  4  6  -3  -4  -6  -3  -3  -3
  4  6  -3  -4  -3  -6  -3  -3
  4  6  -3  -4  -3  -3  -6  -3
  4  6  -3  -4  -3  -3  -3  -6
  4  6  -3  -3  -6  -4  -3  -3
  4  6  -3  -3  -6  -3  -4  -3
  4  6  -3  -3  -6  -3  -3  -4
  4  6  -3  -3  -5  -5  -3  -3
  4  6  -3  -3  -5  -3  -5  -3
  4  6  -3  -3  -5  -3  -3  -5
  4  6  -3  -3  -4  -6  -3  -3
  4  6  -3  -3  -4  -3  -6  -3
  4  6  -3  -3  -4  -3  -3  -6
  4  6  -3  -3  -3  -6  -4  -3
  4  6  -3  -3  -3  -6  -3  -4
  4  6  -3  -3  -3  -5  -5  -3
  4  6  -3  -3  -3  -5  -3  -5
  4  6  -3  -3  -3  -4  -6  -3
  4  6  -3  -3  -3  -4  -3  -6
  4  6  -3  -3  -3  -3  -6  -4
  4  6  -3  -3  -3  -3  -5  -5
  4  6  -3  -3  -3  -3  -4  -6
  4  7  -3  -6  -5  -4  -4  -3
  4  7  -3  -6  -5  -4  -3  -4
  4  7  -3  -6  -5  -3  -4  -4
  4  7  -3  -6  -4  -5  -4  -3
  4  7  -3  -6  -4  -5  -3  -4
  4  7  -3  -6  -4  -4  -5  -3
  4  7  -3  -6  -4  -4  -4  -4
  4  7  -3  -6  -4  -4  -3  -5
  4  7  -3  -6  -4  -3  -5  -4
  4  7  -3  -6  -4  -3  -4  -5
  4  7  -3  -6  -3  -5  -4  -4
  4  7  -3  -6  -3  -4  -5  -4
  4  7  -3  -6  -3  -4  -4  -5
  4  7  -3  -5  -6  -4  -4  -3
  4  7  -3  -5  -6  -4  -3  -4
  4  7  -3  -5  -6  -3  -4  -4
  4  7  -3  -5  -5  -5  -4  -3
  4  7  -3  -5  -5  -5  -3  -4
  4  7  -3  -5  -5  -4  -5  -3
  4  7  -3  -5  -5  -4  -4  -4
  4  7  -3  -5  -5  -4  -3  -5
  4  7  -3  -5  -5  -3  -5  -4
  4  7  -3  -5  -5  -3  -4  -5
  4  7  -3  -5  -4  -6  -4  -3
  4  7  -3  -5  -4  -6  -3  -4
  4  7  -3  -5  -4  -5  -5  -3
  4  7  -3  -5  -4  -5  -4  -4
  4  7  -3  -5  -4  -5  -3  -5
  4  7  -3  -5  -4  -4  -6  -3
  4  7  -3  -5  -4  -4  -5  -4
  4  7  -3  -5  -4  -4  -4  -5
  4  7  -3  -5  -4  -4  -3  -6
  4  7  -3  -5  -4  -3  -6  -4
  4  7  -3  -5  -4  -3  -5  -5
  4  7  -3  -5  -4  -3  -4  -6
  4  7  -3  -5  -3  -6  -4  -4
  4  7  -3  -5  -3  -5  -5  -4
  4  7  -3  -5  -3  -5  -4  -5
  4  7  -3  -5  -3  -4  -6  -4
  4  7  -3  -5  -3  -4  -5  -5
  4  7  -3  -5  -3  -4  -4  -6
  4  7  -3  -4  -6  -5  -4  -3
  4  7  -3  -4  -6  -5  -3  -4
  4  7  -3  -4  -6  -4  -5  -3
  4  7  -3  -4  -6  -4  -4  -4
  4  7  -3  -4  -6  -4  -3  -5
  4  7  -3  -4  -6  -3  -5  -4
  4  7  -3  -4  -6  -3  -4  -5
  4  7  -3  -4  -5  -6  -4  -3
  4  7  -3  -4  -5  -6  -3  -4
  4  7  -3  -4  -5  -5  -5  -3
  4  7  -3  -4  -5  -5  -4  -4
  4  7  -3  -4  -5  -5  -3  -5
  4  7  -3  -4  -5  -4  -6  -3
  4  7  -3  -4  -5  -4  -5  -4
  4  7  -3  -4  -5  -4  -4  -5
  4  7  -3  -4  -5  -4  -3  -6
  4  7  -3  -4  -5  -3  -6  -4
  4  7  -3  -4  -5  -3  -5  -5
  4  7  -3  -4  -5  -3  -4  -6
  4  7  -3  -4  -4  -6  -5  -3
  4  7  -3  -4  -4  -6  -4  -4
  4  7  -3  -4  -4  -6  -3  -5
  4  7  -3  -4  -4  -5  -6  -3
  4  7  -3  -4  -4  -5  -5  -4
  4  7  -3  -4  -4  -5  -4  -5
  4  7  -3  -4  -4  -5  -3  -6
  4  7  -3  -4  -4  -4  -6  -4
  4  7  -3  -4  -4  -4  -5  -5
  4  7  -3  -4  -4  -4  -4  -6
  4  7  -3  -4  -4  -3  -6  -5
  4  7  -3  -4  -4  -3  -5  -6
  4  7  -3  -4  -3  -6  -5  -4
  4  7  -3  -4  -3  -6  -4  -5
  4  7  -3  -4  -3  -5  -6  -4
  4  7  -3  -4  -3  -5  -5  -5
  4  7  -3  -4  -3  -5  -4  -6
  4  7  -3  -4  -3  -4  -6  -5
  4  7  -3  -4  -3  -4  -5  -6
  4  7  -3  -3  -6  -5  -4  -4
  4  7  -3  -3  -6  -4  -5  -4
  4  7  -3  -3  -6  -4  -4  -5
  4  7  -3  -3  -5  -6  -4  -4
  4  7  -3  -3  -5  -5  -5  -4
  4  7  -3  -3  -5  -5  -4  -5
  4  7  -3  -3  -5  -4  -6  -4
  4  7  -3  -3  -5  -4  -5  -5
  4  7  -3  -3  -5  -4  -4  -6
  4  7  -3  -3  -4  -6  -5  -4
  4  7  -3  -3  -4  -6  -4  -5
  4  7  -3  -3  -4  -5  -6  -4
  4  7  -3  -3  -4  -5  -5  -5
  4  7  -3  -3  -4  -5  -4  -6
  4  7  -3  -3  -4  -4  -6  -5
  4  7  -3  -3  -4  -4  -5  -6
  4  8  -3  -7  -5  -5  -5  -2
  4  8  -3  -7  -5  -5  -2  -5
  4  8  -3  -7  -5  -2  -5  -5
  4  8  -3  -7  -2  -5  -5  -5
  4  8  -3  -6  -6  -5  -5  -2
  4  8  -3  -6  -6  -5  -2  -5
  4  8  -3  -6  -6  -2  -5  -5
  4  8  -3  -6  -5  -6  -5  -2
  4  8  -3  -6  -5  -6  -2  -5
  4  8  -3  -6  -5  -5  -6  -2
  4  8  -3  -6  -5  -5  -2  -6
  4  8  -3  -6  -5  -2  -6  -5
  4  8  -3  -6  -5  -2  -5  -6
  4  8  -3  -6  -2  -6  -5  -5
  4  8  -3  -6  -2  -5  -6  -5
  4  8  -3  -6  -2  -5  -5  -6
  4  8  -3  -5  -7  -5  -5  -2
  4  8  -3  -5  -7  -5  -2  -5
  4  8  -3  -5  -7  -2  -5  -5
  4  8  -3  -5  -6  -6  -5  -2
  4  8  -3  -5  -6  -6  -2  -5
  4  8  -3  -5  -6  -5  -6  -2
  4  8  -3  -5  -6  -5  -2  -6
  4  8  -3  -5  -6  -2  -6  -5
  4  8  -3  -5  -6  -2  -5  -6
  4  8  -3  -5  -5  -7  -5  -2
  4  8  -3  -5  -5  -7  -2  -5
  4  8  -3  -5  -5  -6  -6  -2
  4  8  -3  -5  -5  -6  -2  -6
  4  8  -3  -5  -5  -5  -7  -2
  4  8  -3  -5  -5  -5  -2  -7
  4  8  -3  -5  -5  -2  -7  -5
  4  8  -3  -5  -5  -2  -6  -6
  4  8  -3  -5  -5  -2  -5  -7
  4  8  -3  -5  -2  -7  -5  -5
  4  8  -3  -5  -2  -6  -6  -5
  4  8  -3  -5  -2  -6  -5  -6
  4  8  -3  -5  -2  -5  -7  -5
  4  8  -3  -5  -2  -5  -6  -6
  4  8  -3  -5  -2  -5  -5  -7
  4  8  -3  -2  -7  -5  -5  -5
  4  8  -3  -2  -6  -6  -5  -5
  4  8  -3  -2  -6  -5  -6  -5
  4  8  -3  -2  -6  -5  -5  -6
  4  8  -3  -2  -5  -7  -5  -5
  4  8  -3  -2  -5  -6  -6  -5
  4  8  -3  -2  -5  -6  -5  -6
  4  8  -3  -2  -5  -5  -7  -5
  4  8  -3  -2  -5  -5  -6  -6
  4  8  -3  -2  -5  -5  -5  -7
  4  9  -3  -7  -6  -5  -5  -4
  4  9  -3  -7  -6  -5  -4  -5
  4  9  -3  -7  -6  -4  -5  -5
  4  9  -3  -7  -5  -6  -5  -4
  4  9  -3  -7  -5  -6  -4  -5
  4  9  -3  -7  -5  -5  -6  -4
  4  9  -3  -7  -5  -5  -5  -5
  4  9  -3  -7  -5  -5  -4  -6
  4  9  -3  -7  -5  -4  -6  -5
  4  9  -3  -7  -5  -4  -5  -6
  4  9  -3  -7  -4  -6  -5  -5
  4  9  -3  -7  -4  -5  -6  -5
  4  9  -3  -7  -4  -5  -5  -6
  4  9  -3  -6  -7  -5  -5  -4
  4  9  -3  -6  -7  -5  -4  -5
  4  9  -3  -6  -7  -4  -5  -5
  4  9  -3  -6  -6  -6  -5  -4
  4  9  -3  -6  -6  -6  -4  -5
  4  9  -3  -6  -6  -5  -6  -4
  4  9  -3  -6  -6  -5  -5  -5
  4  9  -3  -6  -6  -5  -4  -6
  4  9  -3  -6  -6  -4  -6  -5
  4  9  -3  -6  -6  -4  -5  -6
  4  9  -3  -6  -5  -7  -5  -4
  4  9  -3  -6  -5  -7  -4  -5
  4  9  -3  -6  -5  -6  -6  -4
  4  9  -3  -6  -5  -6  -5  -5
  4  9  -3  -6  -5  -6  -4  -6
  4  9  -3  -6  -5  -5  -7  -4
  4  9  -3  -6  -5  -5  -6  -5
  4  9  -3  -6  -5  -5  -5  -6
  4  9  -3  -6  -5  -5  -4  -7
  4  9  -3  -6  -5  -4  -7  -5
  4  9  -3  -6  -5  -4  -6  -6
  4  9  -3  -6  -5  -4  -5  -7
  4  9  -3  -6  -4  -7  -5  -5
  4  9  -3  -6  -4  -6  -6  -5
  4  9  -3  -6  -4  -6  -5  -6
  4  9  -3  -6  -4  -5  -7  -5
  4  9  -3  -6  -4  -5  -6  -6
  4  9  -3  -6  -4  -5  -5  -7
  4  9  -3  -5  -7  -6  -5  -4
  4  9  -3  -5  -7  -6  -4  -5
  4  9  -3  -5  -7  -5  -6  -4
  4  9  -3  -5  -7  -5  -5  -5
  4  9  -3  -5  -7  -5  -4  -6
  4  9  -3  -5  -7  -4  -6  -5
  4  9  -3  -5  -7  -4  -5  -6
  4  9  -3  -5  -6  -7  -5  -4
  4  9  -3  -5  -6  -7  -4  -5
  4  9  -3  -5  -6  -6  -6  -4
  4  9  -3  -5  -6  -6  -5  -5
  4  9  -3  -5  -6  -6  -4  -6
  4  9  -3  -5  -6  -5  -7  -4
  4  9  -3  -5  -6  -5  -6  -5
  4  9  -3  -5  -6  -5  -5  -6
  4  9  -3  -5  -6  -5  -4  -7
  4  9  -3  -5  -6  -4  -7  -5
  4  9  -3  -5  -6  -4  -6  -6
  4  9  -3  -5  -6  -4  -5  -7
  4  9  -3  -5  -5  -7  -6  -4
  4  9  -3  -5  -5  -7  -5  -5
  4  9  -3  -5  -5  -7  -4  -6
  4  9  -3  -5  -5  -6  -7  -4
  4  9  -3  -5  -5  -6  -6  -5
  4  9  -3  -5  -5  -6  -5  -6
  4  9  -3  -5  -5  -6  -4  -7
  4  9  -3  -5  -5  -5  -7  -5
  4  9  -3  -5  -5  -5  -6  -6
  4  9  -3  -5  -5  -5  -5  -7
  4  9  -3  -5  -5  -4  -7  -6
  4  9  -3  -5  -5  -4  -6  -7
  4  9  -3  -5  -4  -7  -6  -5
  4  9  -3  -5  -4  -7  -5  -6
  4  9  -3  -5  -4  -6  -7  -5
  4  9  -3  -5  -4  -6  -6  -6
  4  9  -3  -5  -4  -6  -5  -7
  4  9  -3  -5  -4  -5  -7  -6
  4  9  -3  -5  -4  -5  -6  -7
  4  9  -3  -4  -7  -6  -5  -5
  4  9  -3  -4  -7  -5  -6  -5
  4  9  -3  -4  -7  -5  -5  -6
  4  9  -3  -4  -6  -7  -5  -5
  4  9  -3  -4  -6  -6  -6  -5
  4  9  -3  -4  -6  -6  -5  -6
  4  9  -3  -4  -6  -5  -7  -5
  4  9  -3  -4  -6  -5  -6  -6
  4  9  -3  -4  -6  -5  -5  -7
  4  9  -3  -4  -5  -7  -6  -5
  4  9  -3  -4  -5  -7  -5  -6
  4  9  -3  -4  -5  -6  -7  -5
  4  9  -3  -4  -5  -6  -6  -6
  4  9  -3  -4  -5  -6  -5  -7
  4  9  -3  -4  -5  -5  -7  -6
  4  9  -3  -4  -5  -5  -6  -7
  4 10  -3  -8  -6  -6  -6  -3
  4 10  -3  -8  -6  -6  -3  -6
  4 10  -3  -8  -6  -3  -6  -6
  4 10  -3  -8  -3  -6  -6  -6
  4 10  -3  -7  -7  -6  -6  -3
  4 10  -3  -7  -7  -6  -3  -6
  4 10  -3  -7  -7  -3  -6  -6
  4 10  -3  -7  -6  -7  -6  -3
  4 10  -3  -7  -6  -7  -3  -6
  4 10  -3  -7  -6  -6  -7  -3
  4 10  -3  -7  -6  -6  -3  -7
  4 10  -3  -7  -6  -3  -7  -6
  4 10  -3  -7  -6  -3  -6  -7
  4 10  -3  -7  -3  -7  -6  -6
  4 10  -3  -7  -3  -6  -7  -6
  4 10  -3  -7  -3  -6  -6  -7
  4 10  -3  -6  -8  -6  -6  -3
  4 10  -3  -6  -8  -6  -3  -6
  4 10  -3  -6  -8  -3  -6  -6
  4 10  -3  -6  -7  -7  -6  -3
  4 10  -3  -6  -7  -7  -3  -6
  4 10  -3  -6  -7  -6  -7  -3
  4 10  -3  -6  -7  -6  -3  -7
  4 10  -3  -6  -7  -3  -7  -6
  4 10  -3  -6  -7  -3  -6  -7
  4 10  -3  -6  -6  -8  -6  -3
  4 10  -3  -6  -6  -8  -3  -6
  4 10  -3  -6  -6  -7  -7  -3
  4 10  -3  -6  -6  -7  -3  -7
  4 10  -3  -6  -6  -6  -8  -3
  4 10  -3  -6  -6  -6  -3  -8
  4 10  -3  -6  -6  -3  -8  -6
  4 10  -3  -6  -6  -3  -7  -7
  4 10  -3  -6  -6  -3  -6  -8
  4 10  -3  -6  -3  -8  -6  -6
  4 10  -3  -6  -3  -7  -7  -6
  4 10  -3  -6  -3  -7  -6  -7
  4 10  -3  -6  -3  -6  -8  -6
  4 10  -3  -6  -3  -6  -7  -7
  4 10  -3  -6  -3  -6  -6  -8
  4 10  -3  -3  -8  -6  -6  -6
  4 10  -3  -3  -7  -7  -6  -6
  4 10  -3  -3  -7  -6  -7  -6
  4 10  -3  -3  -7  -6  -6  -7
  4 10  -3  -3  -6  -8  -6  -6
  4 10  -3  -3  -6  -7  -7  -6
  4 10  -3  -3  -6  -7  -6  -7
  4 10  -3  -3  -6  -6  -8  -6
  4 10  -3  -3  -6  -6  -7  -7
  4 10  -3  -3  -6  -6  -6  -8
  4 11  -3  -8  -7  -6  -6  -5
  4 11  -3  -8  -7  -6  -5  -6
  4 11  -3  -8  -7  -5  -6  -6
  4 11  -3  -8  -6  -7  -6  -5
  4 11  -3  -8  -6  -7  -5  -6
  4 11  -3  -8  -6  -6  -7  -5
  4 11  -3  -8  -6  -6  -6  -6
  4 11  -3  -8  -6  -6  -5  -7
  4 11  -3  -8  -6  -5  -7  -6
  4 11  -3  -8  -6  -5  -6  -7
  4 11  -3  -8  -5  -7  -6  -6
  4 11  -3  -8  -5  -6  -7  -6
  4 11  -3  -8  -5  -6  -6  -7
  4 11  -3  -7  -8  -6  -6  -5
  4 11  -3  -7  -8  -6  -5  -6
  4 11  -3  -7  -8  -5  -6  -6
  4 11  -3  -7  -7  -7  -6  -5
  4 11  -3  -7  -7  -7  -5  -6
  4 11  -3  -7  -7  -6  -7  -5
  4 11  -3  -7  -7  -6  -6  -6
  4 11  -3  -7  -7  -6  -5  -7
  4 11  -3  -7  -7  -5  -7  -6
  4 11  -3  -7  -7  -5  -6  -7
  4 11  -3  -7  -6  -8  -6  -5
  4 11  -3  -7  -6  -8  -5  -6
  4 11  -3  -7  -6  -7  -7  -5
  4 11  -3  -7  -6  -7  -6  -6
  4 11  -3  -7  -6  -7  -5  -7
  4 11  -3  -7  -6  -6  -8  -5
  4 11  -3  -7  -6  -6  -7  -6
  4 11  -3  -7  -6  -6  -6  -7
  4 11  -3  -7  -6  -6  -5  -8
  4 11  -3  -7  -6  -5  -8  -6
  4 11  -3  -7  -6  -5  -7  -7
  4 11  -3  -7  -6  -5  -6  -8
  4 11  -3  -7  -5  -8  -6  -6
  4 11  -3  -7  -5  -7  -7  -6
  4 11  -3  -7  -5  -7  -6  -7
  4 11  -3  -7  -5  -6  -8  -6
  4 11  -3  -7  -5  -6  -7  -7
  4 11  -3  -7  -5  -6  -6  -8
  4 11  -3  -6  -8  -7  -6  -5
  4 11  -3  -6  -8  -7  -5  -6
  4 11  -3  -6  -8  -6  -7  -5
  4 11  -3  -6  -8  -6  -6  -6
  4 11  -3  -6  -8  -6  -5  -7
  4 11  -3  -6  -8  -5  -7  -6
  4 11  -3  -6  -8  -5  -6  -7
  4 11  -3  -6  -7  -8  -6  -5
  4 11  -3  -6  -7  -8  -5  -6
  4 11  -3  -6  -7  -7  -7  -5
  4 11  -3  -6  -7  -7  -6  -6
  4 11  -3  -6  -7  -7  -5  -7
  4 11  -3  -6  -7  -6  -8  -5
  4 11  -3  -6  -7  -6  -7  -6
  4 11  -3  -6  -7  -6  -6  -7
  4 11  -3  -6  -7  -6  -5  -8
  4 11  -3  -6  -7  -5  -8  -6
  4 11  -3  -6  -7  -5  -7  -7
  4 11  -3  -6  -7  -5  -6  -8
  4 11  -3  -6  -6  -8  -7  -5
  4 11  -3  -6  -6  -8  -6  -6
  4 11  -3  -6  -6  -8  -5  -7
  4 11  -3  -6  -6  -7  -8  -5
  4 11  -3  -6  -6  -7  -7  -6
  4 11  -3  -6  -6  -7  -6  -7
  4 11  -3  -6  -6  -7  -5  -8
  4 11  -3  -6  -6  -6  -8  -6
  4 11  -3  -6  -6  -6  -7  -7
  4 11  -3  -6  -6  -6  -6  -8
  4 11  -3  -6  -6  -5  -8  -7
  4 11  -3  -6  -6  -5  -7  -8
  4 11  -3  -6  -5  -8  -7  -6
  4 11  -3  -6  -5  -8  -6  -7
  4 11  -3  -6  -5  -7  -8  -6
  4 11  -3  -6  -5  -7  -7  -7
  4 11  -3  -6  -5  -7  -6  -8
  4 11  -3  -6  -5  -6  -8  -7
  4 11  -3  -6  -5  -6  -7  -8
  4 11  -3  -5  -8  -7  -6  -6
  4 11  -3  -5  -8  -6  -7  -6
  4 11  -3  -5  -8  -6  -6  -7
  4 11  -3  -5  -7  -8  -6  -6
  4 11  -3  -5  -7  -7  -7  -6
  4 11  -3  -5  -7  -7  -6  -7
  4 11  -3  -5  -7  -6  -8  -6
  4 11  -3  -5  -7  -6  -7  -7
  4 11  -3  -5  -7  -6  -6  -8
  4 11  -3  -5  -6  -8  -7  -6
  4 11  -3  -5  -6  -8  -6  -7
  4 11  -3  -5  -6  -7  -8  -6
  4 11  -3  -5  -6  -7  -7  -7
  4 11  -3  -5  -6  -7  -6  -8
  4 11  -3  -5  -6  -6  -8  -7
  4 11  -3  -5  -6  -6  -7  -8
  4 12  -3  -9  -7  -7  -7  -4
  4 12  -3  -9  -7  -7  -4  -7
  4 12  -3  -9  -7  -4  -7  -7
  4 12  -3  -9  -4  -7  -7  -7
  4 12  -3  -8  -8  -7  -7  -4
  4 12  -3  -8  -8  -7  -4  -7
  4 12  -3  -8  -8  -4  -7  -7
  4 12  -3  -8  -7  -8  -7  -4
  4 12  -3  -8  -7  -8  -4  -7
  4 12  -3  -8  -7  -7  -8  -4
  4 12  -3  -8  -7  -7  -4  -8
  4 12  -3  -8  -7  -4  -8  -7
  4 12  -3  -8  -7  -4  -7  -8
  4 12  -3  -8  -4  -8  -7  -7
  4 12  -3  -8  -4  -7  -8  -7
  4 12  -3  -8  -4  -7  -7  -8
  4 12  -3  -7  -9  -7  -7  -4
  4 12  -3  -7  -9  -7  -4  -7
  4 12  -3  -7  -9  -4  -7  -7
  4 12  -3  -7  -8  -8  -7  -4
  4 12  -3  -7  -8  -8  -4  -7
  4 12  -3  -7  -8  -7  -8  -4
  4 12  -3  -7  -8  -7  -4  -8
  4 12  -3  -7  -8  -4  -8  -7
  4 12  -3  -7  -8  -4  -7  -8
  4 12  -3  -7  -7  -9  -7  -4
  4 12  -3  -7  -7  -9  -4  -7
  4 12  -3  -7  -7  -8  -8  -4
  4 12  -3  -7  -7  -8  -4  -8
  4 12  -3  -7  -7  -7  -9  -4
  4 12  -3  -7  -7  -7  -4  -9
  4 12  -3  -7  -7  -4  -9  -7
  4 12  -3  -7  -7  -4  -8  -8
  4 12  -3  -7  -7  -4  -7  -9
  4 12  -3  -7  -4  -9  -7  -7
  4 12  -3  -7  -4  -8  -8  -7
  4 12  -3  -7  -4  -8  -7  -8
  4 12  -3  -7  -4  -7  -9  -7
  4 12  -3  -7  -4  -7  -8  -8
  4 12  -3  -7  -4  -7  -7  -9
  4 12  -3  -4  -9  -7  -7  -7
  4 12  -3  -4  -8  -8  -7  -7
  4 12  -3  -4  -8  -7  -8  -7
  4 12  -3  -4  -8  -7  -7  -8
  4 12  -3  -4  -7  -9  -7  -7
  4 12  -3  -4  -7  -8  -8  -7
  4 12  -3  -4  -7  -8  -7  -8
  4 12  -3  -4  -7  -7  -9  -7
  4 12  -3  -4  -7  -7  -8  -8
  4 12  -3  -4  -7  -7  -7  -9
  4 13  -3  -9  -8  -7  -7  -6
  4 13  -3  -9  -8  -7  -6  -7
  4 13  -3  -9  -8  -6  -7  -7
  4 13  -3  -9  -7  -8  -7  -6
  4 13  -3  -9  -7  -8  -6  -7
  4 13  -3  -9  -7  -7  -8  -6
  4 13  -3  -9  -7  -7  -7  -7
  4 13  -3  -9  -7  -7  -6  -8
  4 13  -3  -9  -7  -6  -8  -7
  4 13  -3  -9  -7  -6  -7  -8
  4 13  -3  -9  -6  -8  -7  -7
  4 13  -3  -9  -6  -7  -8  -7
  4 13  -3  -9  -6  -7  -7  -8
  4 13  -3  -8  -9  -7  -7  -6
  4 13  -3  -8  -9  -7  -6  -7
  4 13  -3  -8  -9  -6  -7  -7
  4 13  -3  -8  -8  -8  -7  -6
  4 13  -3  -8  -8  -8  -6  -7
  4 13  -3  -8  -8  -7  -8  -6
  4 13  -3  -8  -8  -7  -7  -7
  4 13  -3  -8  -8  -7  -6  -8
  4 13  -3  -8  -8  -6  -8  -7
  4 13  -3  -8  -8  -6  -7  -8
  4 13  -3  -8  -7  -9  -7  -6
  4 13  -3  -8  -7  -9  -6  -7
  4 13  -3  -8  -7  -8  -8  -6
  4 13  -3  -8  -7  -8  -7  -7
  4 13  -3  -8  -7  -8  -6  -8
  4 13  -3  -8  -7  -7  -9  -6
  4 13  -3  -8  -7  -7  -8  -7
  4 13  -3  -8  -7  -7  -7  -8
  4 13  -3  -8  -7  -7  -6  -9
  4 13  -3  -8  -7  -6  -9  -7
  4 13  -3  -8  -7  -6  -8  -8
  4 13  -3  -8  -7  -6  -7  -9
  4 13  -3  -8  -6  -9  -7  -7
  4 13  -3  -8  -6  -8  -8  -7
  4 13  -3  -8  -6  -8  -7  -8
  4 13  -3  -8  -6  -7  -9  -7
  4 13  -3  -8  -6  -7  -8  -8
  4 13  -3  -8  -6  -7  -7  -9
  4 13  -3  -7  -9  -8  -7  -6
  4 13  -3  -7  -9  -8  -6  -7
  4 13  -3  -7  -9  -7  -8  -6
  4 13  -3  -7  -9  -7  -7  -7
  4 13  -3  -7  -9  -7  -6  -8
  4 13  -3  -7  -9  -6  -8  -7
  4 13  -3  -7  -9  -6  -7  -8
  4 13  -3  -7  -8  -9  -7  -6
  4 13  -3  -7  -8  -9  -6  -7
  4 13  -3  -7  -8  -8  -8  -6
  4 13  -3  -7  -8  -8  -7  -7
  4 13  -3  -7  -8  -8  -6  -8
  4 13  -3  -7  -8  -7  -9  -6
  4 13  -3  -7  -8  -7  -8  -7
  4 13  -3  -7  -8  -7  -7  -8
  4 13  -3  -7  -8  -7  -6  -9
  4 13  -3  -7  -8  -6  -9  -7
  4 13  -3  -7  -8  -6  -8  -8
  4 13  -3  -7  -8  -6  -7  -9
  4 13  -3  -7  -7  -9  -8  -6
  4 13  -3  -7  -7  -9  -7  -7
  4 13  -3  -7  -7  -9  -6  -8
  4 13  -3  -7  -7  -8  -9  -6
  4 13  -3  -7  -7  -8  -8  -7
  4 13  -3  -7  -7  -8  -7  -8
  4 13  -3  -7  -7  -8  -6  -9
  4 13  -3  -7  -7  -7  -9  -7
  4 13  -3  -7  -7  -7  -8  -8
  4 13  -3  -7  -7  -7  -7  -9
  4 13  -3  -7  -7  -6  -9  -8
  4 13  -3  -7  -7  -6  -8  -9
  4 13  -3  -7  -6  -9  -8  -7
  4 13  -3  -7  -6  -9  -7  -8
  4 13  -3  -7  -6  -8  -9  -7
  4 13  -3  -7  -6  -8  -8  -8
  4 13  -3  -7  -6  -8  -7  -9
  4 13  -3  -7  -6  -7  -9  -8
  4 13  -3  -7  -6  -7  -8  -9
  4 13  -3  -6  -9  -8  -7  -7
  4 13  -3  -6  -9  -7  -8  -7
  4 13  -3  -6  -9  -7  -7  -8
  4 13  -3  -6  -8  -9  -7  -7
  4 13  -3  -6  -8  -8  -8  -7
  4 13  -3  -6  -8  -8  -7  -8
  4 13  -3  -6  -8  -7  -9  -7
  4 13  -3  -6  -8  -7  -8  -8
  4 13  -3  -6  -8  -7  -7  -9
  4 13  -3  -6  -7  -9  -8  -7
  4 13  -3  -6  -7  -9  -7  -8
  4 13  -3  -6  -7  -8  -9  -7
  4 13  -3  -6  -7  -8  -8  -8
  4 13  -3  -6  -7  -8  -7  -9
  4 13  -3  -6  -7  -7  -9  -8
  4 13  -3  -6  -7  -7  -8  -9
  4 14  -3 -10  -8  -8  -8  -5
  4 14  -3 -10  -8  -8  -5  -8
  4 14  -3 -10  -8  -5  -8  -8
  4 14  -3 -10  -5  -8  -8  -8
  4 14  -3  -9  -9  -8  -8  -5
  4 14  -3  -9  -9  -8  -5  -8
  4 14  -3  -9  -9  -5  -8  -8
  4 14  -3  -9  -8  -9  -8  -5
  4 14  -3  -9  -8  -9  -5  -8
  4 14  -3  -9  -8  -8  -9  -5
  4 14  -3  -9  -8  -8  -5  -9
  4 14  -3  -9  -8  -5  -9  -8
  4 14  -3  -9  -8  -5  -8  -9
  4 14  -3  -9  -5  -9  -8  -8
  4 14  -3  -9  -5  -8  -9  -8
  4 14  -3  -9  -5  -8  -8  -9
  4 14  -3  -8 -10  -8  -8  -5
  4 14  -3  -8 -10  -8  -5  -8
  4 14  -3  -8 -10  -5  -8  -8
  4 14  -3  -8  -9  -9  -8  -5
  4 14  -3  -8  -9  -9  -5  -8
  4 14  -3  -8  -9  -8  -9  -5
  4 14  -3  -8  -9  -8  -5  -9
  4 14  -3  -8  -9  -5  -9  -8
  4 14  -3  -8  -9  -5  -8  -9
  4 14  -3  -8  -8 -10  -8  -5
  4 14  -3  -8  -8 -10  -5  -8
  4 14  -3  -8  -8  -9  -9  -5
  4 14  -3  -8  -8  -9  -5  -9
  4 14  -3  -8  -8  -8 -10  -5
  4 14  -3  -8  -8  -8  -5 -10
  4 14  -3  -8  -8  -5 -10  -8
  4 14  -3  -8  -8  -5  -9  -9
  4 14  -3  -8  -8  -5  -8 -10
  4 14  -3  -8  -5 -10  -8  -8
  4 14  -3  -8  -5  -9  -9  -8
  4 14  -3  -8  -5  -9  -8  -9
  4 14  -3  -8  -5  -8 -10  -8
  4 14  -3  -8  -5  -8  -9  -9
  4 14  -3  -8  -5  -8  -8 -10
  4 14  -3  -5 -10  -8  -8  -8
  4 14  -3  -5  -9  -9  -8  -8
  4 14  -3  -5  -9  -8  -9  -8
  4 14  -3  -5  -9  -8  -8  -9
  4 14  -3  -5  -8 -10  -8  -8
  4 14  -3  -5  -8  -9  -9  -8
  4 14  -3  -5  -8  -9  -8  -9
  4 14  -3  -5  -8  -8 -10  -8
  4 14  -3  -5  -8  -8  -9  -9
  4 14  -3  -5  -8  -8  -8 -10
  4 15  -3 -10  -9  -8  -8  -7
  4 15  -3 -10  -9  -8  -7  -8
  4 15  -3 -10  -9  -7  -8  -8
  4 15  -3 -10  -8  -9  -8  -7
  4 15  -3 -10  -8  -9  -7  -8
  4 15  -3 -10  -8  -8  -9  -7
  4 15  -3 -10  -8  -8  -8  -8
  4 15  -3 -10  -8  -8  -7  -9
  4 15  -3 -10  -8  -7  -9  -8
  4 15  -3 -10  -8  -7  -8  -9
  4 15  -3 -10  -7  -9  -8  -8
  4 15  -3 -10  -7  -8  -9  -8
  4 15  -3 -10  -7  -8  -8  -9
  4 15  -3  -9 -10  -8  -8  -7
  4 15  -3  -9 -10  -8  -7  -8
  4 15  -3  -9 -10  -7  -8  -8
  4 15  -3  -9  -9  -9  -8  -7
  4 15  -3  -9  -9  -9  -7  -8
  4 15  -3  -9  -9  -8  -9  -7
  4 15  -3  -9  -9  -8  -8  -8
  4 15  -3  -9  -9  -8  -7  -9
  4 15  -3  -9  -9  -7  -9  -8
  4 15  -3  -9  -9  -7  -8  -9
  4 15  -3  -9  -8 -10  -8  -7
  4 15  -3  -9  -8 -10  -7  -8
  4 15  -3  -9  -8  -9  -9  -7
  4 15  -3  -9  -8  -9  -8  -8
  4 15  -3  -9  -8  -9  -7  -9
  4 15  -3  -9  -8  -8 -10  -7
  4 15  -3  -9  -8  -8  -9  -8
  4 15  -3  -9  -8  -8  -8  -9
  4 15  -3  -9  -8  -8  -7 -10
  4 15  -3  -9  -8  -7 -10  -8
  4 15  -3  -9  -8  -7  -9  -9
  4 15  -3  -9  -8  -7  -8 -10
  4 15  -3  -9  -7 -10  -8  -8
  4 15  -3  -9  -7  -9  -9  -8
  4 15  -3  -9  -7  -9  -8  -9
  4 15  -3  -9  -7  -8 -10  -8
  4 15  -3  -9  -7  -8  -9  -9
  4 15  -3  -9  -7  -8  -8 -10
  4 15  -3  -8 -10  -9  -8  -7
  4 15  -3  -8 -10  -9  -7  -8
  4 15  -3  -8 -10  -8  -9  -7
  4 15  -3  -8 -10  -8  -8  -8
  4 15  -3  -8 -10  -8  -7  -9
  4 15  -3  -8 -10  -7  -9  -8
  4 15  -3  -8 -10  -7  -8  -9
  4 15  -3  -8  -9 -10  -8  -7
  4 15  -3  -8  -9 -10  -7  -8
  4 15  -3  -8  -9  -9  -9  -7
  4 15  -3  -8  -9  -9  -8  -8
  4 15  -3  -8  -9  -9  -7  -9
  4 15  -3  -8  -9  -8 -10  -7
  4 15  -3  -8  -9  -8  -9  -8
  4 15  -3  -8  -9  -8  -8  -9
  4 15  -3  -8  -9  -8  -7 -10
  4 15  -3  -8  -9  -7 -10  -8
  4 15  -3  -8  -9  -7  -9  -9
  4 15  -3  -8  -9  -7  -8 -10
  4 15  -3  -8  -8 -10  -9  -7
  4 15  -3  -8  -8 -10  -8  -8
  4 15  -3  -8  -8 -10  -7  -9
  4 15  -3  -8  -8  -9 -10  -7
  4 15  -3  -8  -8  -9  -9  -8
  4 15  -3  -8  -8  -9  -8  -9
  4 15  -3  -8  -8  -9  -7 -10
  4 15  -3  -8  -8  -8 -10  -8
  4 15  -3  -8  -8  -8  -9  -9
  4 15  -3  -8  -8  -8  -8 -10
  4 15  -3  -8  -8  -7 -10  -9
  4 15  -3  -8  -8  -7  -9 -10
  4 15  -3  -8  -7 -10  -9  -8
  4 15  -3  -8  -7 -10  -8  -9
  4 15  -3  -8  -7  -9 -10  -8
  4 15  -3  -8  -7  -9  -9  -9
  4 15  -3  -8  -7  -9  -8 -10
  4 15  -3  -8  -7  -8 -10  -9
  4 15  -3  -8  -7  -8  -9 -10
  4 15  -3  -7 -10  -9  -8  -8
  4 15  -3  -7 -10  -8  -9  -8
  4 15  -3  -7 -10  -8  -8  -9
  4 15  -3  -7  -9 -10  -8  -8
  4 15  -3  -7  -9  -9  -9  -8
  4 15  -3  -7  -9  -9  -8  -9
  4 15  -3  -7  -9  -8 -10  -8
  4 15  -3  -7  -9  -8  -9  -9
  4 15  -3  -7  -9  -8  -8 -10
  4 15  -3  -7  -8 -10  -9  -8
  4 15  -3  -7  -8 -10  -8  -9
  4 15  -3  -7  -8  -9 -10  -8
  4 15  -3  -7  -8  -9  -9  -9
  4 15  -3  -7  -8  -9  -8 -10
  4 15  -3  -7  -8  -8 -10  -9
  4 15  -3  -7  -8  -8  -9 -10
  4 16  -3 -11  -9  -9  -9  -6
  4 16  -3 -11  -9  -9  -6  -9
  4 16  -3 -11  -9  -6  -9  -9
  4 16  -3 -11  -6  -9  -9  -9
  4 16  -3 -10 -10  -9  -9  -6
  4 16  -3 -10 -10  -9  -6  -9
  4 16  -3 -10 -10  -6  -9  -9
  4 16  -3 -10  -9 -10  -9  -6
  4 16  -3 -10  -9 -10  -6  -9
  4 16  -3 -10  -9  -9 -10  -6
  4 16  -3 -10  -9  -9  -6 -10
  4 16  -3 -10  -9  -6 -10  -9
  4 16  -3 -10  -9  -6  -9 -10
  4 16  -3 -10  -6 -10  -9  -9
  4 16  -3 -10  -6  -9 -10  -9
  4 16  -3 -10  -6  -9  -9 -10
  4 16  -3  -9 -11  -9  -9  -6
  4 16  -3  -9 -11  -9  -6  -9
  4 16  -3  -9 -11  -6  -9  -9
  4 16  -3  -9 -10 -10  -9  -6
  4 16  -3  -9 -10 -10  -6  -9
  4 16  -3  -9 -10  -9 -10  -6
  4 16  -3  -9 -10  -9  -6 -10
  4 16  -3  -9 -10  -6 -10  -9
  4 16  -3  -9 -10  -6  -9 -10
  4 16  -3  -9  -9 -11  -9  -6
  4 16  -3  -9  -9 -11  -6  -9
  4 16  -3  -9  -9 -10 -10  -6
  4 16  -3  -9  -9 -10  -6 -10
  4 16  -3  -9  -9  -9 -11  -6
  4 16  -3  -9  -9  -9  -6 -11
  4 16  -3  -9  -9  -6 -11  -9
  4 16  -3  -9  -9  -6 -10 -10
  4 16  -3  -9  -9  -6  -9 -11
  4 16  -3  -9  -6 -11  -9  -9
  4 16  -3  -9  -6 -10 -10  -9
  4 16  -3  -9  -6 -10  -9 -10
  4 16  -3  -9  -6  -9 -11  -9
  4 16  -3  -9  -6  -9 -10 -10
  4 16  -3  -9  -6  -9  -9 -11
  4 16  -3  -6 -11  -9  -9  -9
  4 16  -3  -6 -10 -10  -9  -9
  4 16  -3  -6 -10  -9 -10  -9
  4 16  -3  -6 -10  -9  -9 -10
  4 16  -3  -6  -9 -11  -9  -9
  4 16  -3  -6  -9 -10 -10  -9
  4 16  -3  -6  -9 -10  -9 -10
  4 16  -3  -6  -9  -9 -11  -9
  4 16  -3  -6  -9  -9 -10 -10
  4 16  -3  -6  -9  -9  -9 -11
  5  4  -4  -3  -3  -3  -3  -3
  5  7  -4  -6  -5  -4  -4  -4
  5  7  -4  -6  -4  -5  -4  -4
  5  7  -4  -6  -4  -4  -5  -4
  5  7  -4  -6  -4  -4  -4  -5
  5  7  -4  -5  -6  -4  -4  -4
  5  7  -4  -5  -5  -5  -4  -4
  5  7  -4  -5  -5  -4  -5  -4
  5  7  -4  -5  -5  -4  -4  -5
  5  7  -4  -5  -4  -6  -4  -4
  5  7  -4  -5  -4  -5  -5  -4
  5  7  -4  -5  -4  -5  -4  -5
  5  7  -4  -5  -4  -4  -6  -4
  5  7  -4  -5  -4  -4  -5  -5
  5  7  -4  -5  -4  -4  -4  -6
  5  7  -4  -4  -6  -5  -4  -4
  5  7  -4  -4  -6  -4  -5  -4
  5  7  -4  -4  -6  -4  -4  -5
  5  7  -4  -4  -5  -6  -4  -4
  5  7  -4  -4  -5  -5  -5  -4
  5  7  -4  -4  -5  -5  -4  -5
  5  7  -4  -4  -5  -4  -6  -4
  5  7  -4  -4  -5  -4  -5  -5
  5  7  -4  -4  -5  -4  -4  -6
  5  7  -4  -4  -4  -6  -5  -4
  5  7  -4  -4  -4  -6  -4  -5
  5  7  -4  -4  -4  -5  -6  -4
  5  7  -4  -4  -4  -5  -5  -5
  5  7  -4  -4  -4  -5  -4  -6
  5  7  -4  -4  -4  -4  -6  -5
  5  7  -4  -4  -4  -4  -5  -6
  5  8  -4  -7  -6  -4  -4  -4
  5  8  -4  -7  -4  -6  -4  -4
  5  8  -4  -7  -4  -4  -6  -4
  5  8  -4  -7  -4  -4  -4  -6
  5  8  -4  -6  -7  -4  -4  -4
  5  8  -4  -6  -4  -7  -4  -4
  5  8  -4  -6  -4  -4  -7  -4
  5  8  -4  -6  -4  -4  -4  -7
  5  8  -4  -4  -7  -6  -4  -4
  5  8  -4  -4  -7  -4  -6  -4
  5  8  -4  -4  -7  -4  -4  -6
  5  8  -4  -4  -6  -7  -4  -4
  5  8  -4  -4  -6  -4  -7  -4
  5  8  -4  -4  -6  -4  -4  -7
  5  8  -4  -4  -4  -7  -6  -4
  5  8  -4  -4  -4  -7  -4  -6
  5  8  -4  -4  -4  -6  -7  -4
  5  8  -4  -4  -4  -6  -4  -7
  5  8  -4  -4  -4  -4  -7  -6
  5  8  -4  -4  -4  -4  -6  -7
  5  9  -4  -7  -7  -5  -5  -4
  5  9  -4  -7  -7  -5  -4  -5
  5  9  -4  -7  -7  -4  -5  -5
  5  9  -4  -7  -6  -6  -5  -4
  5  9  -4  -7  -6  -6  -4  -5
  5  9  -4  -7  -6  -5  -6  -4
  5  9  -4  -7  -6  -5  -5  -5
  5  9  -4  -7  -6  -5  -4  -6
  5  9  -4  -7  -6  -4  -6  -5
  5  9  -4  -7  -6  -4  -5  -6
  5  9  -4  -7  -5  -7  -5  -4
  5  9  -4  -7  -5  -7  -4  -5
  5  9  -4  -7  -5  -6  -6  -4
  5  9  -4  -7  -5  -6  -5  -5
  5  9  -4  -7  -5  -6  -4  -6
  5  9  -4  -7  -5  -5  -7  -4
  5  9  -4  -7  -5  -5  -6  -5
  5  9  -4  -7  -5  -5  -5  -6
  5  9  -4  -7  -5  -5  -4  -7
  5  9  -4  -7  -5  -4  -7  -5
  5  9  -4  -7  -5  -4  -6  -6
  5  9  -4  -7  -5  -4  -5  -7
  5  9  -4  -7  -4  -7  -5  -5
  5  9  -4  -7  -4  -6  -6  -5
  5  9  -4  -7  -4  -6  -5  -6
  5  9  -4  -7  -4  -5  -7  -5
  5  9  -4  -7  -4  -5  -6  -6
  5  9  -4  -7  -4  -5  -5  -7
  5  9  -4  -6  -7  -6  -5  -4
  5  9  -4  -6  -7  -6  -4  -5
  5  9  -4  -6  -7  -5  -6  -4
  5  9  -4  -6  -7  -5  -5  -5
  5  9  -4  -6  -7  -5  -4  -6
  5  9  -4  -6  -7  -4  -6  -5
  5  9  -4  -6  -7  -4  -5  -6
  5  9  -4  -6  -6  -7  -5  -4
  5  9  -4  -6  -6  -7  -4  -5
  5  9  -4  -6  -6  -6  -6  -4
  5  9  -4  -6  -6  -6  -5  -5
  5  9  -4  -6  -6  -6  -4  -6
  5  9  -4  -6  -6  -5  -7  -4
  5  9  -4  -6  -6  -5  -6  -5
  5  9  -4  -6  -6  -5  -5  -6
  5  9  -4  -6  -6  -5  -4  -7
  5  9  -4  -6  -6  -4  -7  -5
  5  9  -4  -6  -6  -4  -6  -6
  5  9  -4  -6  -6  -4  -5  -7
  5  9  -4  -6  -5  -7  -6  -4
  5  9  -4  -6  -5  -7  -5  -5
  5  9  -4  -6  -5  -7  -4  -6
  5  9  -4  -6  -5  -6  -7  -4
  5  9  -4  -6  -5  -6  -6  -5
  5  9  -4  -6  -5  -6  -5  -6
  5  9  -4  -6  -5  -6  -4  -7
  5  9  -4  -6  -5  -5  -7  -5
  5  9  -4  -6  -5  -5  -6  -6
  5  9  -4  -6  -5  -5  -5  -7
  5  9  -4  -6  -5  -4  -7  -6
  5  9  -4  -6  -5  -4  -6  -7
  5  9  -4  -6  -4  -7  -6  -5
  5  9  -4  -6  -4  -7  -5  -6
  5  9  -4  -6  -4  -6  -7  -5
  5  9  -4  -6  -4  -6  -6  -6
  5  9  -4  -6  -4  -6  -5  -7
  5  9  -4  -6  -4  -5  -7  -6
  5  9  -4  -6  -4  -5  -6  -7
  5  9  -4  -5  -7  -7  -5  -4
  5  9  -4  -5  -7  -7  -4  -5
  5  9  -4  -5  -7  -6  -6  -4
  5  9  -4  -5  -7  -6  -5  -5
  5  9  -4  -5  -7  -6  -4  -6
  5  9  -4  -5  -7  -5  -7  -4
  5  9  -4  -5  -7  -5  -6  -5
  5  9  -4  -5  -7  -5  -5  -6
  5  9  -4  -5  -7  -5  -4  -7
  5  9  -4  -5  -7  -4  -7  -5
  5  9  -4  -5  -7  -4  -6  -6
  5  9  -4  -5  -7  -4  -5  -7
  5  9  -4  -5  -6  -7  -6  -4
  5  9  -4  -5  -6  -7  -5  -5
  5  9  -4  -5  -6  -7  -4  -6
  5  9  -4  -5  -6  -6  -7  -4
  5  9  -4  -5  -6  -6  -6  -5
  5  9  -4  -5  -6  -6  -5  -6
  5  9  -4  -5  -6  -6  -4  -7
  5  9  -4  -5  -6  -5  -7  -5
  5  9  -4  -5  -6  -5  -6  -6
  5  9  -4  -5  -6  -5  -5  -7
  5  9  -4  -5  -6  -4  -7  -6
  5  9  -4  -5  -6  -4  -6  -7
  5  9  -4  -5  -5  -7  -7  -4
  5  9  -4  -5  -5  -7  -6  -5
  5  9  -4  -5  -5  -7  -5  -6
  5  9  -4  -5  -5  -7  -4  -7
  5  9  -4  -5  -5  -6  -7  -5
  5  9  -4  -5  -5  -6  -6  -6
  5  9  -4  -5  -5  -6  -5  -7
  5  9  -4  -5  -5  -5  -7  -6
  5  9  -4  -5  -5  -5  -6  -7
  5  9  -4  -5  -5  -4  -7  -7
  5  9  -4  -5  -4  -7  -7  -5
  5  9  -4  -5  -4  -7  -6  -6
  5  9  -4  -5  -4  -7  -5  -7
  5  9  -4  -5  -4  -6  -7  -6
  5  9  -4  -5  -4  -6  -6  -7
  5  9  -4  -5  -4  -5  -7  -7
  5  9  -4  -4  -7  -7  -5  -5
  5  9  -4  -4  -7  -6  -6  -5
  5  9  -4  -4  -7  -6  -5  -6
  5  9  -4  -4  -7  -5  -7  -5
  5  9  -4  -4  -7  -5  -6  -6
  5  9  -4  -4  -7  -5  -5  -7
  5  9  -4  -4  -6  -7  -6  -5
  5  9  -4  -4  -6  -7  -5  -6
  5  9  -4  -4  -6  -6  -7  -5
  5  9  -4  -4  -6  -6  -6  -6
  5  9  -4  -4  -6  -6  -5  -7
  5  9  -4  -4  -6  -5  -7  -6
  5  9  -4  -4  -6  -5  -6  -7
  5  9  -4  -4  -5  -7  -7  -5
  5  9  -4  -4  -5  -7  -6  -6
  5  9  -4  -4  -5  -7  -5  -7
  5  9  -4  -4  -5  -6  -7  -6
  5  9  -4  -4  -5  -6  -6  -7
  5  9  -4  -4  -5  -5  -7  -7
  5 10  -4  -8  -7  -6  -6  -3
  5 10  -4  -8  -7  -6  -3  -6
  5 10  -4  -8  -7  -3  -6  -6
  5 10  -4  -8  -6  -7  -6  -3
  5 10  -4  -8  -6  -7  -3  -6
  5 10  -4  -8  -6  -6  -7  -3
  5 10  -4  -8  -6  -6  -3  -7
  5 10  -4  -8  -6  -3  -7  -6
  5 10  -4  -8  -6  -3  -6  -7
  5 10  -4  -8  -3  -7  -6  -6
  5 10  -4  -8  -3  -6  -7  -6
  5 10  -4  -8  -3  -6  -6  -7
  5 10  -4  -7  -8  -6  -6  -3
  5 10  -4  -7  -8  -6  -3  -6
  5 10  -4  -7  -8  -3  -6  -6
  5 10  -4  -7  -7  -7  -6  -3
  5 10  -4  -7  -7  -7  -3  -6
  5 10  -4  -7  -7  -6  -7  -3
  5 10  -4  -7  -7  -6  -3  -7
  5 10  -4  -7  -7  -3  -7  -6
  5 10  -4  -7  -7  -3  -6  -7
  5 10  -4  -7  -6  -8  -6  -3
  5 10  -4  -7  -6  -8  -3  -6
  5 10  -4  -7  -6  -7  -7  -3
  5 10  -4  -7  -6  -7  -3  -7
  5 10  -4  -7  -6  -6  -8  -3
  5 10  -4  -7  -6  -6  -3  -8
  5 10  -4  -7  -6  -3  -8  -6
  5 10  -4  -7  -6  -3  -7  -7
  5 10  -4  -7  -6  -3  -6  -8
  5 10  -4  -7  -3  -8  -6  -6
  5 10  -4  -7  -3  -7  -7  -6
  5 10  -4  -7  -3  -7  -6  -7
  5 10  -4  -7  -3  -6  -8  -6
  5 10  -4  -7  -3  -6  -7  -7
  5 10  -4  -7  -3  -6  -6  -8
  5 10  -4  -6  -8  -7  -6  -3
  5 10  -4  -6  -8  -7  -3  -6
  5 10  -4  -6  -8  -6  -7  -3
  5 10  -4  -6  -8  -6  -3  -7
  5 10  -4  -6  -8  -3  -7  -6
  5 10  -4  -6  -8  -3  -6  -7
  5 10  -4  -6  -7  -8  -6  -3
  5 10  -4  -6  -7  -8  -3  -6
  5 10  -4  -6  -7  -7  -7  -3
  5 10  -4  -6  -7  -7  -3  -7
  5 10  -4  -6  -7  -6  -8  -3
  5 10  -4  -6  -7  -6  -3  -8
  5 10  -4  -6  -7  -3  -8  -6
  5 10  -4  -6  -7  -3  -7  -7
  5 10  -4  -6  -7  -3  -6  -8
  5 10  -4  -6  -6  -8  -7  -3
  5 10  -4  -6  -6  -8  -3  -7
  5 10  -4  -6  -6  -7  -8  -3
  5 10  -4  -6  -6  -7  -3  -8
  5 10  -4  -6  -6  -3  -8  -7
  5 10  -4  -6  -6  -3  -7  -8
  5 10  -4  -6  -3  -8  -7  -6
  5 10  -4  -6  -3  -8  -6  -7
  5 10  -4  -6  -3  -7  -8  -6
  5 10  -4  -6  -3  -7  -7  -7
  5 10  -4  -6  -3  -7  -6  -8
  5 10  -4  -6  -3  -6  -8  -7
  5 10  -4  -6  -3  -6  -7  -8
  5 10  -4  -3  -8  -7  -6  -6
  5 10  -4  -3  -8  -6  -7  -6
  5 10  -4  -3  -8  -6  -6  -7
  5 10  -4  -3  -7  -8  -6  -6
  5 10  -4  -3  -7  -7  -7  -6
  5 10  -4  -3  -7  -7  -6  -7
  5 10  -4  -3  -7  -6  -8  -6
  5 10  -4  -3  -7  -6  -7  -7
  5 10  -4  -3  -7  -6  -6  -8
  5 10  -4  -3  -6  -8  -7  -6
  5 10  -4  -3  -6  -8  -6  -7
  5 10  -4  -3  -6  -7  -8  -6
  5 10  -4  -3  -6  -7  -7  -7
  5 10  -4  -3  -6  -7  -6  -8
  5 10  -4  -3  -6  -6  -8  -7
  5 10  -4  -3  -6  -6  -7  -8
  5 11  -4  -8  -8  -6  -6  -5
  5 11  -4  -8  -8  -6  -5  -6
  5 11  -4  -8  -8  -5  -6  -6
  5 11  -4  -8  -7  -7  -6  -5
  5 11  -4  -8  -7  -7  -5  -6
  5 11  -4  -8  -7  -6  -7  -5
  5 11  -4  -8  -7  -6  -6  -6
  5 11  -4  -8  -7  -6  -5  -7
  5 11  -4  -8  -7  -5  -7  -6
  5 11  -4  -8  -7  -5  -6  -7
  5 11  -4  -8  -6  -8  -6  -5
  5 11  -4  -8  -6  -8  -5  -6
  5 11  -4  -8  -6  -7  -7  -5
  5 11  -4  -8  -6  -7  -6  -6
  5 11  -4  -8  -6  -7  -5  -7
  5 11  -4  -8  -6  -6  -8  -5
  5 11  -4  -8  -6  -6  -7  -6
  5 11  -4  -8  -6  -6  -6  -7
  5 11  -4  -8  -6  -6  -5  -8
  5 11  -4  -8  -6  -5  -8  -6
  5 11  -4  -8  -6  -5  -7  -7
  5 11  -4  -8  -6  -5  -6  -8
  5 11  -4  -8  -5  -8  -6  -6
  5 11  -4  -8  -5  -7  -7  -6
  5 11  -4  -8  -5  -7  -6  -7
  5 11  -4  -8  -5  -6  -8  -6
  5 11  -4  -8  -5  -6  -7  -7
  5 11  -4  -8  -5  -6  -6  -8
  5 11  -4  -7  -8  -7  -6  -5
  5 11  -4  -7  -8  -7  -5  -6
  5 11  -4  -7  -8  -6  -7  -5
  5 11  -4  -7  -8  -6  -6  -6
  5 11  -4  -7  -8  -6  -5  -7
  5 11  -4  -7  -8  -5  -7  -6
  5 11  -4  -7  -8  -5  -6  -7
  5 11  -4  -7  -7  -8  -6  -5
  5 11  -4  -7  -7  -8  -5  -6
  5 11  -4  -7  -7  -7  -7  -5
  5 11  -4  -7  -7  -7  -6  -6
  5 11  -4  -7  -7  -7  -5  -7
  5 11  -4  -7  -7  -6  -8  -5
  5 11  -4  -7  -7  -6  -7  -6
  5 11  -4  -7  -7  -6  -6  -7
  5 11  -4  -7  -7  -6  -5  -8
  5 11  -4  -7  -7  -5  -8  -6
  5 11  -4  -7  -7  -5  -7  -7
  5 11  -4  -7  -7  -5  -6  -8
  5 11  -4  -7  -6  -8  -7  -5
  5 11  -4  -7  -6  -8  -6  -6
  5 11  -4  -7  -6  -8  -5  -7
  5 11  -4  -7  -6  -7  -8  -5
  5 11  -4  -7  -6  -7  -7  -6
  5 11  -4  -7  -6  -7  -6  -7
  5 11  -4  -7  -6  -7  -5  -8
  5 11  -4  -7  -6  -6  -8  -6
  5 11  -4  -7  -6  -6  -7  -7
  5 11  -4  -7  -6  -6  -6  -8
  5 11  -4  -7  -6  -5  -8  -7
  5 11  -4  -7  -6  -5  -7  -8
  5 11  -4  -7  -5  -8  -7  -6
  5 11  -4  -7  -5  -8  -6  -7
  5 11  -4  -7  -5  -7  -8  -6
  5 11  -4  -7  -5  -7  -7  -7
  5 11  -4  -7  -5  -7  -6  -8
  5 11  -4  -7  -5  -6  -8  -7
  5 11  -4  -7  -5  -6  -7  -8
  5 11  -4  -6  -8  -8  -6  -5
  5 11  -4  -6  -8  -8  -5  -6
  5 11  -4  -6  -8  -7  -7  -5
  5 11  -4  -6  -8  -7  -6  -6
  5 11  -4  -6  -8  -7  -5  -7
  5 11  -4  -6  -8  -6  -8  -5
  5 11  -4  -6  -8  -6  -7  -6
  5 11  -4  -6  -8  -6  -6  -7
  5 11  -4  -6  -8  -6  -5  -8
  5 11  -4  -6  -8  -5  -8  -6
  5 11  -4  -6  -8  -5  -7  -7
  5 11  -4  -6  -8  -5  -6  -8
  5 11  -4  -6  -7  -8  -7  -5
  5 11  -4  -6  -7  -8  -6  -6
  5 11  -4  -6  -7  -8  -5  -7
  5 11  -4  -6  -7  -7  -8  -5
  5 11  -4  -6  -7  -7  -7  -6
  5 11  -4  -6  -7  -7  -6  -7
  5 11  -4  -6  -7  -7  -5  -8
  5 11  -4  -6  -7  -6  -8  -6
  5 11  -4  -6  -7  -6  -7  -7
  5 11  -4  -6  -7  -6  -6  -8
  5 11  -4  -6  -7  -5  -8  -7
  5 11  -4  -6  -7  -5  -7  -8
  5 11  -4  -6  -6  -8  -8  -5
  5 11  -4  -6  -6  -8  -7  -6
  5 11  -4  -6  -6  -8  -6  -7
  5 11  -4  -6  -6  -8  -5  -8
  5 11  -4  -6  -6  -7  -8  -6
  5 11  -4  -6  -6  -7  -7  -7
  5 11  -4  -6  -6  -7  -6  -8
  5 11  -4  -6  -6  -6  -8  -7
  5 11  -4  -6  -6  -6  -7  -8
  5 11  -4  -6  -6  -5  -8  -8
  5 11  -4  -6  -5  -8  -8  -6
  5 11  -4  -6  -5  -8  -7  -7
  5 11  -4  -6  -5  -8  -6  -8
  5 11  -4  -6  -5  -7  -8  -7
  5 11  -4  -6  -5  -7  -7  -8
  5 11  -4  -6  -5  -6  -8  -8
  5 11  -4  -5  -8  -8  -6  -6
  5 11  -4  -5  -8  -7  -7  -6
  5 11  -4  -5  -8  -7  -6  -7
  5 11  -4  -5  -8  -6  -8  -6
  5 11  -4  -5  -8  -6  -7  -7
  5 11  -4  -5  -8  -6  -6  -8
  5 11  -4  -5  -7  -8  -7  -6
  5 11  -4  -5  -7  -8  -6  -7
  5 11  -4  -5  -7  -7  -8  -6
  5 11  -4  -5  -7  -7  -7  -7
  5 11  -4  -5  -7  -7  -6  -8
  5 11  -4  -5  -7  -6  -8  -7
  5 11  -4  -5  -7  -6  -7  -8
  5 11  -4  -5  -6  -8  -8  -6
  5 11  -4  -5  -6  -8  -7  -7
  5 11  -4  -5  -6  -8  -6  -8
  5 11  -4  -5  -6  -7  -8  -7
  5 11  -4  -5  -6  -7  -7  -8
  5 11  -4  -5  -6  -6  -8  -8
  5 12  -4  -9  -8  -7  -7  -4
  5 12  -4  -9  -8  -7  -4  -7
  5 12  -4  -9  -8  -4  -7  -7
  5 12  -4  -9  -7  -8  -7  -4
  5 12  -4  -9  -7  -8  -4  -7
  5 12  -4  -9  -7  -7  -8  -4
  5 12  -4  -9  -7  -7  -4  -8
  5 12  -4  -9  -7  -4  -8  -7
  5 12  -4  -9  -7  -4  -7  -8
  5 12  -4  -9  -4  -8  -7  -7
  5 12  -4  -9  -4  -7  -8  -7
  5 12  -4  -9  -4  -7  -7  -8
  5 12  -4  -8  -9  -7  -7  -4
  5 12  -4  -8  -9  -7  -4  -7
  5 12  -4  -8  -9  -4  -7  -7
  5 12  -4  -8  -8  -8  -7  -4
  5 12  -4  -8  -8  -8  -4  -7
  5 12  -4  -8  -8  -7  -8  -4
  5 12  -4  -8  -8  -7  -4  -8
  5 12  -4  -8  -8  -4  -8  -7
  5 12  -4  -8  -8  -4  -7  -8
  5 12  -4  -8  -7  -9  -7  -4
  5 12  -4  -8  -7  -9  -4  -7
  5 12  -4  -8  -7  -8  -8  -4
  5 12  -4  -8  -7  -8  -4  -8
  5 12  -4  -8  -7  -7  -9  -4
  5 12  -4  -8  -7  -7  -4  -9
  5 12  -4  -8  -7  -4  -9  -7
  5 12  -4  -8  -7  -4  -8  -8
  5 12  -4  -8  -7  -4  -7  -9
  5 12  -4  -8  -4  -9  -7  -7
  5 12  -4  -8  -4  -8  -8  -7
  5 12  -4  -8  -4  -8  -7  -8
  5 12  -4  -8  -4  -7  -9  -7
  5 12  -4  -8  -4  -7  -8  -8
  5 12  -4  -8  -4  -7  -7  -9
  5 12  -4  -7  -9  -8  -7  -4
  5 12  -4  -7  -9  -8  -4  -7
  5 12  -4  -7  -9  -7  -8  -4
  5 12  -4  -7  -9  -7  -4  -8
  5 12  -4  -7  -9  -4  -8  -7
  5 12  -4  -7  -9  -4  -7  -8
  5 12  -4  -7  -8  -9  -7  -4
  5 12  -4  -7  -8  -9  -4  -7
  5 12  -4  -7  -8  -8  -8  -4
  5 12  -4  -7  -8  -8  -4  -8
  5 12  -4  -7  -8  -7  -9  -4
  5 12  -4  -7  -8  -7  -4  -9
  5 12  -4  -7  -8  -4  -9  -7
  5 12  -4  -7  -8  -4  -8  -8
  5 12  -4  -7  -8  -4  -7  -9
  5 12  -4  -7  -7  -9  -8  -4
  5 12  -4  -7  -7  -9  -4  -8
  5 12  -4  -7  -7  -8  -9  -4
  5 12  -4  -7  -7  -8  -4  -9
  5 12  -4  -7  -7  -4  -9  -8
  5 12  -4  -7  -7  -4  -8  -9
  5 12  -4  -7  -4  -9  -8  -7
  5 12  -4  -7  -4  -9  -7  -8
  5 12  -4  -7  -4  -8  -9  -7
  5 12  -4  -7  -4  -8  -8  -8
  5 12  -4  -7  -4  -8  -7  -9
  5 12  -4  -7  -4  -7  -9  -8
  5 12  -4  -7  -4  -7  -8  -9
  5 12  -4  -4  -9  -8  -7  -7
  5 12  -4  -4  -9  -7  -8  -7
  5 12  -4  -4  -9  -7  -7  -8
  5 12  -4  -4  -8  -9  -7  -7
  5 12  -4  -4  -8  -8  -8  -7
  5 12  -4  -4  -8  -8  -7  -8
  5 12  -4  -4  -8  -7  -9  -7
  5 12  -4  -4  -8  -7  -8  -8
  5 12  -4  -4  -8  -7  -7  -9
  5 12  -4  -4  -7  -9  -8  -7
  5 12  -4  -4  -7  -9  -7  -8
  5 12  -4  -4  -7  -8  -9  -7
  5 12  -4  -4  -7  -8  -8  -8
  5 12  -4  -4  -7  -8  -7  -9
  5 12  -4  -4  -7  -7  -9  -8
  5 12  -4  -4  -7  -7  -8  -9
  5 13  -4  -9  -9  -7  -7  -6
  5 13  -4  -9  -9  -7  -6  -7
  5 13  -4  -9  -9  -6  -7  -7
  5 13  -4  -9  -8  -8  -7  -6
  5 13  -4  -9  -8  -8  -6  -7
  5 13  -4  -9  -8  -7  -8  -6
  5 13  -4  -9  -8  -7  -7  -7
  5 13  -4  -9  -8  -7  -6  -8
  5 13  -4  -9  -8  -6  -8  -7
  5 13  -4  -9  -8  -6  -7  -8
  5 13  -4  -9  -7  -9  -7  -6
  5 13  -4  -9  -7  -9  -6  -7
  5 13  -4  -9  -7  -8  -8  -6
  5 13  -4  -9  -7  -8  -7  -7
  5 13  -4  -9  -7  -8  -6  -8
  5 13  -4  -9  -7  -7  -9  -6
  5 13  -4  -9  -7  -7  -8  -7
  5 13  -4  -9  -7  -7  -7  -8
  5 13  -4  -9  -7  -7  -6  -9
  5 13  -4  -9  -7  -6  -9  -7
  5 13  -4  -9  -7  -6  -8  -8
  5 13  -4  -9  -7  -6  -7  -9
  5 13  -4  -9  -6  -9  -7  -7
  5 13  -4  -9  -6  -8  -8  -7
  5 13  -4  -9  -6  -8  -7  -8
  5 13  -4  -9  -6  -7  -9  -7
  5 13  -4  -9  -6  -7  -8  -8
  5 13  -4  -9  -6  -7  -7  -9
  5 13  -4  -8  -9  -8  -7  -6
  5 13  -4  -8  -9  -8  -6  -7
  5 13  -4  -8  -9  -7  -8  -6
  5 13  -4  -8  -9  -7  -7  -7
  5 13  -4  -8  -9  -7  -6  -8
  5 13  -4  -8  -9  -6  -8  -7
  5 13  -4  -8  -9  -6  -7  -8
  5 13  -4  -8  -8  -9  -7  -6
  5 13  -4  -8  -8  -9  -6  -7
  5 13  -4  -8  -8  -8  -8  -6
  5 13  -4  -8  -8  -8  -7  -7
  5 13  -4  -8  -8  -8  -6  -8
  5 13  -4  -8  -8  -7  -9  -6
  5 13  -4  -8  -8  -7  -8  -7
  5 13  -4  -8  -8  -7  -7  -8
  5 13  -4  -8  -8  -7  -6  -9
  5 13  -4  -8  -8  -6  -9  -7
  5 13  -4  -8  -8  -6  -8  -8
  5 13  -4  -8  -8  -6  -7  -9
  5 13  -4  -8  -7  -9  -8  -6
  5 13  -4  -8  -7  -9  -7  -7
  5 13  -4  -8  -7  -9  -6  -8
  5 13  -4  -8  -7  -8  -9  -6
  5 13  -4  -8  -7  -8  -8  -7
  5 13  -4  -8  -7  -8  -7  -8
  5 13  -4  -8  -7  -8  -6  -9
  5 13  -4  -8  -7  -7  -9  -7
  5 13  -4  -8  -7  -7  -8  -8
  5 13  -4  -8  -7  -7  -7  -9
  5 13  -4  -8  -7  -6  -9  -8
  5 13  -4  -8  -7  -6  -8  -9
  5 13  -4  -8  -6  -9  -8  -7
  5 13  -4  -8  -6  -9  -7  -8
  5 13  -4  -8  -6  -8  -9  -7
  5 13  -4  -8  -6  -8  -8  -8
  5 13  -4  -8  -6  -8  -7  -9
  5 13  -4  -8  -6  -7  -9  -8
  5 13  -4  -8  -6  -7  -8  -9
  5 13  -4  -7  -9  -9  -7  -6
  5 13  -4  -7  -9  -9  -6  -7
  5 13  -4  -7  -9  -8  -8  -6
  5 13  -4  -7  -9  -8  -7  -7
  5 13  -4  -7  -9  -8  -6  -8
  5 13  -4  -7  -9  -7  -9  -6
  5 13  -4  -7  -9  -7  -8  -7
  5 13  -4  -7  -9  -7  -7  -8
  5 13  -4  -7  -9  -7  -6  -9
  5 13  -4  -7  -9  -6  -9  -7
  5 13  -4  -7  -9  -6  -8  -8
  5 13  -4  -7  -9  -6  -7  -9
  5 13  -4  -7  -8  -9  -8  -6
  5 13  -4  -7  -8  -9  -7  -7
  5 13  -4  -7  -8  -9  -6  -8
  5 13  -4  -7  -8  -8  -9  -6
  5 13  -4  -7  -8  -8  -8  -7
  5 13  -4  -7  -8  -8  -7  -8
  5 13  -4  -7  -8  -8  -6  -9
  5 13  -4  -7  -8  -7  -9  -7
  5 13  -4  -7  -8  -7  -8  -8
  5 13  -4  -7  -8  -7  -7  -9
  5 13  -4  -7  -8  -6  -9  -8
  5 13  -4  -7  -8  -6  -8  -9
  5 13  -4  -7  -7  -9  -9  -6
  5 13  -4  -7  -7  -9  -8  -7
  5 13  -4  -7  -7  -9  -7  -8
  5 13  -4  -7  -7  -9  -6  -9
  5 13  -4  -7  -7  -8  -9  -7
  5 13  -4  -7  -7  -8  -8  -8
  5 13  -4  -7  -7  -8  -7  -9
  5 13  -4  -7  -7  -7  -9  -8
  5 13  -4  -7  -7  -7  -8  -9
  5 13  -4  -7  -7  -6  -9  -9
  5 13  -4  -7  -6  -9  -9  -7
  5 13  -4  -7  -6  -9  -8  -8
  5 13  -4  -7  -6  -9  -7  -9
  5 13  -4  -7  -6  -8  -9  -8
  5 13  -4  -7  -6  -8  -8  -9
  5 13  -4  -7  -6  -7  -9  -9
  5 13  -4  -6  -9  -9  -7  -7
  5 13  -4  -6  -9  -8  -8  -7
  5 13  -4  -6  -9  -8  -7  -8
  5 13  -4  -6  -9  -7  -9  -7
  5 13  -4  -6  -9  -7  -8  -8
  5 13  -4  -6  -9  -7  -7  -9
  5 13  -4  -6  -8  -9  -8  -7
  5 13  -4  -6  -8  -9  -7  -8
  5 13  -4  -6  -8  -8  -9  -7
  5 13  -4  -6  -8  -8  -8  -8
  5 13  -4  -6  -8  -8  -7  -9
  5 13  -4  -6  -8  -7  -9  -8
  5 13  -4  -6  -8  -7  -8  -9
  5 13  -4  -6  -7  -9  -9  -7
  5 13  -4  -6  -7  -9  -8  -8
  5 13  -4  -6  -7  -9  -7  -9
  5 13  -4  -6  -7  -8  -9  -8
  5 13  -4  -6  -7  -8  -8  -9
  5 13  -4  -6  -7  -7  -9  -9
  5 14  -4 -10  -9  -8  -8  -5
  5 14  -4 -10  -9  -8  -5  -8
  5 14  -4 -10  -9  -5  -8  -8
  5 14  -4 -10  -8  -9  -8  -5
  5 14  -4 -10  -8  -9  -5  -8
  5 14  -4 -10  -8  -8  -9  -5
  5 14  -4 -10  -8  -8  -5  -9
  5 14  -4 -10  -8  -5  -9  -8
  5 14  -4 -10  -8  -5  -8  -9
  5 14  -4 -10  -5  -9  -8  -8
  5 14  -4 -10  -5  -8  -9  -8
  5 14  -4 -10  -5  -8  -8  -9
  5 14  -4  -9 -10  -8  -8  -5
  5 14  -4  -9 -10  -8  -5  -8
  5 14  -4  -9 -10  -5  -8  -8
  5 14  -4  -9  -9  -9  -8  -5
  5 14  -4  -9  -9  -9  -5  -8
  5 14  -4  -9  -9  -8  -9  -5
  5 14  -4  -9  -9  -8  -5  -9
  5 14  -4  -9  -9  -5  -9  -8
  5 14  -4  -9  -9  -5  -8  -9
  5 14  -4  -9  -8 -10  -8  -5
  5 14  -4  -9  -8 -10  -5  -8
  5 14  -4  -9  -8  -9  -9  -5
  5 14  -4  -9  -8  -9  -5  -9
  5 14  -4  -9  -8  -8 -10  -5
  5 14  -4  -9  -8  -8  -5 -10
  5 14  -4  -9  -8  -5 -10  -8
  5 14  -4  -9  -8  -5  -9  -9
  5 14  -4  -9  -8  -5  -8 -10
  5 14  -4  -9  -5 -10  -8  -8
  5 14  -4  -9  -5  -9  -9  -8
  5 14  -4  -9  -5  -9  -8  -9
  5 14  -4  -9  -5  -8 -10  -8
  5 14  -4  -9  -5  -8  -9  -9
  5 14  -4  -9  -5  -8  -8 -10
  5 14  -4  -8 -10  -9  -8  -5
  5 14  -4  -8 -10  -9  -5  -8
  5 14  -4  -8 -10  -8  -9  -5
  5 14  -4  -8 -10  -8  -5  -9
  5 14  -4  -8 -10  -5  -9  -8
  5 14  -4  -8 -10  -5  -8  -9
  5 14  -4  -8  -9 -10  -8  -5
  5 14  -4  -8  -9 -10  -5  -8
  5 14  -4  -8  -9  -9  -9  -5
  5 14  -4  -8  -9  -9  -5  -9
  5 14  -4  -8  -9  -8 -10  -5
  5 14  -4  -8  -9  -8  -5 -10
  5 14  -4  -8  -9  -5 -10  -8
  5 14  -4  -8  -9  -5  -9  -9
  5 14  -4  -8  -9  -5  -8 -10
  5 14  -4  -8  -8 -10  -9  -5
  5 14  -4  -8  -8 -10  -5  -9
  5 14  -4  -8  -8  -9 -10  -5
  5 14  -4  -8  -8  -9  -5 -10
  5 14  -4  -8  -8  -5 -10  -9
  5 14  -4  -8  -8  -5  -9 -10
  5 14  -4  -8  -5 -10  -9  -8
  5 14  -4  -8  -5 -10  -8  -9
  5 14  -4  -8  -5  -9 -10  -8
  5 14  -4  -8  -5  -9  -9  -9
  5 14  -4  -8  -5  -9  -8 -10
  5 14  -4  -8  -5  -8 -10  -9
  5 14  -4  -8  -5  -8  -9 -10
  5 14  -4  -5 -10  -9  -8  -8
  5 14  -4  -5 -10  -8  -9  -8
  5 14  -4  -5 -10  -8  -8  -9
  5 14  -4  -5  -9 -10  -8  -8
  5 14  -4  -5  -9  -9  -9  -8
  5 14  -4  -5  -9  -9  -8  -9
  5 14  -4  -5  -9  -8 -10  -8
  5 14  -4  -5  -9  -8  -9  -9
  5 14  -4  -5  -9  -8  -8 -10
  5 14  -4  -5  -8 -10  -9  -8
  5 14  -4  -5  -8 -10  -8  -9
  5 14  -4  -5  -8  -9 -10  -8
  5 14  -4  -5  -8  -9  -9  -9
  5 14  -4  -5  -8  -9  -8 -10
  5 14  -4  -5  -8  -8 -10  -9
  5 14  -4  -5  -8  -8  -9 -10
  5 15  -4 -10 -10  -8  -8  -7
  5 15  -4 -10 -10  -8  -7  -8
  5 15  -4 -10 -10  -7  -8  -8
  5 15  -4 -10  -9  -9  -8  -7
  5 15  -4 -10  -9  -9  -7  -8
  5 15  -4 -10  -9  -8  -9  -7
  5 15  -4 -10  -9  -8  -8  -8
  5 15  -4 -10  -9  -8  -7  -9
  5 15  -4 -10  -9  -7  -9  -8
  5 15  -4 -10  -9  -7  -8  -9
  5 15  -4 -10  -8 -10  -8  -7
  5 15  -4 -10  -8 -10  -7  -8
  5 15  -4 -10  -8  -9  -9  -7
  5 15  -4 -10  -8  -9  -8  -8
  5 15  -4 -10  -8  -9  -7  -9
  5 15  -4 -10  -8  -8 -10  -7
  5 15  -4 -10  -8  -8  -9  -8
  5 15  -4 -10  -8  -8  -8  -9
  5 15  -4 -10  -8  -8  -7 -10
  5 15  -4 -10  -8  -7 -10  -8
  5 15  -4 -10  -8  -7  -9  -9
  5 15  -4 -10  -8  -7  -8 -10
  5 15  -4 -10  -7 -10  -8  -8
  5 15  -4 -10  -7  -9  -9  -8
  5 15  -4 -10  -7  -9  -8  -9
  5 15  -4 -10  -7  -8 -10  -8
  5 15  -4 -10  -7  -8  -9  -9
  5 15  -4 -10  -7  -8  -8 -10
  5 15  -4  -9 -10  -9  -8  -7
  5 15  -4  -9 -10  -9  -7  -8
  5 15  -4  -9 -10  -8  -9  -7
  5 15  -4  -9 -10  -8  -8  -8
  5 15  -4  -9 -10  -8  -7  -9
  5 15  -4  -9 -10  -7  -9  -8
  5 15  -4  -9 -10  -7  -8  -9
  5 15  -4  -9  -9 -10  -8  -7
  5 15  -4  -9  -9 -10  -7  -8
  5 15  -4  -9  -9  -9  -9  -7
  5 15  -4  -9  -9  -9  -8  -8
  5 15  -4  -9  -9  -9  -7  -9
  5 15  -4  -9  -9  -8 -10  -7
  5 15  -4  -9  -9  -8  -9  -8
  5 15  -4  -9  -9  -8  -8  -9
  5 15  -4  -9  -9  -8  -7 -10
  5 15  -4  -9  -9  -7 -10  -8
  5 15  -4  -9  -9  -7  -9  -9
  5 15  -4  -9  -9  -7  -8 -10
  5 15  -4  -9  -8 -10  -9  -7
  5 15  -4  -9  -8 -10  -8  -8
  5 15  -4  -9  -8 -10  -7  -9
  5 15  -4  -9  -8  -9 -10  -7
  5 15  -4  -9  -8  -9  -9  -8
  5 15  -4  -9  -8  -9  -8  -9
  5 15  -4  -9  -8  -9  -7 -10
  5 15  -4  -9  -8  -8 -10  -8
  5 15  -4  -9  -8  -8  -9  -9
  5 15  -4  -9  -8  -8  -8 -10
  5 15  -4  -9  -8  -7 -10  -9
  5 15  -4  -9  -8  -7  -9 -10
  5 15  -4  -9  -7 -10  -9  -8
  5 15  -4  -9  -7 -10  -8  -9
  5 15  -4  -9  -7  -9 -10  -8
  5 15  -4  -9  -7  -9  -9  -9
  5 15  -4  -9  -7  -9  -8 -10
  5 15  -4  -9  -7  -8 -10  -9
  5 15  -4  -9  -7  -8  -9 -10
  5 15  -4  -8 -10 -10  -8  -7
  5 15  -4  -8 -10 -10  -7  -8
  5 15  -4  -8 -10  -9  -9  -7
  5 15  -4  -8 -10  -9  -8  -8
  5 15  -4  -8 -10  -9  -7  -9
  5 15  -4  -8 -10  -8 -10  -7
  5 15  -4  -8 -10  -8  -9  -8
  5 15  -4  -8 -10  -8  -8  -9
  5 15  -4  -8 -10  -8  -7 -10
  5 15  -4  -8 -10  -7 -10  -8
  5 15  -4  -8 -10  -7  -9  -9
  5 15  -4  -8 -10  -7  -8 -10
  5 15  -4  -8  -9 -10  -9  -7
  5 15  -4  -8  -9 -10  -8  -8
  5 15  -4  -8  -9 -10  -7  -9
  5 15  -4  -8  -9  -9 -10  -7
  5 15  -4  -8  -9  -9  -9  -8
  5 15  -4  -8  -9  -9  -8  -9
  5 15  -4  -8  -9  -9  -7 -10
  5 15  -4  -8  -9  -8 -10  -8
  5 15  -4  -8  -9  -8  -9  -9
  5 15  -4  -8  -9  -8  -8 -10
  5 15  -4  -8  -9  -7 -10  -9
  5 15  -4  -8  -9  -7  -9 -10
  5 15  -4  -8  -8 -10 -10  -7
  5 15  -4  -8  -8 -10  -9  -8
  5 15  -4  -8  -8 -10  -8  -9
  5 15  -4  -8  -8 -10  -7 -10
  5 15  -4  -8  -8  -9 -10  -8
  5 15  -4  -8  -8  -9  -9  -9
  5 15  -4  -8  -8  -9  -8 -10
  5 15  -4  -8  -8  -8 -10  -9
  5 15  -4  -8  -8  -8  -9 -10
  5 15  -4  -8  -8  -7 -10 -10
  5 15  -4  -8  -7 -10 -10  -8
  5 15  -4  -8  -7 -10  -9  -9
  5 15  -4  -8  -7 -10  -8 -10
  5 15  -4  -8  -7  -9 -10  -9
  5 15  -4  -8  -7  -9  -9 -10
  5 15  -4  -8  -7  -8 -10 -10
  5 15  -4  -7 -10 -10  -8  -8
  5 15  -4  -7 -10  -9  -9  -8
  5 15  -4  -7 -10  -9  -8  -9
  5 15  -4  -7 -10  -8 -10  -8
  5 15  -4  -7 -10  -8  -9  -9
  5 15  -4  -7 -10  -8  -8 -10
  5 15  -4  -7  -9 -10  -9  -8
  5 15  -4  -7  -9 -10  -8  -9
  5 15  -4  -7  -9  -9 -10  -8
  5 15  -4  -7  -9  -9  -9  -9
  5 15  -4  -7  -9  -9  -8 -10
  5 15  -4  -7  -9  -8 -10  -9
  5 15  -4  -7  -9  -8  -9 -10
  5 15  -4  -7  -8 -10 -10  -8
  5 15  -4  -7  -8 -10  -9  -9
  5 15  -4  -7  -8 -10  -8 -10
  5 15  -4  -7  -8  -9 -10  -9
  5 15  -4  -7  -8  -9  -9 -10
  5 15  -4  -7  -8  -8 -10 -10
  5 16  -4 -11 -10  -9  -9  -6
  5 16  -4 -11 -10  -9  -6  -9
  5 16  -4 -11 -10  -6  -9  -9
  5 16  -4 -11  -9 -10  -9  -6
  5 16  -4 -11  -9 -10  -6  -9
  5 16  -4 -11  -9  -9 -10  -6
  5 16  -4 -11  -9  -9  -6 -10
  5 16  -4 -11  -9  -6 -10  -9
  5 16  -4 -11  -9  -6  -9 -10
  5 16  -4 -11  -6 -10  -9  -9
  5 16  -4 -11  -6  -9 -10  -9
  5 16  -4 -11  -6  -9  -9 -10
  5 16  -4 -10 -11  -9  -9  -6
  5 16  -4 -10 -11  -9  -6  -9
  5 16  -4 -10 -11  -6  -9  -9
  5 16  -4 -10 -10 -10  -9  -6
  5 16  -4 -10 -10 -10  -6  -9
  5 16  -4 -10 -10  -9 -10  -6
  5 16  -4 -10 -10  -9  -6 -10
  5 16  -4 -10 -10  -6 -10  -9
  5 16  -4 -10 -10  -6  -9 -10
  5 16  -4 -10  -9 -11  -9  -6
  5 16  -4 -10  -9 -11  -6  -9
  5 16  -4 -10  -9 -10 -10  -6
  5 16  -4 -10  -9 -10  -6 -10
  5 16  -4 -10  -9  -9 -11  -6
  5 16  -4 -10  -9  -9  -6 -11
  5 16  -4 -10  -9  -6 -11  -9
  5 16  -4 -10  -9  -6 -10 -10
  5 16  -4 -10  -9  -6  -9 -11
  5 16  -4 -10  -6 -11  -9  -9
  5 16  -4 -10  -6 -10 -10  -9
  5 16  -4 -10  -6 -10  -9 -10
  5 16  -4 -10  -6  -9 -11  -9
  5 16  -4 -10  -6  -9 -10 -10
  5 16  -4 -10  -6  -9  -9 -11
  5 16  -4  -9 -11 -10  -9  -6
  5 16  -4  -9 -11 -10  -6  -9
  5 16  -4  -9 -11  -9 -10  -6
  5 16  -4  -9 -11  -9  -6 -10
  5 16  -4  -9 -11  -6 -10  -9
  5 16  -4  -9 -11  -6  -9 -10
  5 16  -4  -9 -10 -11  -9  -6
  5 16  -4  -9 -10 -11  -6  -9
  5 16  -4  -9 -10 -10 -10  -6
  5 16  -4  -9 -10 -10  -6 -10
  5 16  -4  -9 -10  -9 -11  -6
  5 16  -4  -9 -10  -9  -6 -11
  5 16  -4  -9 -10  -6 -11  -9
  5 16  -4  -9 -10  -6 -10 -10
  5 16  -4  -9 -10  -6  -9 -11
  5 16  -4  -9  -9 -11 -10  -6
  5 16  -4  -9  -9 -11  -6 -10
  5 16  -4  -9  -9 -10 -11  -6
  5 16  -4  -9  -9 -10  -6 -11
  5 16  -4  -9  -9  -6 -11 -10
  5 16  -4  -9  -9  -6 -10 -11
  5 16  -4  -9  -6 -11 -10  -9
  5 16  -4  -9  -6 -11  -9 -10
  5 16  -4  -9  -6 -10 -11  -9
  5 16  -4  -9  -6 -10 -10 -10
  5 16  -4  -9  -6 -10  -9 -11
  5 16  -4  -9  -6  -9 -11 -10
  5 16  -4  -9  -6  -9 -10 -11
  5 16  -4  -6 -11 -10  -9  -9
  5 16  -4  -6 -11  -9 -10  -9
  5 16  -4  -6 -11  -9  -9 -10
  5 16  -4  -6 -10 -11  -9  -9
  5 16  -4  -6 -10 -10 -10  -9
  5 16  -4  -6 -10 -10  -9 -10
  5 16  -4  -6 -10  -9 -11  -9
  5 16  -4  -6 -10  -9 -10 -10
  5 16  -4  -6 -10  -9  -9 -11
  5 16  -4  -6  -9 -11 -10  -9
  5 16  -4  -6  -9 -11  -9 -10
  5 16  -4  -6  -9 -10 -11  -9
  5 16  -4  -6  -9 -10 -10 -10
  5 16  -4  -6  -9 -10  -9 -11
  5 16  -4  -6  -9  -9 -11 -10
  5 16  -4  -6  -9  -9 -10 -11
  5 17  -4 -11 -11  -9  -9  -8
  5 17  -4 -11 -11  -9  -8  -9
  5 17  -4 -11 -11  -8  -9  -9
  5 17  -4 -11 -10 -10  -9  -8
  5 17  -4 -11 -10 -10  -8  -9
  5 17  -4 -11 -10  -9 -10  -8
  5 17  -4 -11 -10  -9  -9  -9
  5 17  -4 -11 -10  -9  -8 -10
  5 17  -4 -11 -10  -8 -10  -9
  5 17  -4 -11 -10  -8  -9 -10
  5 17  -4 -11  -9 -11  -9  -8
  5 17  -4 -11  -9 -11  -8  -9
  5 17  -4 -11  -9 -10 -10  -8
  5 17  -4 -11  -9 -10  -9  -9
  5 17  -4 -11  -9 -10  -8 -10
  5 17  -4 -11  -9  -9 -11  -8
  5 17  -4 -11  -9  -9 -10  -9
  5 17  -4 -11  -9  -9  -9 -10
  5 17  -4 -11  -9  -9  -8 -11
  5 17  -4 -11  -9  -8 -11  -9
  5 17  -4 -11  -9  -8 -10 -10
  5 17  -4 -11  -9  -8  -9 -11
  5 17  -4 -11  -8 -11  -9  -9
  5 17  -4 -11  -8 -10 -10  -9
  5 17  -4 -11  -8 -10  -9 -10
  5 17  -4 -11  -8  -9 -11  -9
  5 17  -4 -11  -8  -9 -10 -10
  5 17  -4 -11  -8  -9  -9 -11
  5 17  -4 -10 -11 -10  -9  -8
  5 17  -4 -10 -11 -10  -8  -9
  5 17  -4 -10 -11  -9 -10  -8
  5 17  -4 -10 -11  -9  -9  -9
  5 17  -4 -10 -11  -9  -8 -10
  5 17  -4 -10 -11  -8 -10  -9
  5 17  -4 -10 -11  -8  -9 -10
  5 17  -4 -10 -10 -11  -9  -8
  5 17  -4 -10 -10 -11  -8  -9
  5 17  -4 -10 -10 -10 -10  -8
  5 17  -4 -10 -10 -10  -9  -9
  5 17  -4 -10 -10 -10  -8 -10
  5 17  -4 -10 -10  -9 -11  -8
  5 17  -4 -10 -10  -9 -10  -9
  5 17  -4 -10 -10  -9  -9 -10
  5 17  -4 -10 -10  -9  -8 -11
  5 17  -4 -10 -10  -8 -11  -9
  5 17  -4 -10 -10  -8 -10 -10
  5 17  -4 -10 -10  -8  -9 -11
  5 17  -4 -10  -9 -11 -10  -8
  5 17  -4 -10  -9 -11  -9  -9
  5 17  -4 -10  -9 -11  -8 -10
  5 17  -4 -10  -9 -10 -11  -8
  5 17  -4 -10  -9 -10 -10  -9
  5 17  -4 -10  -9 -10  -9 -10
  5 17  -4 -10  -9 -10  -8 -11
  5 17  -4 -10  -9  -9 -11  -9
  5 17  -4 -10  -9  -9 -10 -10
  5 17  -4 -10  -9  -9  -9 -11
  5 17  -4 -10  -9  -8 -11 -10
  5 17  -4 -10  -9  -8 -10 -11
  5 17  -4 -10  -8 -11 -10  -9
  5 17  -4 -10  -8 -11  -9 -10
  5 17  -4 -10  -8 -10 -11  -9
  5 17  -4 -10  -8 -10 -10 -10
  5 17  -4 -10  -8 -10  -9 -11
  5 17  -4 -10  -8  -9 -11 -10
  5 17  -4 -10  -8  -9 -10 -11
  5 17  -4  -9 -11 -11  -9  -8
  5 17  -4  -9 -11 -11  -8  -9
  5 17  -4  -9 -11 -10 -10  -8
  5 17  -4  -9 -11 -10  -9  -9
  5 17  -4  -9 -11 -10  -8 -10
  5 17  -4  -9 -11  -9 -11  -8
  5 17  -4  -9 -11  -9 -10  -9
  5 17  -4  -9 -11  -9  -9 -10
  5 17  -4  -9 -11  -9  -8 -11
  5 17  -4  -9 -11  -8 -11  -9
  5 17  -4  -9 -11  -8 -10 -10
  5 17  -4  -9 -11  -8  -9 -11
  5 17  -4  -9 -10 -11 -10  -8
  5 17  -4  -9 -10 -11  -9  -9
  5 17  -4  -9 -10 -11  -8 -10
  5 17  -4  -9 -10 -10 -11  -8
  5 17  -4  -9 -10 -10 -10  -9
  5 17  -4  -9 -10 -10  -9 -10
  5 17  -4  -9 -10 -10  -8 -11
  5 17  -4  -9 -10  -9 -11  -9
  5 17  -4  -9 -10  -9 -10 -10
  5 17  -4  -9 -10  -9  -9 -11
  5 17  -4  -9 -10  -8 -11 -10
  5 17  -4  -9 -10  -8 -10 -11
  5 17  -4  -9  -9 -11 -11  -8
  5 17  -4  -9  -9 -11 -10  -9
  5 17  -4  -9  -9 -11  -9 -10
  5 17  -4  -9  -9 -11  -8 -11
  5 17  -4  -9  -9 -10 -11  -9
  5 17  -4  -9  -9 -10 -10 -10
  5 17  -4  -9  -9 -10  -9 -11
  5 17  -4  -9  -9  -9 -11 -10
  5 17  -4  -9  -9  -9 -10 -11
  5 17  -4  -9  -9  -8 -11 -11
  5 17  -4  -9  -8 -11 -11  -9
  5 17  -4  -9  -8 -11 -10 -10
  5 17  -4  -9  -8 -11  -9 -11
  5 17  -4  -9  -8 -10 -11 -10
  5 17  -4  -9  -8 -10 -10 -11
  5 17  -4  -9  -8  -9 -11 -11
  5 17  -4  -8 -11 -11  -9  -9
  5 17  -4  -8 -11 -10 -10  -9
  5 17  -4  -8 -11 -10  -9 -10
  5 17  -4  -8 -11  -9 -11  -9
  5 17  -4  -8 -11  -9 -10 -10
  5 17  -4  -8 -11  -9  -9 -11
  5 17  -4  -8 -10 -11 -10  -9
  5 17  -4  -8 -10 -11  -9 -10
  5 17  -4  -8 -10 -10 -11  -9
  5 17  -4  -8 -10 -10 -10 -10
  5 17  -4  -8 -10 -10  -9 -11
  5 17  -4  -8 -10  -9 -11 -10
  5 17  -4  -8 -10  -9 -10 -11
  5 17  -4  -8  -9 -11 -11  -9
  5 17  -4  -8  -9 -11 -10 -10
  5 17  -4  -8  -9 -11  -9 -11
  5 17  -4  -8  -9 -10 -11 -10
  5 17  -4  -8  -9 -10 -10 -11
  5 17  -4  -8  -9  -9 -11 -11
  5 18  -4 -12 -11 -10 -10  -7
  5 18  -4 -12 -11 -10  -7 -10
  5 18  -4 -12 -11  -7 -10 -10
  5 18  -4 -12 -10 -11 -10  -7
  5 18  -4 -12 -10 -11  -7 -10
  5 18  -4 -12 -10 -10 -11  -7
  5 18  -4 -12 -10 -10  -7 -11
  5 18  -4 -12 -10  -7 -11 -10
  5 18  -4 -12 -10  -7 -10 -11
  5 18  -4 -12  -7 -11 -10 -10
  5 18  -4 -12  -7 -10 -11 -10
  5 18  -4 -12  -7 -10 -10 -11
  5 18  -4 -11 -12 -10 -10  -7
  5 18  -4 -11 -12 -10  -7 -10
  5 18  -4 -11 -12  -7 -10 -10
  5 18  -4 -11 -11 -11 -10  -7
  5 18  -4 -11 -11 -11  -7 -10
  5 18  -4 -11 -11 -10 -11  -7
  5 18  -4 -11 -11 -10  -7 -11
  5 18  -4 -11 -11  -7 -11 -10
  5 18  -4 -11 -11  -7 -10 -11
  5 18  -4 -11 -10 -12 -10  -7
  5 18  -4 -11 -10 -12  -7 -10
  5 18  -4 -11 -10 -11 -11  -7
  5 18  -4 -11 -10 -11  -7 -11
  5 18  -4 -11 -10 -10 -12  -7
  5 18  -4 -11 -10 -10  -7 -12
  5 18  -4 -11 -10  -7 -12 -10
  5 18  -4 -11 -10  -7 -11 -11
  5 18  -4 -11 -10  -7 -10 -12
  5 18  -4 -11  -7 -12 -10 -10
  5 18  -4 -11  -7 -11 -11 -10
  5 18  -4 -11  -7 -11 -10 -11
  5 18  -4 -11  -7 -10 -12 -10
  5 18  -4 -11  -7 -10 -11 -11
  5 18  -4 -11  -7 -10 -10 -12
  5 18  -4 -10 -12 -11 -10  -7
  5 18  -4 -10 -12 -11  -7 -10
  5 18  -4 -10 -12 -10 -11  -7
  5 18  -4 -10 -12 -10  -7 -11
  5 18  -4 -10 -12  -7 -11 -10
  5 18  -4 -10 -12  -7 -10 -11
  5 18  -4 -10 -11 -12 -10  -7
  5 18  -4 -10 -11 -12  -7 -10
  5 18  -4 -10 -11 -11 -11  -7
  5 18  -4 -10 -11 -11  -7 -11
  5 18  -4 -10 -11 -10 -12  -7
  5 18  -4 -10 -11 -10  -7 -12
  5 18  -4 -10 -11  -7 -12 -10
  5 18  -4 -10 -11  -7 -11 -11
  5 18  -4 -10 -11  -7 -10 -12
  5 18  -4 -10 -10 -12 -11  -7
  5 18  -4 -10 -10 -12  -7 -11
  5 18  -4 -10 -10 -11 -12  -7
  5 18  -4 -10 -10 -11  -7 -12
  5 18  -4 -10 -10  -7 -12 -11
  5 18  -4 -10 -10  -7 -11 -12
  5 18  -4 -10  -7 -12 -11 -10
  5 18  -4 -10  -7 -12 -10 -11
  5 18  -4 -10  -7 -11 -12 -10
  5 18  -4 -10  -7 -11 -11 -11
  5 18  -4 -10  -7 -11 -10 -12
  5 18  -4 -10  -7 -10 -12 -11
  5 18  -4 -10  -7 -10 -11 -12
  5 18  -4  -7 -12 -11 -10 -10
  5 18  -4  -7 -12 -10 -11 -10
  5 18  -4  -7 -12 -10 -10 -11
  5 18  -4  -7 -11 -12 -10 -10
  5 18  -4  -7 -11 -11 -11 -10
  5 18  -4  -7 -11 -11 -10 -11
  5 18  -4  -7 -11 -10 -12 -10
  5 18  -4  -7 -11 -10 -11 -11
  5 18  -4  -7 -11 -10 -10 -12
  5 18  -4  -7 -10 -12 -11 -10
  5 18  -4  -7 -10 -12 -10 -11
  5 18  -4  -7 -10 -11 -12 -10
  5 18  -4  -7 -10 -11 -11 -11
  5 18  -4  -7 -10 -11 -10 -12
  5 18  -4  -7 -10 -10 -12 -11
  5 18  -4  -7 -10 -10 -11 -12
  5 19  -4 -12 -12 -10 -10  -9
  5 19  -4 -12 -12 -10  -9 -10
  5 19  -4 -12 -12  -9 -10 -10
  5 19  -4 -12 -11 -11 -10  -9
  5 19  -4 -12 -11 -11  -9 -10
  5 19  -4 -12 -11 -10 -11  -9
  5 19  -4 -12 -11 -10 -10 -10
  5 19  -4 -12 -11 -10  -9 -11
  5 19  -4 -12 -11  -9 -11 -10
  5 19  -4 -12 -11  -9 -10 -11
  5 19  -4 -12 -10 -12 -10  -9
  5 19  -4 -12 -10 -12  -9 -10
  5 19  -4 -12 -10 -11 -11  -9
  5 19  -4 -12 -10 -11 -10 -10
  5 19  -4 -12 -10 -11  -9 -11
  5 19  -4 -12 -10 -10 -12  -9
  5 19  -4 -12 -10 -10 -11 -10
  5 19  -4 -12 -10 -10 -10 -11
  5 19  -4 -12 -10 -10  -9 -12
  5 19  -4 -12 -10  -9 -12 -10
  5 19  -4 -12 -10  -9 -11 -11
  5 19  -4 -12 -10  -9 -10 -12
  5 19  -4 -12  -9 -12 -10 -10
  5 19  -4 -12  -9 -11 -11 -10
  5 19  -4 -12  -9 -11 -10 -11
  5 19  -4 -12  -9 -10 -12 -10
  5 19  -4 -12  -9 -10 -11 -11
  5 19  -4 -12  -9 -10 -10 -12
  5 19  -4 -11 -12 -11 -10  -9
  5 19  -4 -11 -12 -11  -9 -10
  5 19  -4 -11 -12 -10 -11  -9
  5 19  -4 -11 -12 -10 -10 -10
  5 19  -4 -11 -12 -10  -9 -11
  5 19  -4 -11 -12  -9 -11 -10
  5 19  -4 -11 -12  -9 -10 -11
  5 19  -4 -11 -11 -12 -10  -9
  5 19  -4 -11 -11 -12  -9 -10
  5 19  -4 -11 -11 -11 -11  -9
  5 19  -4 -11 -11 -11 -10 -10
  5 19  -4 -11 -11 -11  -9 -11
  5 19  -4 -11 -11 -10 -12  -9
  5 19  -4 -11 -11 -10 -11 -10
  5 19  -4 -11 -11 -10 -10 -11
  5 19  -4 -11 -11 -10  -9 -12
  5 19  -4 -11 -11  -9 -12 -10
  5 19  -4 -11 -11  -9 -11 -11
  5 19  -4 -11 -11  -9 -10 -12
  5 19  -4 -11 -10 -12 -11  -9
  5 19  -4 -11 -10 -12 -10 -10
  5 19  -4 -11 -10 -12  -9 -11
  5 19  -4 -11 -10 -11 -12  -9
  5 19  -4 -11 -10 -11 -11 -10
  5 19  -4 -11 -10 -11 -10 -11
  5 19  -4 -11 -10 -11  -9 -12
  5 19  -4 -11 -10 -10 -12 -10
  5 19  -4 -11 -10 -10 -11 -11
  5 19  -4 -11 -10 -10 -10 -12
  5 19  -4 -11 -10  -9 -12 -11
  5 19  -4 -11 -10  -9 -11 -12
  5 19  -4 -11  -9 -12 -11 -10
  5 19  -4 -11  -9 -12 -10 -11
  5 19  -4 -11  -9 -11 -12 -10
  5 19  -4 -11  -9 -11 -11 -11
  5 19  -4 -11  -9 -11 -10 -12
  5 19  -4 -11  -9 -10 -12 -11
  5 19  -4 -11  -9 -10 -11 -12
  5 19  -4 -10 -12 -12 -10  -9
  5 19  -4 -10 -12 -12  -9 -10
  5 19  -4 -10 -12 -11 -11  -9
  5 19  -4 -10 -12 -11 -10 -10
  5 19  -4 -10 -12 -11  -9 -11
  5 19  -4 -10 -12 -10 -12  -9
  5 19  -4 -10 -12 -10 -11 -10
  5 19  -4 -10 -12 -10 -10 -11
  5 19  -4 -10 -12 -10  -9 -12
  5 19  -4 -10 -12  -9 -12 -10
  5 19  -4 -10 -12  -9 -11 -11
  5 19  -4 -10 -12  -9 -10 -12
  5 19  -4 -10 -11 -12 -11  -9
  5 19  -4 -10 -11 -12 -10 -10
  5 19  -4 -10 -11 -12  -9 -11
  5 19  -4 -10 -11 -11 -12  -9
  5 19  -4 -10 -11 -11 -11 -10
  5 19  -4 -10 -11 -11 -10 -11
  5 19  -4 -10 -11 -11  -9 -12
  5 19  -4 -10 -11 -10 -12 -10
  5 19  -4 -10 -11 -10 -11 -11
  5 19  -4 -10 -11 -10 -10 -12
  5 19  -4 -10 -11  -9 -12 -11
  5 19  -4 -10 -11  -9 -11 -12
  5 19  -4 -10 -10 -12 -12  -9
  5 19  -4 -10 -10 -12 -11 -10
  5 19  -4 -10 -10 -12 -10 -11
  5 19  -4 -10 -10 -12  -9 -12
  5 19  -4 -10 -10 -11 -12 -10
  5 19  -4 -10 -10 -11 -11 -11
  5 19  -4 -10 -10 -11 -10 -12
  5 19  -4 -10 -10 -10 -12 -11
  5 19  -4 -10 -10 -10 -11 -12
  5 19  -4 -10 -10  -9 -12 -12
  5 19  -4 -10  -9 -12 -12 -10
  5 19  -4 -10  -9 -12 -11 -11
  5 19  -4 -10  -9 -12 -10 -12
  5 19  -4 -10  -9 -11 -12 -11
  5 19  -4 -10  -9 -11 -11 -12
  5 19  -4 -10  -9 -10 -12 -12
  5 19  -4  -9 -12 -12 -10 -10
  5 19  -4  -9 -12 -11 -11 -10
  5 19  -4  -9 -12 -11 -10 -11
  5 19  -4  -9 -12 -10 -12 -10
  5 19  -4  -9 -12 -10 -11 -11
  5 19  -4  -9 -12 -10 -10 -12
  5 19  -4  -9 -11 -12 -11 -10
  5 19  -4  -9 -11 -12 -10 -11
  5 19  -4  -9 -11 -11 -12 -10
  5 19  -4  -9 -11 -11 -11 -11
  5 19  -4  -9 -11 -11 -10 -12
  5 19  -4  -9 -11 -10 -12 -11
  5 19  -4  -9 -11 -10 -11 -12
  5 19  -4  -9 -10 -12 -12 -10
  5 19  -4  -9 -10 -12 -11 -11
  5 19  -4  -9 -10 -12 -10 -12
  5 19  -4  -9 -10 -11 -12 -11
  5 19  -4  -9 -10 -11 -11 -12
  5 19  -4  -9 -10 -10 -12 -12
  5 20  -4 -13 -12 -11 -11  -8
  5 20  -4 -13 -12 -11  -8 -11
  5 20  -4 -13 -12  -8 -11 -11
  5 20  -4 -13 -11 -12 -11  -8
  5 20  -4 -13 -11 -12  -8 -11
  5 20  -4 -13 -11 -11 -12  -8
  5 20  -4 -13 -11 -11  -8 -12
  5 20  -4 -13 -11  -8 -12 -11
  5 20  -4 -13 -11  -8 -11 -12
  5 20  -4 -13  -8 -12 -11 -11
  5 20  -4 -13  -8 -11 -12 -11
  5 20  -4 -13  -8 -11 -11 -12
  5 20  -4 -12 -13 -11 -11  -8
  5 20  -4 -12 -13 -11  -8 -11
  5 20  -4 -12 -13  -8 -11 -11
  5 20  -4 -12 -12 -12 -11  -8
  5 20  -4 -12 -12 -12  -8 -11
  5 20  -4 -12 -12 -11 -12  -8
  5 20  -4 -12 -12 -11  -8 -12
  5 20  -4 -12 -12  -8 -12 -11
  5 20  -4 -12 -12  -8 -11 -12
  5 20  -4 -12 -11 -13 -11  -8
  5 20  -4 -12 -11 -13  -8 -11
  5 20  -4 -12 -11 -12 -12  -8
  5 20  -4 -12 -11 -12  -8 -12
  5 20  -4 -12 -11 -11 -13  -8
  5 20  -4 -12 -11 -11  -8 -13
  5 20  -4 -12 -11  -8 -13 -11
  5 20  -4 -12 -11  -8 -12 -12
  5 20  -4 -12 -11  -8 -11 -13
  5 20  -4 -12  -8 -13 -11 -11
  5 20  -4 -12  -8 -12 -12 -11
  5 20  -4 -12  -8 -12 -11 -12
  5 20  -4 -12  -8 -11 -13 -11
  5 20  -4 -12  -8 -11 -12 -12
  5 20  -4 -12  -8 -11 -11 -13
  5 20  -4 -11 -13 -12 -11  -8
  5 20  -4 -11 -13 -12  -8 -11
  5 20  -4 -11 -13 -11 -12  -8
  5 20  -4 -11 -13 -11  -8 -12
  5 20  -4 -11 -13  -8 -12 -11
  5 20  -4 -11 -13  -8 -11 -12
  5 20  -4 -11 -12 -13 -11  -8
  5 20  -4 -11 -12 -13  -8 -11
  5 20  -4 -11 -12 -12 -12  -8
  5 20  -4 -11 -12 -12  -8 -12
  5 20  -4 -11 -12 -11 -13  -8
  5 20  -4 -11 -12 -11  -8 -13
  5 20  -4 -11 -12  -8 -13 -11
  5 20  -4 -11 -12  -8 -12 -12
  5 20  -4 -11 -12  -8 -11 -13
  5 20  -4 -11 -11 -13 -12  -8
  5 20  -4 -11 -11 -13  -8 -12
  5 20  -4 -11 -11 -12 -13  -8
  5 20  -4 -11 -11 -12  -8 -13
  5 20  -4 -11 -11  -8 -13 -12
  5 20  -4 -11 -11  -8 -12 -13
  5 20  -4 -11  -8 -13 -12 -11
  5 20  -4 -11  -8 -13 -11 -12
  5 20  -4 -11  -8 -12 -13 -11
  5 20  -4 -11  -8 -12 -12 -12
  5 20  -4 -11  -8 -12 -11 -13
  5 20  -4 -11  -8 -11 -13 -12
  5 20  -4 -11  -8 -11 -12 -13
  5 20  -4  -8 -13 -12 -11 -11
  5 20  -4  -8 -13 -11 -12 -11
  5 20  -4  -8 -13 -11 -11 -12
  5 20  -4  -8 -12 -13 -11 -11
  5 20  -4  -8 -12 -12 -12 -11
  5 20  -4  -8 -12 -12 -11 -12
  5 20  -4  -8 -12 -11 -13 -11
  5 20  -4  -8 -12 -11 -12 -12
  5 20  -4  -8 -12 -11 -11 -13
  5 20  -4  -8 -11 -13 -12 -11
  5 20  -4  -8 -11 -13 -11 -12
  5 20  -4  -8 -11 -12 -13 -11
  5 20  -4  -8 -11 -12 -12 -12
  5 20  -4  -8 -11 -12 -11 -13
  5 20  -4  -8 -11 -11 -13 -12
  5 20  -4  -8 -11 -11 -12 -13
  6  6  -5  -5  -4  -4  -4  -4
  6  6  -5  -4  -5  -4  -4  -4
  6  6  -5  -4  -4  -5  -4  -4
  6  6  -5  -4  -4  -4  -5  -4
  6  6  -5  -4  -4  -4  -4  -5
  6  9  -5  -7  -7  -5  -5  -5
  6  9  -5  -7  -6  -6  -5  -5
  6  9  -5  -7  -6  -5  -6  -5
  6  9  -5  -7  -6  -5  -5  -6
  6  9  -5  -7  -5  -7  -5  -5
  6  9  -5  -7  -5  -6  -6  -5
  6  9  -5  -7  -5  -6  -5  -6
  6  9  -5  -7  -5  -5  -7  -5
  6  9  -5  -7  -5  -5  -6  -6
  6  9  -5  -7  -5  -5  -5  -7
  6  9  -5  -6  -7  -6  -5  -5
  6  9  -5  -6  -7  -5  -6  -5
  6  9  -5  -6  -7  -5  -5  -6
  6  9  -5  -6  -6  -7  -5  -5
  6  9  -5  -6  -6  -6  -6  -5
  6  9  -5  -6  -6  -6  -5  -6
  6  9  -5  -6  -6  -5  -7  -5
  6  9  -5  -6  -6  -5  -6  -6
  6  9  -5  -6  -6  -5  -5  -7
  6  9  -5  -6  -5  -7  -6  -5
  6  9  -5  -6  -5  -7  -5  -6
  6  9  -5  -6  -5  -6  -7  -5
  6  9  -5  -6  -5  -6  -6  -6
  6  9  -5  -6  -5  -6  -5  -7
  6  9  -5  -6  -5  -5  -7  -6
  6  9  -5  -6  -5  -5  -6  -7
  6  9  -5  -5  -7  -7  -5  -5
  6  9  -5  -5  -7  -6  -6  -5
  6  9  -5  -5  -7  -6  -5  -6
  6  9  -5  -5  -7  -5  -7  -5
  6  9  -5  -5  -7  -5  -6  -6
  6  9  -5  -5  -7  -5  -5  -7
  6  9  -5  -5  -6  -7  -6  -5
  6  9  -5  -5  -6  -7  -5  -6
  6  9  -5  -5  -6  -6  -7  -5
  6  9  -5  -5  -6  -6  -6  -6
  6  9  -5  -5  -6  -6  -5  -7
  6  9  -5  -5  -6  -5  -7  -6
  6  9  -5  -5  -6  -5  -6  -7
  6  9  -5  -5  -5  -7  -7  -5
  6  9  -5  -5  -5  -7  -6  -6
  6  9  -5  -5  -5  -7  -5  -7
  6  9  -5  -5  -5  -6  -7  -6
  6  9  -5  -5  -5  -6  -6  -7
  6  9  -5  -5  -5  -5  -7  -7
  6 10  -5  -8  -8  -5  -5  -5
  6 10  -5  -8  -5  -8  -5  -5
  6 10  -5  -8  -5  -5  -8  -5
  6 10  -5  -8  -5  -5  -5  -8
  6 10  -5  -5  -8  -8  -5  -5
  6 10  -5  -5  -8  -5  -8  -5
  6 10  -5  -5  -8  -5  -5  -8
  6 10  -5  -5  -5  -8  -8  -5
  6 10  -5  -5  -5  -8  -5  -8
  6 10  -5  -5  -5  -5  -8  -8
  6 11  -5  -8  -8  -7  -6  -5
  6 11  -5  -8  -8  -7  -5  -6
  6 11  -5  -8  -8  -6  -7  -5
  6 11  -5  -8  -8  -6  -6  -6
  6 11  -5  -8  -8  -6  -5  -7
  6 11  -5  -8  -8  -5  -7  -6
  6 11  -5  -8  -8  -5  -6  -7
  6 11  -5  -8  -7  -8  -6  -5
  6 11  -5  -8  -7  -8  -5  -6
  6 11  -5  -8  -7  -7  -7  -5
  6 11  -5  -8  -7  -7  -6  -6
  6 11  -5  -8  -7  -7  -5  -7
  6 11  -5  -8  -7  -6  -8  -5
  6 11  -5  -8  -7  -6  -7  -6
  6 11  -5  -8  -7  -6  -6  -7
  6 11  -5  -8  -7  -6  -5  -8
  6 11  -5  -8  -7  -5  -8  -6
  6 11  -5  -8  -7  -5  -7  -7
  6 11  -5  -8  -7  -5  -6  -8
  6 11  -5  -8  -6  -8  -7  -5
  6 11  -5  -8  -6  -8  -6  -6
  6 11  -5  -8  -6  -8  -5  -7
  6 11  -5  -8  -6  -7  -8  -5
  6 11  -5  -8  -6  -7  -7  -6
  6 11  -5  -8  -6  -7  -6  -7
  6 11  -5  -8  -6  -7  -5  -8
  6 11  -5  -8  -6  -6  -8  -6
  6 11  -5  -8  -6  -6  -7  -7
  6 11  -5  -8  -6  -6  -6  -8
  6 11  -5  -8  -6  -5  -8  -7
  6 11  -5  -8  -6  -5  -7  -8
  6 11  -5  -8  -5  -8  -7  -6
  6 11  -5  -8  -5  -8  -6  -7
  6 11  -5  -8  -5  -7  -8  -6
  6 11  -5  -8  -5  -7  -7  -7
  6 11  -5  -8  -5  -7  -6  -8
  6 11  -5  -8  -5  -6  -8  -7
  6 11  -5  -8  -5  -6  -7  -8
  6 11  -5  -7  -8  -8  -6  -5
  6 11  -5  -7  -8  -8  -5  -6
  6 11  -5  -7  -8  -7  -7  -5
  6 11  -5  -7  -8  -7  -6  -6
  6 11  -5  -7  -8  -7  -5  -7
  6 11  -5  -7  -8  -6  -8  -5
  6 11  -5  -7  -8  -6  -7  -6
  6 11  -5  -7  -8  -6  -6  -7
  6 11  -5  -7  -8  -6  -5  -8
  6 11  -5  -7  -8  -5  -8  -6
  6 11  -5  -7  -8  -5  -7  -7
  6 11  -5  -7  -8  -5  -6  -8
  6 11  -5  -7  -7  -8  -7  -5
  6 11  -5  -7  -7  -8  -6  -6
  6 11  -5  -7  -7  -8  -5  -7
  6 11  -5  -7  -7  -7  -8  -5
  6 11  -5  -7  -7  -7  -7  -6
  6 11  -5  -7  -7  -7  -6  -7
  6 11  -5  -7  -7  -7  -5  -8
  6 11  -5  -7  -7  -6  -8  -6
  6 11  -5  -7  -7  -6  -7  -7
  6 11  -5  -7  -7  -6  -6  -8
  6 11  -5  -7  -7  -5  -8  -7
  6 11  -5  -7  -7  -5  -7  -8
  6 11  -5  -7  -6  -8  -8  -5
  6 11  -5  -7  -6  -8  -7  -6
  6 11  -5  -7  -6  -8  -6  -7
  6 11  -5  -7  -6  -8  -5  -8
  6 11  -5  -7  -6  -7  -8  -6
  6 11  -5  -7  -6  -7  -7  -7
  6 11  -5  -7  -6  -7  -6  -8
  6 11  -5  -7  -6  -6  -8  -7
  6 11  -5  -7  -6  -6  -7  -8
  6 11  -5  -7  -6  -5  -8  -8
  6 11  -5  -7  -5  -8  -8  -6
  6 11  -5  -7  -5  -8  -7  -7
  6 11  -5  -7  -5  -8  -6  -8
  6 11  -5  -7  -5  -7  -8  -7
  6 11  -5  -7  -5  -7  -7  -8
  6 11  -5  -7  -5  -6  -8  -8
  6 11  -5  -6  -8  -8  -7  -5
  6 11  -5  -6  -8  -8  -6  -6
  6 11  -5  -6  -8  -8  -5  -7
  6 11  -5  -6  -8  -7  -8  -5
  6 11  -5  -6  -8  -7  -7  -6
  6 11  -5  -6  -8  -7  -6  -7
  6 11  -5  -6  -8  -7  -5  -8
  6 11  -5  -6  -8  -6  -8  -6
  6 11  -5  -6  -8  -6  -7  -7
  6 11  -5  -6  -8  -6  -6  -8
  6 11  -5  -6  -8  -5  -8  -7
  6 11  -5  -6  -8  -5  -7  -8
  6 11  -5  -6  -7  -8  -8  -5
  6 11  -5  -6  -7  -8  -7  -6
  6 11  -5  -6  -7  -8  -6  -7
  6 11  -5  -6  -7  -8  -5  -8
  6 11  -5  -6  -7  -7  -8  -6
  6 11  -5  -6  -7  -7  -7  -7
  6 11  -5  -6  -7  -7  -6  -8
  6 11  -5  -6  -7  -6  -8  -7
  6 11  -5  -6  -7  -6  -7  -8
  6 11  -5  -6  -7  -5  -8  -8
  6 11  -5  -6  -6  -8  -8  -6
  6 11  -5  -6  -6  -8  -7  -7
  6 11  -5  -6  -6  -8  -6  -8
  6 11  -5  -6  -6  -7  -8  -7
  6 11  -5  -6  -6  -7  -7  -8
  6 11  -5  -6  -6  -6  -8  -8
  6 11  -5  -6  -5  -8  -8  -7
  6 11  -5  -6  -5  -8  -7  -8
  6 11  -5  -6  -5  -7  -8  -8
  6 11  -5  -5  -8  -8  -7  -6
  6 11  -5  -5  -8  -8  -6  -7
  6 11  -5  -5  -8  -7  -8  -6
  6 11  -5  -5  -8  -7  -7  -7
  6 11  -5  -5  -8  -7  -6  -8
  6 11  -5  -5  -8  -6  -8  -7
  6 11  -5  -5  -8  -6  -7  -8
  6 11  -5  -5  -7  -8  -8  -6
  6 11  -5  -5  -7  -8  -7  -7
  6 11  -5  -5  -7  -8  -6  -8
  6 11  -5  -5  -7  -7  -8  -7
  6 11  -5  -5  -7  -7  -7  -8
  6 11  -5  -5  -7  -6  -8  -8
  6 11  -5  -5  -6  -8  -8  -7
  6 11  -5  -5  -6  -8  -7  -8
  6 11  -5  -5  -6  -7  -8  -8
  6 12  -5  -9  -9  -7  -7  -4
  6 12  -5  -9  -9  -7  -4  -7
  6 12  -5  -9  -9  -4  -7  -7
  6 12  -5  -9  -8  -8  -7  -4
  6 12  -5  -9  -8  -8  -4  -7
  6 12  -5  -9  -8  -7  -8  -4
  6 12  -5  -9  -8  -7  -4  -8
  6 12  -5  -9  -8  -4  -8  -7
  6 12  -5  -9  -8  -4  -7  -8
  6 12  -5  -9  -7  -9  -7  -4
  6 12  -5  -9  -7  -9  -4  -7
  6 12  -5  -9  -7  -8  -8  -4
  6 12  -5  -9  -7  -8  -4  -8
  6 12  -5  -9  -7  -7  -9  -4
  6 12  -5  -9  -7  -7  -4  -9
  6 12  -5  -9  -7  -4  -9  -7
  6 12  -5  -9  -7  -4  -8  -8
  6 12  -5  -9  -7  -4  -7  -9
  6 12  -5  -9  -4  -9  -7  -7
  6 12  -5  -9  -4  -8  -8  -7
  6 12  -5  -9  -4  -8  -7  -8
  6 12  -5  -9  -4  -7  -9  -7
  6 12  -5  -9  -4  -7  -8  -8
  6 12  -5  -9  -4  -7  -7  -9
  6 12  -5  -8  -9  -8  -7  -4
  6 12  -5  -8  -9  -8  -4  -7
  6 12  -5  -8  -9  -7  -8  -4
  6 12  -5  -8  -9  -7  -4  -8
  6 12  -5  -8  -9  -4  -8  -7
  6 12  -5  -8  -9  -4  -7  -8
  6 12  -5  -8  -8  -9  -7  -4
  6 12  -5  -8  -8  -9  -4  -7
  6 12  -5  -8  -8  -8  -8  -4
  6 12  -5  -8  -8  -8  -4  -8
  6 12  -5  -8  -8  -7  -9  -4
  6 12  -5  -8  -8  -7  -4  -9
  6 12  -5  -8  -8  -4  -9  -7
  6 12  -5  -8  -8  -4  -8  -8
  6 12  -5  -8  -8  -4  -7  -9
  6 12  -5  -8  -7  -9  -8  -4
  6 12  -5  -8  -7  -9  -4  -8
  6 12  -5  -8  -7  -8  -9  -4
  6 12  -5  -8  -7  -8  -4  -9
  6 12  -5  -8  -7  -4  -9  -8
  6 12  -5  -8  -7  -4  -8  -9
  6 12  -5  -8  -4  -9  -8  -7
  6 12  -5  -8  -4  -9  -7  -8
  6 12  -5  -8  -4  -8  -9  -7
  6 12  -5  -8  -4  -8  -8  -8
  6 12  -5  -8  -4  -8  -7  -9
  6 12  -5  -8  -4  -7  -9  -8
  6 12  -5  -8  -4  -7  -8  -9
  6 12  -5  -7  -9  -9  -7  -4
  6 12  -5  -7  -9  -9  -4  -7
  6 12  -5  -7  -9  -8  -8  -4
  6 12  -5  -7  -9  -8  -4  -8
  6 12  -5  -7  -9  -7  -9  -4
  6 12  -5  -7  -9  -7  -4  -9
  6 12  -5  -7  -9  -4  -9  -7
  6 12  -5  -7  -9  -4  -8  -8
  6 12  -5  -7  -9  -4  -7  -9
  6 12  -5  -7  -8  -9  -8  -4
  6 12  -5  -7  -8  -9  -4  -8
  6 12  -5  -7  -8  -8  -9  -4
  6 12  -5  -7  -8  -8  -4  -9
  6 12  -5  -7  -8  -4  -9  -8
  6 12  -5  -7  -8  -4  -8  -9
  6 12  -5  -7  -7  -9  -9  -4
  6 12  -5  -7  -7  -9  -4  -9
  6 12  -5  -7  -7  -4  -9  -9
  6 12  -5  -7  -4  -9  -9  -7
  6 12  -5  -7  -4  -9  -8  -8
  6 12  -5  -7  -4  -9  -7  -9
  6 12  -5  -7  -4  -8  -9  -8
  6 12  -5  -7  -4  -8  -8  -9
  6 12  -5  -7  -4  -7  -9  -9
  6 12  -5  -4  -9  -9  -7  -7
  6 12  -5  -4  -9  -8  -8  -7
  6 12  -5  -4  -9  -8  -7  -8
  6 12  -5  -4  -9  -7  -9  -7
  6 12  -5  -4  -9  -7  -8  -8
  6 12  -5  -4  -9  -7  -7  -9
  6 12  -5  -4  -8  -9  -8  -7
  6 12  -5  -4  -8  -9  -7  -8
  6 12  -5  -4  -8  -8  -9  -7
  6 12  -5  -4  -8  -8  -8  -8
  6 12  -5  -4  -8  -8  -7  -9
  6 12  -5  -4  -8  -7  -9  -8
  6 12  -5  -4  -8  -7  -8  -9
  6 12  -5  -4  -7  -9  -9  -7
  6 12  -5  -4  -7  -9  -8  -8
  6 12  -5  -4  -7  -9  -7  -9
  6 12  -5  -4  -7  -8  -9  -8
  6 12  -5  -4  -7  -8  -8  -9
  6 12  -5  -4  -7  -7  -9  -9
  6 13  -5  -9  -9  -8  -7  -6
  6 13  -5  -9  -9  -8  -6  -7
  6 13  -5  -9  -9  -7  -8  -6
  6 13  -5  -9  -9  -7  -7  -7
  6 13  -5  -9  -9  -7  -6  -8
  6 13  -5  -9  -9  -6  -8  -7
  6 13  -5  -9  -9  -6  -7  -8
  6 13  -5  -9  -8  -9  -7  -6
  6 13  -5  -9  -8  -9  -6  -7
  6 13  -5  -9  -8  -8  -8  -6
  6 13  -5  -9  -8  -8  -7  -7
  6 13  -5  -9  -8  -8  -6  -8
  6 13  -5  -9  -8  -7  -9  -6
  6 13  -5  -9  -8  -7  -8  -7
  6 13  -5  -9  -8  -7  -7  -8
  6 13  -5  -9  -8  -7  -6  -9
  6 13  -5  -9  -8  -6  -9  -7
  6 13  -5  -9  -8  -6  -8  -8
  6 13  -5  -9  -8  -6  -7  -9
  6 13  -5  -9  -7  -9  -8  -6
  6 13  -5  -9  -7  -9  -7  -7
  6 13  -5  -9  -7  -9  -6  -8
  6 13  -5  -9  -7  -8  -9  -6
  6 13  -5  -9  -7  -8  -8  -7
  6 13  -5  -9  -7  -8  -7  -8
  6 13  -5  -9  -7  -8  -6  -9
  6 13  -5  -9  -7  -7  -9  -7
  6 13  -5  -9  -7  -7  -8  -8
  6 13  -5  -9  -7  -7  -7  -9
  6 13  -5  -9  -7  -6  -9  -8
  6 13  -5  -9  -7  -6  -8  -9
  6 13  -5  -9  -6  -9  -8  -7
  6 13  -5  -9  -6  -9  -7  -8
  6 13  -5  -9  -6  -8  -9  -7
  6 13  -5  -9  -6  -8  -8  -8
  6 13  -5  -9  -6  -8  -7  -9
  6 13  -5  -9  -6  -7  -9  -8
  6 13  -5  -9  -6  -7  -8  -9
  6 13  -5  -8  -9  -9  -7  -6
  6 13  -5  -8  -9  -9  -6  -7
  6 13  -5  -8  -9  -8  -8  -6
  6 13  -5  -8  -9  -8  -7  -7
  6 13  -5  -8  -9  -8  -6  -8
  6 13  -5  -8  -9  -7  -9  -6
  6 13  -5  -8  -9  -7  -8  -7
  6 13  -5  -8  -9  -7  -7  -8
  6 13  -5  -8  -9  -7  -6  -9
  6 13  -5  -8  -9  -6  -9  -7
  6 13  -5  -8  -9  -6  -8  -8
  6 13  -5  -8  -9  -6  -7  -9
  6 13  -5  -8  -8  -9  -8  -6
  6 13  -5  -8  -8  -9  -7  -7
  6 13  -5  -8  -8  -9  -6  -8
  6 13  -5  -8  -8  -8  -9  -6
  6 13  -5  -8  -8  -8  -8  -7
  6 13  -5  -8  -8  -8  -7  -8
  6 13  -5  -8  -8  -8  -6  -9
  6 13  -5  -8  -8  -7  -9  -7
  6 13  -5  -8  -8  -7  -8  -8
  6 13  -5  -8  -8  -7  -7  -9
  6 13  -5  -8  -8  -6  -9  -8
  6 13  -5  -8  -8  -6  -8  -9
  6 13  -5  -8  -7  -9  -9  -6
  6 13  -5  -8  -7  -9  -8  -7
  6 13  -5  -8  -7  -9  -7  -8
  6 13  -5  -8  -7  -9  -6  -9
  6 13  -5  -8  -7  -8  -9  -7
  6 13  -5  -8  -7  -8  -8  -8
  6 13  -5  -8  -7  -8  -7  -9
  6 13  -5  -8  -7  -7  -9  -8
  6 13  -5  -8  -7  -7  -8  -9
  6 13  -5  -8  -7  -6  -9  -9
  6 13  -5  -8  -6  -9  -9  -7
  6 13  -5  -8  -6  -9  -8  -8
  6 13  -5  -8  -6  -9  -7  -9
  6 13  -5  -8  -6  -8  -9  -8
  6 13  -5  -8  -6  -8  -8  -9
  6 13  -5  -8  -6  -7  -9  -9
  6 13  -5  -7  -9  -9  -8  -6
  6 13  -5  -7  -9  -9  -7  -7
  6 13  -5  -7  -9  -9  -6  -8
  6 13  -5  -7  -9  -8  -9  -6
  6 13  -5  -7  -9  -8  -8  -7
  6 13  -5  -7  -9  -8  -7  -8
  6 13  -5  -7  -9  -8  -6  -9
  6 13  -5  -7  -9  -7  -9  -7
  6 13  -5  -7  -9  -7  -8  -8
  6 13  -5  -7  -9  -7  -7  -9
  6 13  -5  -7  -9  -6  -9  -8
  6 13  -5  -7  -9  -6  -8  -9
  6 13  -5  -7  -8  -9  -9  -6
  6 13  -5  -7  -8  -9  -8  -7
  6 13  -5  -7  -8  -9  -7  -8
  6 13  -5  -7  -8  -9  -6  -9
  6 13  -5  -7  -8  -8  -9  -7
  6 13  -5  -7  -8  -8  -8  -8
  6 13  -5  -7  -8  -8  -7  -9
  6 13  -5  -7  -8  -7  -9  -8
  6 13  -5  -7  -8  -7  -8  -9
  6 13  -5  -7  -8  -6  -9  -9
  6 13  -5  -7  -7  -9  -9  -7
  6 13  -5  -7  -7  -9  -8  -8
  6 13  -5  -7  -7  -9  -7  -9
  6 13  -5  -7  -7  -8  -9  -8
  6 13  -5  -7  -7  -8  -8  -9
  6 13  -5  -7  -7  -7  -9  -9
  6 13  -5  -7  -6  -9  -9  -8
  6 13  -5  -7  -6  -9  -8  -9
  6 13  -5  -7  -6  -8  -9  -9
  6 13  -5  -6  -9  -9  -8  -7
  6 13  -5  -6  -9  -9  -7  -8
  6 13  -5  -6  -9  -8  -9  -7
  6 13  -5  -6  -9  -8  -8  -8
  6 13  -5  -6  -9  -8  -7  -9
  6 13  -5  -6  -9  -7  -9  -8
  6 13  -5  -6  -9  -7  -8  -9
  6 13  -5  -6  -8  -9  -9  -7
  6 13  -5  -6  -8  -9  -8  -8
  6 13  -5  -6  -8  -9  -7  -9
  6 13  -5  -6  -8  -8  -9  -8
  6 13  -5  -6  -8  -8  -8  -9
  6 13  -5  -6  -8  -7  -9  -9
  6 13  -5  -6  -7  -9  -9  -8
  6 13  -5  -6  -7  -9  -8  -9
  6 13  -5  -6  -7  -8  -9  -9
  6 14  -5 -10 -10  -8  -8  -5
  6 14  -5 -10 -10  -8  -5  -8
  6 14  -5 -10 -10  -5  -8  -8
  6 14  -5 -10  -9  -9  -8  -5
  6 14  -5 -10  -9  -9  -5  -8
  6 14  -5 -10  -9  -8  -9  -5
  6 14  -5 -10  -9  -8  -5  -9
  6 14  -5 -10  -9  -5  -9  -8
  6 14  -5 -10  -9  -5  -8  -9
  6 14  -5 -10  -8 -10  -8  -5
  6 14  -5 -10  -8 -10  -5  -8
  6 14  -5 -10  -8  -9  -9  -5
  6 14  -5 -10  -8  -9  -5  -9
  6 14  -5 -10  -8  -8 -10  -5
  6 14  -5 -10  -8  -8  -5 -10
  6 14  -5 -10  -8  -5 -10  -8
  6 14  -5 -10  -8  -5  -9  -9
  6 14  -5 -10  -8  -5  -8 -10
  6 14  -5 -10  -5 -10  -8  -8
  6 14  -5 -10  -5  -9  -9  -8
  6 14  -5 -10  -5  -9  -8  -9
  6 14  -5 -10  -5  -8 -10  -8
  6 14  -5 -10  -5  -8  -9  -9
  6 14  -5 -10  -5  -8  -8 -10
  6 14  -5  -9 -10  -9  -8  -5
  6 14  -5  -9 -10  -9  -5  -8
  6 14  -5  -9 -10  -8  -9  -5
  6 14  -5  -9 -10  -8  -5  -9
  6 14  -5  -9 -10  -5  -9  -8
  6 14  -5  -9 -10  -5  -8  -9
  6 14  -5  -9  -9 -10  -8  -5
  6 14  -5  -9  -9 -10  -5  -8
  6 14  -5  -9  -9  -9  -9  -5
  6 14  -5  -9  -9  -9  -5  -9
  6 14  -5  -9  -9  -8 -10  -5
  6 14  -5  -9  -9  -8  -5 -10
  6 14  -5  -9  -9  -5 -10  -8
  6 14  -5  -9  -9  -5  -9  -9
  6 14  -5  -9  -9  -5  -8 -10
  6 14  -5  -9  -8 -10  -9  -5
  6 14  -5  -9  -8 -10  -5  -9
  6 14  -5  -9  -8  -9 -10  -5
  6 14  -5  -9  -8  -9  -5 -10
  6 14  -5  -9  -8  -5 -10  -9
  6 14  -5  -9  -8  -5  -9 -10
  6 14  -5  -9  -5 -10  -9  -8
  6 14  -5  -9  -5 -10  -8  -9
  6 14  -5  -9  -5  -9 -10  -8
  6 14  -5  -9  -5  -9  -9  -9
  6 14  -5  -9  -5  -9  -8 -10
  6 14  -5  -9  -5  -8 -10  -9
  6 14  -5  -9  -5  -8  -9 -10
  6 14  -5  -8 -10 -10  -8  -5
  6 14  -5  -8 -10 -10  -5  -8
  6 14  -5  -8 -10  -9  -9  -5
  6 14  -5  -8 -10  -9  -5  -9
  6 14  -5  -8 -10  -8 -10  -5
  6 14  -5  -8 -10  -8  -5 -10
  6 14  -5  -8 -10  -5 -10  -8
  6 14  -5  -8 -10  -5  -9  -9
  6 14  -5  -8 -10  -5  -8 -10
  6 14  -5  -8  -9 -10  -9  -5
  6 14  -5  -8  -9 -10  -5  -9
  6 14  -5  -8  -9  -9 -10  -5
  6 14  -5  -8  -9  -9  -5 -10
  6 14  -5  -8  -9  -5 -10  -9
  6 14  -5  -8  -9  -5  -9 -10
  6 14  -5  -8  -8 -10 -10  -5
  6 14  -5  -8  -8 -10  -5 -10
  6 14  -5  -8  -8  -5 -10 -10
  6 14  -5  -8  -5 -10 -10  -8
  6 14  -5  -8  -5 -10  -9  -9
  6 14  -5  -8  -5 -10  -8 -10
  6 14  -5  -8  -5  -9 -10  -9
  6 14  -5  -8  -5  -9  -9 -10
  6 14  -5  -8  -5  -8 -10 -10
  6 14  -5  -5 -10 -10  -8  -8
  6 14  -5  -5 -10  -9  -9  -8
  6 14  -5  -5 -10  -9  -8  -9
  6 14  -5  -5 -10  -8 -10  -8
  6 14  -5  -5 -10  -8  -9  -9
  6 14  -5  -5 -10  -8  -8 -10
  6 14  -5  -5  -9 -10  -9  -8
  6 14  -5  -5  -9 -10  -8  -9
  6 14  -5  -5  -9  -9 -10  -8
  6 14  -5  -5  -9  -9  -9  -9
  6 14  -5  -5  -9  -9  -8 -10
  6 14  -5  -5  -9  -8 -10  -9
  6 14  -5  -5  -9  -8  -9 -10
  6 14  -5  -5  -8 -10 -10  -8
  6 14  -5  -5  -8 -10  -9  -9
  6 14  -5  -5  -8 -10  -8 -10
  6 14  -5  -5  -8  -9 -10  -9
  6 14  -5  -5  -8  -9  -9 -10
  6 14  -5  -5  -8  -8 -10 -10
  6 15  -5 -10 -10  -9  -8  -7
  6 15  -5 -10 -10  -9  -7  -8
  6 15  -5 -10 -10  -8  -9  -7
  6 15  -5 -10 -10  -8  -8  -8
  6 15  -5 -10 -10  -8  -7  -9
  6 15  -5 -10 -10  -7  -9  -8
  6 15  -5 -10 -10  -7  -8  -9
  6 15  -5 -10  -9 -10  -8  -7
  6 15  -5 -10  -9 -10  -7  -8
  6 15  -5 -10  -9  -9  -9  -7
  6 15  -5 -10  -9  -9  -8  -8
  6 15  -5 -10  -9  -9  -7  -9
  6 15  -5 -10  -9  -8 -10  -7
  6 15  -5 -10  -9  -8  -9  -8
  6 15  -5 -10  -9  -8  -8  -9
  6 15  -5 -10  -9  -8  -7 -10
  6 15  -5 -10  -9  -7 -10  -8
  6 15  -5 -10  -9  -7  -9  -9
  6 15  -5 -10  -9  -7  -8 -10
  6 15  -5 -10  -8 -10  -9  -7
  6 15  -5 -10  -8 -10  -8  -8
  6 15  -5 -10  -8 -10  -7  -9
  6 15  -5 -10  -8  -9 -10  -7
  6 15  -5 -10  -8  -9  -9  -8
  6 15  -5 -10  -8  -9  -8  -9
  6 15  -5 -10  -8  -9  -7 -10
  6 15  -5 -10  -8  -8 -10  -8
  6 15  -5 -10  -8  -8  -9  -9
  6 15  -5 -10  -8  -8  -8 -10
  6 15  -5 -10  -8  -7 -10  -9
  6 15  -5 -10  -8  -7  -9 -10
  6 15  -5 -10  -7 -10  -9  -8
  6 15  -5 -10  -7 -10  -8  -9
  6 15  -5 -10  -7  -9 -10  -8
  6 15  -5 -10  -7  -9  -9  -9
  6 15  -5 -10  -7  -9  -8 -10
  6 15  -5 -10  -7  -8 -10  -9
  6 15  -5 -10  -7  -8  -9 -10
  6 15  -5  -9 -10 -10  -8  -7
  6 15  -5  -9 -10 -10  -7  -8
  6 15  -5  -9 -10  -9  -9  -7
  6 15  -5  -9 -10  -9  -8  -8
  6 15  -5  -9 -10  -9  -7  -9
  6 15  -5  -9 -10  -8 -10  -7
  6 15  -5  -9 -10  -8  -9  -8
  6 15  -5  -9 -10  -8  -8  -9
  6 15  -5  -9 -10  -8  -7 -10
  6 15  -5  -9 -10  -7 -10  -8
  6 15  -5  -9 -10  -7  -9  -9
  6 15  -5  -9 -10  -7  -8 -10
  6 15  -5  -9  -9 -10  -9  -7
  6 15  -5  -9  -9 -10  -8  -8
  6 15  -5  -9  -9 -10  -7  -9
  6 15  -5  -9  -9  -9 -10  -7
  6 15  -5  -9  -9  -9  -9  -8
  6 15  -5  -9  -9  -9  -8  -9
  6 15  -5  -9  -9  -9  -7 -10
  6 15  -5  -9  -9  -8 -10  -8
  6 15  -5  -9  -9  -8  -9  -9
  6 15  -5  -9  -9  -8  -8 -10
  6 15  -5  -9  -9  -7 -10  -9
  6 15  -5  -9  -9  -7  -9 -10
  6 15  -5  -9  -8 -10 -10  -7
  6 15  -5  -9  -8 -10  -9  -8
  6 15  -5  -9  -8 -10  -8  -9
  6 15  -5  -9  -8 -10  -7 -10
  6 15  -5  -9  -8  -9 -10  -8
  6 15  -5  -9  -8  -9  -9  -9
  6 15  -5  -9  -8  -9  -8 -10
  6 15  -5  -9  -8  -8 -10  -9
  6 15  -5  -9  -8  -8  -9 -10
  6 15  -5  -9  -8  -7 -10 -10
  6 15  -5  -9  -7 -10 -10  -8
  6 15  -5  -9  -7 -10  -9  -9
  6 15  -5  -9  -7 -10  -8 -10
  6 15  -5  -9  -7  -9 -10  -9
  6 15  -5  -9  -7  -9  -9 -10
  6 15  -5  -9  -7  -8 -10 -10
  6 15  -5  -8 -10 -10  -9  -7
  6 15  -5  -8 -10 -10  -8  -8
  6 15  -5  -8 -10 -10  -7  -9
  6 15  -5  -8 -10  -9 -10  -7
  6 15  -5  -8 -10  -9  -9  -8
  6 15  -5  -8 -10  -9  -8  -9
  6 15  -5  -8 -10  -9  -7 -10
  6 15  -5  -8 -10  -8 -10  -8
  6 15  -5  -8 -10  -8  -9  -9
  6 15  -5  -8 -10  -8  -8 -10
  6 15  -5  -8 -10  -7 -10  -9
  6 15  -5  -8 -10  -7  -9 -10
  6 15  -5  -8  -9 -10 -10  -7
  6 15  -5  -8  -9 -10  -9  -8
  6 15  -5  -8  -9 -10  -8  -9
  6 15  -5  -8  -9 -10  -7 -10
  6 15  -5  -8  -9  -9 -10  -8
  6 15  -5  -8  -9  -9  -9  -9
  6 15  -5  -8  -9  -9  -8 -10
  6 15  -5  -8  -9  -8 -10  -9
  6 15  -5  -8  -9  -8  -9 -10
  6 15  -5  -8  -9  -7 -10 -10
  6 15  -5  -8  -8 -10 -10  -8
  6 15  -5  -8  -8 -10  -9  -9
  6 15  -5  -8  -8 -10  -8 -10
  6 15  -5  -8  -8  -9 -10  -9
  6 15  -5  -8  -8  -9  -9 -10
  6 15  -5  -8  -8  -8 -10 -10
  6 15  -5  -8  -7 -10 -10  -9
  6 15  -5  -8  -7 -10  -9 -10
  6 15  -5  -8  -7  -9 -10 -10
  6 15  -5  -7 -10 -10  -9  -8
  6 15  -5  -7 -10 -10  -8  -9
  6 15  -5  -7 -10  -9 -10  -8
  6 15  -5  -7 -10  -9  -9  -9
  6 15  -5  -7 -10  -9  -8 -10
  6 15  -5  -7 -10  -8 -10  -9
  6 15  -5  -7 -10  -8  -9 -10
  6 15  -5  -7  -9 -10 -10  -8
  6 15  -5  -7  -9 -10  -9  -9
  6 15  -5  -7  -9 -10  -8 -10
  6 15  -5  -7  -9  -9 -10  -9
  6 15  -5  -7  -9  -9  -9 -10
  6 15  -5  -7  -9  -8 -10 -10
  6 15  -5  -7  -8 -10 -10  -9
  6 15  -5  -7  -8 -10  -9 -10
  6 15  -5  -7  -8  -9 -10 -10
  6 16  -5 -11 -11  -9  -9  -6
  6 16  -5 -11 -11  -9  -6  -9
  6 16  -5 -11 -11  -6  -9  -9
  6 16  -5 -11 -10 -10  -9  -6
  6 16  -5 -11 -10 -10  -6  -9
  6 16  -5 -11 -10  -9 -10  -6
  6 16  -5 -11 -10  -9  -6 -10
  6 16  -5 -11 -10  -6 -10  -9
  6 16  -5 -11 -10  -6  -9 -10
  6 16  -5 -11  -9 -11  -9  -6
  6 16  -5 -11  -9 -11  -6  -9
  6 16  -5 -11  -9 -10 -10  -6
  6 16  -5 -11  -9 -10  -6 -10
  6 16  -5 -11  -9  -9 -11  -6
  6 16  -5 -11  -9  -9  -6 -11
  6 16  -5 -11  -9  -6 -11  -9
  6 16  -5 -11  -9  -6 -10 -10
  6 16  -5 -11  -9  -6  -9 -11
  6 16  -5 -11  -6 -11  -9  -9
  6 16  -5 -11  -6 -10 -10  -9
  6 16  -5 -11  -6 -10  -9 -10
  6 16  -5 -11  -6  -9 -11  -9
  6 16  -5 -11  -6  -9 -10 -10
  6 16  -5 -11  -6  -9  -9 -11
  6 16  -5 -10 -11 -10  -9  -6
  6 16  -5 -10 -11 -10  -6  -9
  6 16  -5 -10 -11  -9 -10  -6
  6 16  -5 -10 -11  -9  -6 -10
  6 16  -5 -10 -11  -6 -10  -9
  6 16  -5 -10 -11  -6  -9 -10
  6 16  -5 -10 -10 -11  -9  -6
  6 16  -5 -10 -10 -11  -6  -9
  6 16  -5 -10 -10 -10 -10  -6
  6 16  -5 -10 -10 -10  -6 -10
  6 16  -5 -10 -10  -9 -11  -6
  6 16  -5 -10 -10  -9  -6 -11
  6 16  -5 -10 -10  -6 -11  -9
  6 16  -5 -10 -10  -6 -10 -10
  6 16  -5 -10 -10  -6  -9 -11
  6 16  -5 -10  -9 -11 -10  -6
  6 16  -5 -10  -9 -11  -6 -10
  6 16  -5 -10  -9 -10 -11  -6
  6 16  -5 -10  -9 -10  -6 -11
  6 16  -5 -10  -9  -6 -11 -10
  6 16  -5 -10  -9  -6 -10 -11
  6 16  -5 -10  -6 -11 -10  -9
  6 16  -5 -10  -6 -11  -9 -10
  6 16  -5 -10  -6 -10 -11  -9
  6 16  -5 -10  -6 -10 -10 -10
  6 16  -5 -10  -6 -10  -9 -11
  6 16  -5 -10  -6  -9 -11 -10
  6 16  -5 -10  -6  -9 -10 -11
  6 16  -5  -9 -11 -11  -9  -6
  6 16  -5  -9 -11 -11  -6  -9
  6 16  -5  -9 -11 -10 -10  -6
  6 16  -5  -9 -11 -10  -6 -10
  6 16  -5  -9 -11  -9 -11  -6
  6 16  -5  -9 -11  -9  -6 -11
  6 16  -5  -9 -11  -6 -11  -9
  6 16  -5  -9 -11  -6 -10 -10
  6 16  -5  -9 -11  -6  -9 -11
  6 16  -5  -9 -10 -11 -10  -6
  6 16  -5  -9 -10 -11  -6 -10
  6 16  -5  -9 -10 -10 -11  -6
  6 16  -5  -9 -10 -10  -6 -11
  6 16  -5  -9 -10  -6 -11 -10
  6 16  -5  -9 -10  -6 -10 -11
  6 16  -5  -9  -9 -11 -11  -6
  6 16  -5  -9  -9 -11  -6 -11
  6 16  -5  -9  -9  -6 -11 -11
  6 16  -5  -9  -6 -11 -11  -9
  6 16  -5  -9  -6 -11 -10 -10
  6 16  -5  -9  -6 -11  -9 -11
  6 16  -5  -9  -6 -10 -11 -10
  6 16  -5  -9  -6 -10 -10 -11
  6 16  -5  -9  -6  -9 -11 -11
  6 16  -5  -6 -11 -11  -9  -9
  6 16  -5  -6 -11 -10 -10  -9
  6 16  -5  -6 -11 -10  -9 -10
  6 16  -5  -6 -11  -9 -11  -9
  6 16  -5  -6 -11  -9 -10 -10
  6 16  -5  -6 -11  -9  -9 -11
  6 16  -5  -6 -10 -11 -10  -9
  6 16  -5  -6 -10 -11  -9 -10
  6 16  -5  -6 -10 -10 -11  -9
  6 16  -5  -6 -10 -10 -10 -10
  6 16  -5  -6 -10 -10  -9 -11
  6 16  -5  -6 -10  -9 -11 -10
  6 16  -5  -6 -10  -9 -10 -11
  6 16  -5  -6  -9 -11 -11  -9
  6 16  -5  -6  -9 -11 -10 -10
  6 16  -5  -6  -9 -11  -9 -11
  6 16  -5  -6  -9 -10 -11 -10
  6 16  -5  -6  -9 -10 -10 -11
  6 16  -5  -6  -9  -9 -11 -11
  6 17  -5 -11 -11 -10  -9  -8
  6 17  -5 -11 -11 -10  -8  -9
  6 17  -5 -11 -11  -9 -10  -8
  6 17  -5 -11 -11  -9  -9  -9
  6 17  -5 -11 -11  -9  -8 -10
  6 17  -5 -11 -11  -8 -10  -9
  6 17  -5 -11 -11  -8  -9 -10
  6 17  -5 -11 -10 -11  -9  -8
  6 17  -5 -11 -10 -11  -8  -9
  6 17  -5 -11 -10 -10 -10  -8
  6 17  -5 -11 -10 -10  -9  -9
  6 17  -5 -11 -10 -10  -8 -10
  6 17  -5 -11 -10  -9 -11  -8
  6 17  -5 -11 -10  -9 -10  -9
  6 17  -5 -11 -10  -9  -9 -10
  6 17  -5 -11 -10  -9  -8 -11
  6 17  -5 -11 -10  -8 -11  -9
  6 17  -5 -11 -10  -8 -10 -10
  6 17  -5 -11 -10  -8  -9 -11
  6 17  -5 -11  -9 -11 -10  -8
  6 17  -5 -11  -9 -11  -9  -9
  6 17  -5 -11  -9 -11  -8 -10
  6 17  -5 -11  -9 -10 -11  -8
  6 17  -5 -11  -9 -10 -10  -9
  6 17  -5 -11  -9 -10  -9 -10
  6 17  -5 -11  -9 -10  -8 -11
  6 17  -5 -11  -9  -9 -11  -9
  6 17  -5 -11  -9  -9 -10 -10
  6 17  -5 -11  -9  -9  -9 -11
  6 17  -5 -11  -9  -8 -11 -10
  6 17  -5 -11  -9  -8 -10 -11
  6 17  -5 -11  -8 -11 -10  -9
  6 17  -5 -11  -8 -11  -9 -10
  6 17  -5 -11  -8 -10 -11  -9
  6 17  -5 -11  -8 -10 -10 -10
  6 17  -5 -11  -8 -10  -9 -11
  6 17  -5 -11  -8  -9 -11 -10
  6 17  -5 -11  -8  -9 -10 -11
  6 17  -5 -10 -11 -11  -9  -8
  6 17  -5 -10 -11 -11  -8  -9
  6 17  -5 -10 -11 -10 -10  -8
  6 17  -5 -10 -11 -10  -9  -9
  6 17  -5 -10 -11 -10  -8 -10
  6 17  -5 -10 -11  -9 -11  -8
  6 17  -5 -10 -11  -9 -10  -9
  6 17  -5 -10 -11  -9  -9 -10
  6 17  -5 -10 -11  -9  -8 -11
  6 17  -5 -10 -11  -8 -11  -9
  6 17  -5 -10 -11  -8 -10 -10
  6 17  -5 -10 -11  -8  -9 -11
  6 17  -5 -10 -10 -11 -10  -8
  6 17  -5 -10 -10 -11  -9  -9
  6 17  -5 -10 -10 -11  -8 -10
  6 17  -5 -10 -10 -10 -11  -8
  6 17  -5 -10 -10 -10 -10  -9
  6 17  -5 -10 -10 -10  -9 -10
  6 17  -5 -10 -10 -10  -8 -11
  6 17  -5 -10 -10  -9 -11  -9
  6 17  -5 -10 -10  -9 -10 -10
  6 17  -5 -10 -10  -9  -9 -11
  6 17  -5 -10 -10  -8 -11 -10
  6 17  -5 -10 -10  -8 -10 -11
  6 17  -5 -10  -9 -11 -11  -8
  6 17  -5 -10  -9 -11 -10  -9
  6 17  -5 -10  -9 -11  -9 -10
  6 17  -5 -10  -9 -11  -8 -11
  6 17  -5 -10  -9 -10 -11  -9
  6 17  -5 -10  -9 -10 -10 -10
  6 17  -5 -10  -9 -10  -9 -11
  6 17  -5 -10  -9  -9 -11 -10
  6 17  -5 -10  -9  -9 -10 -11
  6 17  -5 -10  -9  -8 -11 -11
  6 17  -5 -10  -8 -11 -11  -9
  6 17  -5 -10  -8 -11 -10 -10
  6 17  -5 -10  -8 -11  -9 -11
  6 17  -5 -10  -8 -10 -11 -10
  6 17  -5 -10  -8 -10 -10 -11
  6 17  -5 -10  -8  -9 -11 -11
  6 17  -5  -9 -11 -11 -10  -8
  6 17  -5  -9 -11 -11  -9  -9
  6 17  -5  -9 -11 -11  -8 -10
  6 17  -5  -9 -11 -10 -11  -8
  6 17  -5  -9 -11 -10 -10  -9
  6 17  -5  -9 -11 -10  -9 -10
  6 17  -5  -9 -11 -10  -8 -11
  6 17  -5  -9 -11  -9 -11  -9
  6 17  -5  -9 -11  -9 -10 -10
  6 17  -5  -9 -11  -9  -9 -11
  6 17  -5  -9 -11  -8 -11 -10
  6 17  -5  -9 -11  -8 -10 -11
  6 17  -5  -9 -10 -11 -11  -8
  6 17  -5  -9 -10 -11 -10  -9
  6 17  -5  -9 -10 -11  -9 -10
  6 17  -5  -9 -10 -11  -8 -11
  6 17  -5  -9 -10 -10 -11  -9
  6 17  -5  -9 -10 -10 -10 -10
  6 17  -5  -9 -10 -10  -9 -11
  6 17  -5  -9 -10  -9 -11 -10
  6 17  -5  -9 -10  -9 -10 -11
  6 17  -5  -9 -10  -8 -11 -11
  6 17  -5  -9  -9 -11 -11  -9
  6 17  -5  -9  -9 -11 -10 -10
  6 17  -5  -9  -9 -11  -9 -11
  6 17  -5  -9  -9 -10 -11 -10
  6 17  -5  -9  -9 -10 -10 -11
  6 17  -5  -9  -9  -9 -11 -11
  6 17  -5  -9  -8 -11 -11 -10
  6 17  -5  -9  -8 -11 -10 -11
  6 17  -5  -9  -8 -10 -11 -11
  6 17  -5  -8 -11 -11 -10  -9
  6 17  -5  -8 -11 -11  -9 -10
  6 17  -5  -8 -11 -10 -11  -9
  6 17  -5  -8 -11 -10 -10 -10
  6 17  -5  -8 -11 -10  -9 -11
  6 17  -5  -8 -11  -9 -11 -10
  6 17  -5  -8 -11  -9 -10 -11
  6 17  -5  -8 -10 -11 -11  -9
  6 17  -5  -8 -10 -11 -10 -10
  6 17  -5  -8 -10 -11  -9 -11
  6 17  -5  -8 -10 -10 -11 -10
  6 17  -5  -8 -10 -10 -10 -11
  6 17  -5  -8 -10  -9 -11 -11
  6 17  -5  -8  -9 -11 -11 -10
  6 17  -5  -8  -9 -11 -10 -11
  6 17  -5  -8  -9 -10 -11 -11
  6 18  -5 -12 -12 -10 -10  -7
  6 18  -5 -12 -12 -10  -7 -10
  6 18  -5 -12 -12  -7 -10 -10
  6 18  -5 -12 -11 -11 -10  -7
  6 18  -5 -12 -11 -11  -7 -10
  6 18  -5 -12 -11 -10 -11  -7
  6 18  -5 -12 -11 -10  -7 -11
  6 18  -5 -12 -11  -7 -11 -10
  6 18  -5 -12 -11  -7 -10 -11
  6 18  -5 -12 -10 -12 -10  -7
  6 18  -5 -12 -10 -12  -7 -10
  6 18  -5 -12 -10 -11 -11  -7
  6 18  -5 -12 -10 -11  -7 -11
  6 18  -5 -12 -10 -10 -12  -7
  6 18  -5 -12 -10 -10  -7 -12
  6 18  -5 -12 -10  -7 -12 -10
  6 18  -5 -12 -10  -7 -11 -11
  6 18  -5 -12 -10  -7 -10 -12
  6 18  -5 -12  -7 -12 -10 -10
  6 18  -5 -12  -7 -11 -11 -10
  6 18  -5 -12  -7 -11 -10 -11
  6 18  -5 -12  -7 -10 -12 -10
  6 18  -5 -12  -7 -10 -11 -11
  6 18  -5 -12  -7 -10 -10 -12
  6 18  -5 -11 -12 -11 -10  -7
  6 18  -5 -11 -12 -11  -7 -10
  6 18  -5 -11 -12 -10 -11  -7
  6 18  -5 -11 -12 -10  -7 -11
  6 18  -5 -11 -12  -7 -11 -10
  6 18  -5 -11 -12  -7 -10 -11
  6 18  -5 -11 -11 -12 -10  -7
  6 18  -5 -11 -11 -12  -7 -10
  6 18  -5 -11 -11 -11 -11  -7
  6 18  -5 -11 -11 -11  -7 -11
  6 18  -5 -11 -11 -10 -12  -7
  6 18  -5 -11 -11 -10  -7 -12
  6 18  -5 -11 -11  -7 -12 -10
  6 18  -5 -11 -11  -7 -11 -11
  6 18  -5 -11 -11  -7 -10 -12
  6 18  -5 -11 -10 -12 -11  -7
  6 18  -5 -11 -10 -12  -7 -11
  6 18  -5 -11 -10 -11 -12  -7
  6 18  -5 -11 -10 -11  -7 -12
  6 18  -5 -11 -10  -7 -12 -11
  6 18  -5 -11 -10  -7 -11 -12
  6 18  -5 -11  -7 -12 -11 -10
  6 18  -5 -11  -7 -12 -10 -11
  6 18  -5 -11  -7 -11 -12 -10
  6 18  -5 -11  -7 -11 -11 -11
  6 18  -5 -11  -7 -11 -10 -12
  6 18  -5 -11  -7 -10 -12 -11
  6 18  -5 -11  -7 -10 -11 -12
  6 18  -5 -10 -12 -12 -10  -7
  6 18  -5 -10 -12 -12  -7 -10
  6 18  -5 -10 -12 -11 -11  -7
  6 18  -5 -10 -12 -11  -7 -11
  6 18  -5 -10 -12 -10 -12  -7
  6 18  -5 -10 -12 -10  -7 -12
  6 18  -5 -10 -12  -7 -12 -10
  6 18  -5 -10 -12  -7 -11 -11
  6 18  -5 -10 -12  -7 -10 -12
  6 18  -5 -10 -11 -12 -11  -7
  6 18  -5 -10 -11 -12  -7 -11
  6 18  -5 -10 -11 -11 -12  -7
  6 18  -5 -10 -11 -11  -7 -12
  6 18  -5 -10 -11  -7 -12 -11
  6 18  -5 -10 -11  -7 -11 -12
  6 18  -5 -10 -10 -12 -12  -7
  6 18  -5 -10 -10 -12  -7 -12
  6 18  -5 -10 -10  -7 -12 -12
  6 18  -5 -10  -7 -12 -12 -10
  6 18  -5 -10  -7 -12 -11 -11
  6 18  -5 -10  -7 -12 -10 -12
  6 18  -5 -10  -7 -11 -12 -11
  6 18  -5 -10  -7 -11 -11 -12
  6 18  -5 -10  -7 -10 -12 -12
  6 18  -5  -7 -12 -12 -10 -10
  6 18  -5  -7 -12 -11 -11 -10
  6 18  -5  -7 -12 -11 -10 -11
  6 18  -5  -7 -12 -10 -12 -10
  6 18  -5  -7 -12 -10 -11 -11
  6 18  -5  -7 -12 -10 -10 -12
  6 18  -5  -7 -11 -12 -11 -10
  6 18  -5  -7 -11 -12 -10 -11
  6 18  -5  -7 -11 -11 -12 -10
  6 18  -5  -7 -11 -11 -11 -11
  6 18  -5  -7 -11 -11 -10 -12
  6 18  -5  -7 -11 -10 -12 -11
  6 18  -5  -7 -11 -10 -11 -12
  6 18  -5  -7 -10 -12 -12 -10
  6 18  -5  -7 -10 -12 -11 -11
  6 18  -5  -7 -10 -12 -10 -12
  6 18  -5  -7 -10 -11 -12 -11
  6 18  -5  -7 -10 -11 -11 -12
  6 18  -5  -7 -10 -10 -12 -12
  6 19  -5 -12 -12 -11 -10  -9
  6 19  -5 -12 -12 -11  -9 -10
  6 19  -5 -12 -12 -10 -11  -9
  6 19  -5 -12 -12 -10 -10 -10
  6 19  -5 -12 -12 -10  -9 -11
  6 19  -5 -12 -12  -9 -11 -10
  6 19  -5 -12 -12  -9 -10 -11
  6 19  -5 -12 -11 -12 -10  -9
  6 19  -5 -12 -11 -12  -9 -10
  6 19  -5 -12 -11 -11 -11  -9
  6 19  -5 -12 -11 -11 -10 -10
  6 19  -5 -12 -11 -11  -9 -11
  6 19  -5 -12 -11 -10 -12  -9
  6 19  -5 -12 -11 -10 -11 -10
  6 19  -5 -12 -11 -10 -10 -11
  6 19  -5 -12 -11 -10  -9 -12
  6 19  -5 -12 -11  -9 -12 -10
  6 19  -5 -12 -11  -9 -11 -11
  6 19  -5 -12 -11  -9 -10 -12
  6 19  -5 -12 -10 -12 -11  -9
  6 19  -5 -12 -10 -12 -10 -10
  6 19  -5 -12 -10 -12  -9 -11
  6 19  -5 -12 -10 -11 -12  -9
  6 19  -5 -12 -10 -11 -11 -10
  6 19  -5 -12 -10 -11 -10 -11
  6 19  -5 -12 -10 -11  -9 -12
  6 19  -5 -12 -10 -10 -12 -10
  6 19  -5 -12 -10 -10 -11 -11
  6 19  -5 -12 -10 -10 -10 -12
  6 19  -5 -12 -10  -9 -12 -11
  6 19  -5 -12 -10  -9 -11 -12
  6 19  -5 -12  -9 -12 -11 -10
  6 19  -5 -12  -9 -12 -10 -11
  6 19  -5 -12  -9 -11 -12 -10
  6 19  -5 -12  -9 -11 -11 -11
  6 19  -5 -12  -9 -11 -10 -12
  6 19  -5 -12  -9 -10 -12 -11
  6 19  -5 -12  -9 -10 -11 -12
  6 19  -5 -11 -12 -12 -10  -9
  6 19  -5 -11 -12 -12  -9 -10
  6 19  -5 -11 -12 -11 -11  -9
  6 19  -5 -11 -12 -11 -10 -10
  6 19  -5 -11 -12 -11  -9 -11
  6 19  -5 -11 -12 -10 -12  -9
  6 19  -5 -11 -12 -10 -11 -10
  6 19  -5 -11 -12 -10 -10 -11
  6 19  -5 -11 -12 -10  -9 -12
  6 19  -5 -11 -12  -9 -12 -10
  6 19  -5 -11 -12  -9 -11 -11
  6 19  -5 -11 -12  -9 -10 -12
  6 19  -5 -11 -11 -12 -11  -9
  6 19  -5 -11 -11 -12 -10 -10
  6 19  -5 -11 -11 -12  -9 -11
  6 19  -5 -11 -11 -11 -12  -9
  6 19  -5 -11 -11 -11 -11 -10
  6 19  -5 -11 -11 -11 -10 -11
  6 19  -5 -11 -11 -11  -9 -12
  6 19  -5 -11 -11 -10 -12 -10
  6 19  -5 -11 -11 -10 -11 -11
  6 19  -5 -11 -11 -10 -10 -12
  6 19  -5 -11 -11  -9 -12 -11
  6 19  -5 -11 -11  -9 -11 -12
  6 19  -5 -11 -10 -12 -12  -9
  6 19  -5 -11 -10 -12 -11 -10
  6 19  -5 -11 -10 -12 -10 -11
  6 19  -5 -11 -10 -12  -9 -12
  6 19  -5 -11 -10 -11 -12 -10
  6 19  -5 -11 -10 -11 -11 -11
  6 19  -5 -11 -10 -11 -10 -12
  6 19  -5 -11 -10 -10 -12 -11
  6 19  -5 -11 -10 -10 -11 -12
  6 19  -5 -11 -10  -9 -12 -12
  6 19  -5 -11  -9 -12 -12 -10
  6 19  -5 -11  -9 -12 -11 -11
  6 19  -5 -11  -9 -12 -10 -12
  6 19  -5 -11  -9 -11 -12 -11
  6 19  -5 -11  -9 -11 -11 -12
  6 19  -5 -11  -9 -10 -12 -12
  6 19  -5 -10 -12 -12 -11  -9
  6 19  -5 -10 -12 -12 -10 -10
  6 19  -5 -10 -12 -12  -9 -11
  6 19  -5 -10 -12 -11 -12  -9
  6 19  -5 -10 -12 -11 -11 -10
  6 19  -5 -10 -12 -11 -10 -11
  6 19  -5 -10 -12 -11  -9 -12
  6 19  -5 -10 -12 -10 -12 -10
  6 19  -5 -10 -12 -10 -11 -11
  6 19  -5 -10 -12 -10 -10 -12
  6 19  -5 -10 -12  -9 -12 -11
  6 19  -5 -10 -12  -9 -11 -12
  6 19  -5 -10 -11 -12 -12  -9
  6 19  -5 -10 -11 -12 -11 -10
  6 19  -5 -10 -11 -12 -10 -11
  6 19  -5 -10 -11 -12  -9 -12
  6 19  -5 -10 -11 -11 -12 -10
  6 19  -5 -10 -11 -11 -11 -11
  6 19  -5 -10 -11 -11 -10 -12
  6 19  -5 -10 -11 -10 -12 -11
  6 19  -5 -10 -11 -10 -11 -12
  6 19  -5 -10 -11  -9 -12 -12
  6 19  -5 -10 -10 -12 -12 -10
  6 19  -5 -10 -10 -12 -11 -11
  6 19  -5 -10 -10 -12 -10 -12
  6 19  -5 -10 -10 -11 -12 -11
  6 19  -5 -10 -10 -11 -11 -12
  6 19  -5 -10 -10 -10 -12 -12
  6 19  -5 -10  -9 -12 -12 -11
  6 19  -5 -10  -9 -12 -11 -12
  6 19  -5 -10  -9 -11 -12 -12
  6 19  -5  -9 -12 -12 -11 -10
  6 19  -5  -9 -12 -12 -10 -11
  6 19  -5  -9 -12 -11 -12 -10
  6 19  -5  -9 -12 -11 -11 -11
  6 19  -5  -9 -12 -11 -10 -12
  6 19  -5  -9 -12 -10 -12 -11
  6 19  -5  -9 -12 -10 -11 -12
  6 19  -5  -9 -11 -12 -12 -10
  6 19  -5  -9 -11 -12 -11 -11
  6 19  -5  -9 -11 -12 -10 -12
  6 19  -5  -9 -11 -11 -12 -11
  6 19  -5  -9 -11 -11 -11 -12
  6 19  -5  -9 -11 -10 -12 -12
  6 19  -5  -9 -10 -12 -12 -11
  6 19  -5  -9 -10 -12 -11 -12
  6 19  -5  -9 -10 -11 -12 -12
  6 20  -5 -13 -13 -11 -11  -8
  6 20  -5 -13 -13 -11  -8 -11
  6 20  -5 -13 -13  -8 -11 -11
  6 20  -5 -13 -12 -12 -11  -8
  6 20  -5 -13 -12 -12  -8 -11
  6 20  -5 -13 -12 -11 -12  -8
  6 20  -5 -13 -12 -11  -8 -12
  6 20  -5 -13 -12  -8 -12 -11
  6 20  -5 -13 -12  -8 -11 -12
  6 20  -5 -13 -11 -13 -11  -8
  6 20  -5 -13 -11 -13  -8 -11
  6 20  -5 -13 -11 -12 -12  -8
  6 20  -5 -13 -11 -12  -8 -12
  6 20  -5 -13 -11 -11 -13  -8
  6 20  -5 -13 -11 -11  -8 -13
  6 20  -5 -13 -11  -8 -13 -11
  6 20  -5 -13 -11  -8 -12 -12
  6 20  -5 -13 -11  -8 -11 -13
  6 20  -5 -13  -8 -13 -11 -11
  6 20  -5 -13  -8 -12 -12 -11
  6 20  -5 -13  -8 -12 -11 -12
  6 20  -5 -13  -8 -11 -13 -11
  6 20  -5 -13  -8 -11 -12 -12
  6 20  -5 -13  -8 -11 -11 -13
  6 20  -5 -12 -13 -12 -11  -8
  6 20  -5 -12 -13 -12  -8 -11
  6 20  -5 -12 -13 -11 -12  -8
  6 20  -5 -12 -13 -11  -8 -12
  6 20  -5 -12 -13  -8 -12 -11
  6 20  -5 -12 -13  -8 -11 -12
  6 20  -5 -12 -12 -13 -11  -8
  6 20  -5 -12 -12 -13  -8 -11
  6 20  -5 -12 -12 -12 -12  -8
  6 20  -5 -12 -12 -12  -8 -12
  6 20  -5 -12 -12 -11 -13  -8
  6 20  -5 -12 -12 -11  -8 -13
  6 20  -5 -12 -12  -8 -13 -11
  6 20  -5 -12 -12  -8 -12 -12
  6 20  -5 -12 -12  -8 -11 -13
  6 20  -5 -12 -11 -13 -12  -8
  6 20  -5 -12 -11 -13  -8 -12
  6 20  -5 -12 -11 -12 -13  -8
  6 20  -5 -12 -11 -12  -8 -13
  6 20  -5 -12 -11  -8 -13 -12
  6 20  -5 -12 -11  -8 -12 -13
  6 20  -5 -12  -8 -13 -12 -11
  6 20  -5 -12  -8 -13 -11 -12
  6 20  -5 -12  -8 -12 -13 -11
  6 20  -5 -12  -8 -12 -12 -12
  6 20  -5 -12  -8 -12 -11 -13
  6 20  -5 -12  -8 -11 -13 -12
  6 20  -5 -12  -8 -11 -12 -13
  6 20  -5 -11 -13 -13 -11  -8
  6 20  -5 -11 -13 -13  -8 -11
  6 20  -5 -11 -13 -12 -12  -8
  6 20  -5 -11 -13 -12  -8 -12
  6 20  -5 -11 -13 -11 -13  -8
  6 20  -5 -11 -13 -11  -8 -13
  6 20  -5 -11 -13  -8 -13 -11
  6 20  -5 -11 -13  -8 -12 -12
  6 20  -5 -11 -13  -8 -11 -13
  6 20  -5 -11 -12 -13 -12  -8
  6 20  -5 -11 -12 -13  -8 -12
  6 20  -5 -11 -12 -12 -13  -8
  6 20  -5 -11 -12 -12  -8 -13
  6 20  -5 -11 -12  -8 -13 -12
  6 20  -5 -11 -12  -8 -12 -13
  6 20  -5 -11 -11 -13 -13  -8
  6 20  -5 -11 -11 -13  -8 -13
  6 20  -5 -11 -11  -8 -13 -13
  6 20  -5 -11  -8 -13 -13 -11
  6 20  -5 -11  -8 -13 -12 -12
  6 20  -5 -11  -8 -13 -11 -13
  6 20  -5 -11  -8 -12 -13 -12
  6 20  -5 -11  -8 -12 -12 -13
  6 20  -5 -11  -8 -11 -13 -13
  6 20  -5  -8 -13 -13 -11 -11
  6 20  -5  -8 -13 -12 -12 -11
  6 20  -5  -8 -13 -12 -11 -12
  6 20  -5  -8 -13 -11 -13 -11
  6 20  -5  -8 -13 -11 -12 -12
  6 20  -5  -8 -13 -11 -11 -13
  6 20  -5  -8 -12 -13 -12 -11
  6 20  -5  -8 -12 -13 -11 -12
  6 20  -5  -8 -12 -12 -13 -11
  6 20  -5  -8 -12 -12 -12 -12
  6 20  -5  -8 -12 -12 -11 -13
  6 20  -5  -8 -12 -11 -13 -12
  6 20  -5  -8 -12 -11 -12 -13
  6 20  -5  -8 -11 -13 -13 -11
  6 20  -5  -8 -11 -13 -12 -12
  6 20  -5  -8 -11 -13 -11 -13
  6 20  -5  -8 -11 -12 -13 -12
  6 20  -5  -8 -11 -12 -12 -13
  6 20  -5  -8 -11 -11 -13 -13
  6 21  -5 -13 -13 -12 -11 -10
  6 21  -5 -13 -13 -12 -10 -11
  6 21  -5 -13 -13 -11 -12 -10
  6 21  -5 -13 -13 -11 -11 -11
  6 21  -5 -13 -13 -11 -10 -12
  6 21  -5 -13 -13 -10 -12 -11
  6 21  -5 -13 -13 -10 -11 -12
  6 21  -5 -13 -12 -13 -11 -10
  6 21  -5 -13 -12 -13 -10 -11
  6 21  -5 -13 -12 -12 -12 -10
  6 21  -5 -13 -12 -12 -11 -11
  6 21  -5 -13 -12 -12 -10 -12
  6 21  -5 -13 -12 -11 -13 -10
  6 21  -5 -13 -12 -11 -12 -11
  6 21  -5 -13 -12 -11 -11 -12
  6 21  -5 -13 -12 -11 -10 -13
  6 21  -5 -13 -12 -10 -13 -11
  6 21  -5 -13 -12 -10 -12 -12
  6 21  -5 -13 -12 -10 -11 -13
  6 21  -5 -13 -11 -13 -12 -10
  6 21  -5 -13 -11 -13 -11 -11
  6 21  -5 -13 -11 -13 -10 -12
  6 21  -5 -13 -11 -12 -13 -10
  6 21  -5 -13 -11 -12 -12 -11
  6 21  -5 -13 -11 -12 -11 -12
  6 21  -5 -13 -11 -12 -10 -13
  6 21  -5 -13 -11 -11 -13 -11
  6 21  -5 -13 -11 -11 -12 -12
  6 21  -5 -13 -11 -11 -11 -13
  6 21  -5 -13 -11 -10 -13 -12
  6 21  -5 -13 -11 -10 -12 -13
  6 21  -5 -13 -10 -13 -12 -11
  6 21  -5 -13 -10 -13 -11 -12
  6 21  -5 -13 -10 -12 -13 -11
  6 21  -5 -13 -10 -12 -12 -12
  6 21  -5 -13 -10 -12 -11 -13
  6 21  -5 -13 -10 -11 -13 -12
  6 21  -5 -13 -10 -11 -12 -13
  6 21  -5 -12 -13 -13 -11 -10
  6 21  -5 -12 -13 -13 -10 -11
  6 21  -5 -12 -13 -12 -12 -10
  6 21  -5 -12 -13 -12 -11 -11
  6 21  -5 -12 -13 -12 -10 -12
  6 21  -5 -12 -13 -11 -13 -10
  6 21  -5 -12 -13 -11 -12 -11
  6 21  -5 -12 -13 -11 -11 -12
  6 21  -5 -12 -13 -11 -10 -13
  6 21  -5 -12 -13 -10 -13 -11
  6 21  -5 -12 -13 -10 -12 -12
  6 21  -5 -12 -13 -10 -11 -13
  6 21  -5 -12 -12 -13 -12 -10
  6 21  -5 -12 -12 -13 -11 -11
  6 21  -5 -12 -12 -13 -10 -12
  6 21  -5 -12 -12 -12 -13 -10
  6 21  -5 -12 -12 -12 -12 -11
  6 21  -5 -12 -12 -12 -11 -12
  6 21  -5 -12 -12 -12 -10 -13
  6 21  -5 -12 -12 -11 -13 -11
  6 21  -5 -12 -12 -11 -12 -12
  6 21  -5 -12 -12 -11 -11 -13
  6 21  -5 -12 -12 -10 -13 -12
  6 21  -5 -12 -12 -10 -12 -13
  6 21  -5 -12 -11 -13 -13 -10
  6 21  -5 -12 -11 -13 -12 -11
  6 21  -5 -12 -11 -13 -11 -12
  6 21  -5 -12 -11 -13 -10 -13
  6 21  -5 -12 -11 -12 -13 -11
  6 21  -5 -12 -11 -12 -12 -12
  6 21  -5 -12 -11 -12 -11 -13
  6 21  -5 -12 -11 -11 -13 -12
  6 21  -5 -12 -11 -11 -12 -13
  6 21  -5 -12 -11 -10 -13 -13
  6 21  -5 -12 -10 -13 -13 -11
  6 21  -5 -12 -10 -13 -12 -12
  6 21  -5 -12 -10 -13 -11 -13
  6 21  -5 -12 -10 -12 -13 -12
  6 21  -5 -12 -10 -12 -12 -13
  6 21  -5 -12 -10 -11 -13 -13
  6 21  -5 -11 -13 -13 -12 -10
  6 21  -5 -11 -13 -13 -11 -11
  6 21  -5 -11 -13 -13 -10 -12
  6 21  -5 -11 -13 -12 -13 -10
  6 21  -5 -11 -13 -12 -12 -11
  6 21  -5 -11 -13 -12 -11 -12
  6 21  -5 -11 -13 -12 -10 -13
  6 21  -5 -11 -13 -11 -13 -11
  6 21  -5 -11 -13 -11 -12 -12
  6 21  -5 -11 -13 -11 -11 -13
  6 21  -5 -11 -13 -10 -13 -12
  6 21  -5 -11 -13 -10 -12 -13
  6 21  -5 -11 -12 -13 -13 -10
  6 21  -5 -11 -12 -13 -12 -11
  6 21  -5 -11 -12 -13 -11 -12
  6 21  -5 -11 -12 -13 -10 -13
  6 21  -5 -11 -12 -12 -13 -11
  6 21  -5 -11 -12 -12 -12 -12
  6 21  -5 -11 -12 -12 -11 -13
  6 21  -5 -11 -12 -11 -13 -12
  6 21  -5 -11 -12 -11 -12 -13
  6 21  -5 -11 -12 -10 -13 -13
  6 21  -5 -11 -11 -13 -13 -11
  6 21  -5 -11 -11 -13 -12 -12
  6 21  -5 -11 -11 -13 -11 -13
  6 21  -5 -11 -11 -12 -13 -12
  6 21  -5 -11 -11 -12 -12 -13
  6 21  -5 -11 -11 -11 -13 -13
  6 21  -5 -11 -10 -13 -13 -12
  6 21  -5 -11 -10 -13 -12 -13
  6 21  -5 -11 -10 -12 -13 -13
  6 21  -5 -10 -13 -13 -12 -11
  6 21  -5 -10 -13 -13 -11 -12
  6 21  -5 -10 -13 -12 -13 -11
  6 21  -5 -10 -13 -12 -12 -12
  6 21  -5 -10 -13 -12 -11 -13
  6 21  -5 -10 -13 -11 -13 -12
  6 21  -5 -10 -13 -11 -12 -13
  6 21  -5 -10 -12 -13 -13 -11
  6 21  -5 -10 -12 -13 -12 -12
  6 21  -5 -10 -12 -13 -11 -13
  6 21  -5 -10 -12 -12 -13 -12
  6 21  -5 -10 -12 -12 -12 -13
  6 21  -5 -10 -12 -11 -13 -13
  6 21  -5 -10 -11 -13 -13 -12
  6 21  -5 -10 -11 -13 -12 -13
  6 21  -5 -10 -11 -12 -13 -13
  6 22  -5 -14 -14 -12 -12  -9
  6 22  -5 -14 -14 -12  -9 -12
  6 22  -5 -14 -14  -9 -12 -12
  6 22  -5 -14 -13 -13 -12  -9
  6 22  -5 -14 -13 -13  -9 -12
  6 22  -5 -14 -13 -12 -13  -9
  6 22  -5 -14 -13 -12  -9 -13
  6 22  -5 -14 -13  -9 -13 -12
  6 22  -5 -14 -13  -9 -12 -13
  6 22  -5 -14 -12 -14 -12  -9
  6 22  -5 -14 -12 -14  -9 -12
  6 22  -5 -14 -12 -13 -13  -9
  6 22  -5 -14 -12 -13  -9 -13
  6 22  -5 -14 -12 -12 -14  -9
  6 22  -5 -14 -12 -12  -9 -14
  6 22  -5 -14 -12  -9 -14 -12
  6 22  -5 -14 -12  -9 -13 -13
  6 22  -5 -14 -12  -9 -12 -14
  6 22  -5 -14  -9 -14 -12 -12
  6 22  -5 -14  -9 -13 -13 -12
  6 22  -5 -14  -9 -13 -12 -13
  6 22  -5 -14  -9 -12 -14 -12
  6 22  -5 -14  -9 -12 -13 -13
  6 22  -5 -14  -9 -12 -12 -14
  6 22  -5 -13 -14 -13 -12  -9
  6 22  -5 -13 -14 -13  -9 -12
  6 22  -5 -13 -14 -12 -13  -9
  6 22  -5 -13 -14 -12  -9 -13
  6 22  -5 -13 -14  -9 -13 -12
  6 22  -5 -13 -14  -9 -12 -13
  6 22  -5 -13 -13 -14 -12  -9
  6 22  -5 -13 -13 -14  -9 -12
  6 22  -5 -13 -13 -13 -13  -9
  6 22  -5 -13 -13 -13  -9 -13
  6 22  -5 -13 -13 -12 -14  -9
  6 22  -5 -13 -13 -12  -9 -14
  6 22  -5 -13 -13  -9 -14 -12
  6 22  -5 -13 -13  -9 -13 -13
  6 22  -5 -13 -13  -9 -12 -14
  6 22  -5 -13 -12 -14 -13  -9
  6 22  -5 -13 -12 -14  -9 -13
  6 22  -5 -13 -12 -13 -14  -9
  6 22  -5 -13 -12 -13  -9 -14
  6 22  -5 -13 -12  -9 -14 -13
  6 22  -5 -13 -12  -9 -13 -14
  6 22  -5 -13  -9 -14 -13 -12
  6 22  -5 -13  -9 -14 -12 -13
  6 22  -5 -13  -9 -13 -14 -12
  6 22  -5 -13  -9 -13 -13 -13
  6 22  -5 -13  -9 -13 -12 -14
  6 22  -5 -13  -9 -12 -14 -13
  6 22  -5 -13  -9 -12 -13 -14
  6 22  -5 -12 -14 -14 -12  -9
  6 22  -5 -12 -14 -14  -9 -12
  6 22  -5 -12 -14 -13 -13  -9
  6 22  -5 -12 -14 -13  -9 -13
  6 22  -5 -12 -14 -12 -14  -9
  6 22  -5 -12 -14 -12  -9 -14
  6 22  -5 -12 -14  -9 -14 -12
  6 22  -5 -12 -14  -9 -13 -13
  6 22  -5 -12 -14  -9 -12 -14
  6 22  -5 -12 -13 -14 -13  -9
  6 22  -5 -12 -13 -14  -9 -13
  6 22  -5 -12 -13 -13 -14  -9
  6 22  -5 -12 -13 -13  -9 -14
  6 22  -5 -12 -13  -9 -14 -13
  6 22  -5 -12 -13  -9 -13 -14
  6 22  -5 -12 -12 -14 -14  -9
  6 22  -5 -12 -12 -14  -9 -14
  6 22  -5 -12 -12  -9 -14 -14
  6 22  -5 -12  -9 -14 -14 -12
  6 22  -5 -12  -9 -14 -13 -13
  6 22  -5 -12  -9 -14 -12 -14
  6 22  -5 -12  -9 -13 -14 -13
  6 22  -5 -12  -9 -13 -13 -14
  6 22  -5 -12  -9 -12 -14 -14
  6 22  -5  -9 -14 -14 -12 -12
  6 22  -5  -9 -14 -13 -13 -12
  6 22  -5  -9 -14 -13 -12 -13
  6 22  -5  -9 -14 -12 -14 -12
  6 22  -5  -9 -14 -12 -13 -13
  6 22  -5  -9 -14 -12 -12 -14
  6 22  -5  -9 -13 -14 -13 -12
  6 22  -5  -9 -13 -14 -12 -13
  6 22  -5  -9 -13 -13 -14 -12
  6 22  -5  -9 -13 -13 -13 -13
  6 22  -5  -9 -13 -13 -12 -14
  6 22  -5  -9 -13 -12 -14 -13
  6 22  -5  -9 -13 -12 -13 -14
  6 22  -5  -9 -12 -14 -14 -12
  6 22  -5  -9 -12 -14 -13 -13
  6 22  -5  -9 -12 -14 -12 -14
  6 22  -5  -9 -12 -13 -14 -13
  6 22  -5  -9 -12 -13 -13 -14
  6 22  -5  -9 -12 -12 -14 -14
  6 23  -5 -14 -14 -13 -12 -11
  6 23  -5 -14 -14 -13 -11 -12
  6 23  -5 -14 -14 -12 -13 -11
  6 23  -5 -14 -14 -12 -12 -12
  6 23  -5 -14 -14 -12 -11 -13
  6 23  -5 -14 -14 -11 -13 -12
  6 23  -5 -14 -14 -11 -12 -13
  6 23  -5 -14 -13 -14 -12 -11
  6 23  -5 -14 -13 -14 -11 -12
  6 23  -5 -14 -13 -13 -13 -11
  6 23  -5 -14 -13 -13 -12 -12
  6 23  -5 -14 -13 -13 -11 -13
  6 23  -5 -14 -13 -12 -14 -11
  6 23  -5 -14 -13 -12 -13 -12
  6 23  -5 -14 -13 -12 -12 -13
  6 23  -5 -14 -13 -12 -11 -14
  6 23  -5 -14 -13 -11 -14 -12
  6 23  -5 -14 -13 -11 -13 -13
  6 23  -5 -14 -13 -11 -12 -14
  6 23  -5 -14 -12 -14 -13 -11
  6 23  -5 -14 -12 -14 -12 -12
  6 23  -5 -14 -12 -14 -11 -13
  6 23  -5 -14 -12 -13 -14 -11
  6 23  -5 -14 -12 -13 -13 -12
  6 23  -5 -14 -12 -13 -12 -13
  6 23  -5 -14 -12 -13 -11 -14
  6 23  -5 -14 -12 -12 -14 -12
  6 23  -5 -14 -12 -12 -13 -13
  6 23  -5 -14 -12 -12 -12 -14
  6 23  -5 -14 -12 -11 -14 -13
  6 23  -5 -14 -12 -11 -13 -14
  6 23  -5 -14 -11 -14 -13 -12
  6 23  -5 -14 -11 -14 -12 -13
  6 23  -5 -14 -11 -13 -14 -12
  6 23  -5 -14 -11 -13 -13 -13
  6 23  -5 -14 -11 -13 -12 -14
  6 23  -5 -14 -11 -12 -14 -13
  6 23  -5 -14 -11 -12 -13 -14
  6 23  -5 -13 -14 -14 -12 -11
  6 23  -5 -13 -14 -14 -11 -12
  6 23  -5 -13 -14 -13 -13 -11
  6 23  -5 -13 -14 -13 -12 -12
  6 23  -5 -13 -14 -13 -11 -13
  6 23  -5 -13 -14 -12 -14 -11
  6 23  -5 -13 -14 -12 -13 -12
  6 23  -5 -13 -14 -12 -12 -13
  6 23  -5 -13 -14 -12 -11 -14
  6 23  -5 -13 -14 -11 -14 -12
  6 23  -5 -13 -14 -11 -13 -13
  6 23  -5 -13 -14 -11 -12 -14
  6 23  -5 -13 -13 -14 -13 -11
  6 23  -5 -13 -13 -14 -12 -12
  6 23  -5 -13 -13 -14 -11 -13
  6 23  -5 -13 -13 -13 -14 -11
  6 23  -5 -13 -13 -13 -13 -12
  6 23  -5 -13 -13 -13 -12 -13
  6 23  -5 -13 -13 -13 -11 -14
  6 23  -5 -13 -13 -12 -14 -12
  6 23  -5 -13 -13 -12 -13 -13
  6 23  -5 -13 -13 -12 -12 -14
  6 23  -5 -13 -13 -11 -14 -13
  6 23  -5 -13 -13 -11 -13 -14
  6 23  -5 -13 -12 -14 -14 -11
  6 23  -5 -13 -12 -14 -13 -12
  6 23  -5 -13 -12 -14 -12 -13
  6 23  -5 -13 -12 -14 -11 -14
  6 23  -5 -13 -12 -13 -14 -12
  6 23  -5 -13 -12 -13 -13 -13
  6 23  -5 -13 -12 -13 -12 -14
  6 23  -5 -13 -12 -12 -14 -13
  6 23  -5 -13 -12 -12 -13 -14
  6 23  -5 -13 -12 -11 -14 -14
  6 23  -5 -13 -11 -14 -14 -12
  6 23  -5 -13 -11 -14 -13 -13
  6 23  -5 -13 -11 -14 -12 -14
  6 23  -5 -13 -11 -13 -14 -13
  6 23  -5 -13 -11 -13 -13 -14
  6 23  -5 -13 -11 -12 -14 -14
  6 23  -5 -12 -14 -14 -13 -11
  6 23  -5 -12 -14 -14 -12 -12
  6 23  -5 -12 -14 -14 -11 -13
  6 23  -5 -12 -14 -13 -14 -11
  6 23  -5 -12 -14 -13 -13 -12
  6 23  -5 -12 -14 -13 -12 -13
  6 23  -5 -12 -14 -13 -11 -14
  6 23  -5 -12 -14 -12 -14 -12
  6 23  -5 -12 -14 -12 -13 -13
  6 23  -5 -12 -14 -12 -12 -14
  6 23  -5 -12 -14 -11 -14 -13
  6 23  -5 -12 -14 -11 -13 -14
  6 23  -5 -12 -13 -14 -14 -11
  6 23  -5 -12 -13 -14 -13 -12
  6 23  -5 -12 -13 -14 -12 -13
  6 23  -5 -12 -13 -14 -11 -14
  6 23  -5 -12 -13 -13 -14 -12
  6 23  -5 -12 -13 -13 -13 -13
  6 23  -5 -12 -13 -13 -12 -14
  6 23  -5 -12 -13 -12 -14 -13
  6 23  -5 -12 -13 -12 -13 -14
  6 23  -5 -12 -13 -11 -14 -14
  6 23  -5 -12 -12 -14 -14 -12
  6 23  -5 -12 -12 -14 -13 -13
  6 23  -5 -12 -12 -14 -12 -14
  6 23  -5 -12 -12 -13 -14 -13
  6 23  -5 -12 -12 -13 -13 -14
  6 23  -5 -12 -12 -12 -14 -14
  6 23  -5 -12 -11 -14 -14 -13
  6 23  -5 -12 -11 -14 -13 -14
  6 23  -5 -12 -11 -13 -14 -14
  6 23  -5 -11 -14 -14 -13 -12
  6 23  -5 -11 -14 -14 -12 -13
  6 23  -5 -11 -14 -13 -14 -12
  6 23  -5 -11 -14 -13 -13 -13
  6 23  -5 -11 -14 -13 -12 -14
  6 23  -5 -11 -14 -12 -14 -13
  6 23  -5 -11 -14 -12 -13 -14
  6 23  -5 -11 -13 -14 -14 -12
  6 23  -5 -11 -13 -14 -13 -13
  6 23  -5 -11 -13 -14 -12 -14
  6 23  -5 -11 -13 -13 -14 -13
  6 23  -5 -11 -13 -13 -13 -14
  6 23  -5 -11 -13 -12 -14 -14
  6 23  -5 -11 -12 -14 -14 -13
  6 23  -5 -11 -12 -14 -13 -14
  6 23  -5 -11 -12 -13 -14 -14
  6 24  -5 -15 -15 -13 -13 -10
  6 24  -5 -15 -15 -13 -10 -13
  6 24  -5 -15 -15 -10 -13 -13
  6 24  -5 -15 -14 -14 -13 -10
  6 24  -5 -15 -14 -14 -10 -13
  6 24  -5 -15 -14 -13 -14 -10
  6 24  -5 -15 -14 -13 -10 -14
  6 24  -5 -15 -14 -10 -14 -13
  6 24  -5 -15 -14 -10 -13 -14
  6 24  -5 -15 -13 -15 -13 -10
  6 24  -5 -15 -13 -15 -10 -13
  6 24  -5 -15 -13 -14 -14 -10
  6 24  -5 -15 -13 -14 -10 -14
  6 24  -5 -15 -13 -13 -15 -10
  6 24  -5 -15 -13 -13 -10 -15
  6 24  -5 -15 -13 -10 -15 -13
  6 24  -5 -15 -13 -10 -14 -14
  6 24  -5 -15 -13 -10 -13 -15
  6 24  -5 -15 -10 -15 -13 -13
  6 24  -5 -15 -10 -14 -14 -13
  6 24  -5 -15 -10 -14 -13 -14
  6 24  -5 -15 -10 -13 -15 -13
  6 24  -5 -15 -10 -13 -14 -14
  6 24  -5 -15 -10 -13 -13 -15
  6 24  -5 -14 -15 -14 -13 -10
  6 24  -5 -14 -15 -14 -10 -13
  6 24  -5 -14 -15 -13 -14 -10
  6 24  -5 -14 -15 -13 -10 -14
  6 24  -5 -14 -15 -10 -14 -13
  6 24  -5 -14 -15 -10 -13 -14
  6 24  -5 -14 -14 -15 -13 -10
  6 24  -5 -14 -14 -15 -10 -13
  6 24  -5 -14 -14 -14 -14 -10
  6 24  -5 -14 -14 -14 -10 -14
  6 24  -5 -14 -14 -13 -15 -10
  6 24  -5 -14 -14 -13 -10 -15
  6 24  -5 -14 -14 -10 -15 -13
  6 24  -5 -14 -14 -10 -14 -14
  6 24  -5 -14 -14 -10 -13 -15
  6 24  -5 -14 -13 -15 -14 -10
  6 24  -5 -14 -13 -15 -10 -14
  6 24  -5 -14 -13 -14 -15 -10
  6 24  -5 -14 -13 -14 -10 -15
  6 24  -5 -14 -13 -10 -15 -14
  6 24  -5 -14 -13 -10 -14 -15
  6 24  -5 -14 -10 -15 -14 -13
  6 24  -5 -14 -10 -15 -13 -14
  6 24  -5 -14 -10 -14 -15 -13
  6 24  -5 -14 -10 -14 -14 -14
  6 24  -5 -14 -10 -14 -13 -15
  6 24  -5 -14 -10 -13 -15 -14
  6 24  -5 -14 -10 -13 -14 -15
  6 24  -5 -13 -15 -15 -13 -10
  6 24  -5 -13 -15 -15 -10 -13
  6 24  -5 -13 -15 -14 -14 -10
  6 24  -5 -13 -15 -14 -10 -14
  6 24  -5 -13 -15 -13 -15 -10
  6 24  -5 -13 -15 -13 -10 -15
  6 24  -5 -13 -15 -10 -15 -13
  6 24  -5 -13 -15 -10 -14 -14
  6 24  -5 -13 -15 -10 -13 -15
  6 24  -5 -13 -14 -15 -14 -10
  6 24  -5 -13 -14 -15 -10 -14
  6 24  -5 -13 -14 -14 -15 -10
  6 24  -5 -13 -14 -14 -10 -15
  6 24  -5 -13 -14 -10 -15 -14
  6 24  -5 -13 -14 -10 -14 -15
  6 24  -5 -13 -13 -15 -15 -10
  6 24  -5 -13 -13 -15 -10 -15
  6 24  -5 -13 -13 -10 -15 -15
  6 24  -5 -13 -10 -15 -15 -13
  6 24  -5 -13 -10 -15 -14 -14
  6 24  -5 -13 -10 -15 -13 -15
  6 24  -5 -13 -10 -14 -15 -14
  6 24  -5 -13 -10 -14 -14 -15
  6 24  -5 -13 -10 -13 -15 -15
  6 24  -5 -10 -15 -15 -13 -13
  6 24  -5 -10 -15 -14 -14 -13
  6 24  -5 -10 -15 -14 -13 -14
  6 24  -5 -10 -15 -13 -15 -13
  6 24  -5 -10 -15 -13 -14 -14
  6 24  -5 -10 -15 -13 -13 -15
  6 24  -5 -10 -14 -15 -14 -13
  6 24  -5 -10 -14 -15 -13 -14
  6 24  -5 -10 -14 -14 -15 -13
  6 24  -5 -10 -14 -14 -14 -14
  6 24  -5 -10 -14 -14 -13 -15
  6 24  -5 -10 -14 -13 -15 -14
  6 24  -5 -10 -14 -13 -14 -15
  6 24  -5 -10 -13 -15 -15 -13
  6 24  -5 -10 -13 -15 -14 -14
  6 24  -5 -10 -13 -15 -13 -15
  6 24  -5 -10 -13 -14 -15 -14
  6 24  -5 -10 -13 -14 -14 -15
  6 24  -5 -10 -13 -13 -15 -15
  7  8  -6  -7  -5  -5  -5  -5
  7  8  -6  -6  -6  -5  -5  -5
  7  8  -6  -6  -5  -6  -5  -5
  7  8  -6  -6  -5  -5  -6  -5
  7  8  -6  -6  -5  -5  -5  -6
  7  8  -6  -5  -7  -5  -5  -5
  7  8  -6  -5  -6  -6  -5  -5
  7  8  -6  -5  -6  -5  -6  -5
  7  8  -6  -5  -6  -5  -5  -6
  7  8  -6  -5  -5  -7  -5  -5
  7  8  -6  -5  -5  -6  -6  -5
  7  8  -6  -5  -5  -6  -5  -6
  7  8  -6  -5  -5  -5  -7  -5
  7  8  -6  -5  -5  -5  -6  -6
  7  8  -6  -5  -5  -5  -5  -7
  7 11  -6  -8  -8  -7  -6  -6
  7 11  -6  -8  -8  -6  -7  -6
  7 11  -6  -8  -8  -6  -6  -7
  7 11  -6  -8  -7  -8  -6  -6
  7 11  -6  -8  -7  -7  -7  -6
  7 11  -6  -8  -7  -7  -6  -7
  7 11  -6  -8  -7  -6  -8  -6
  7 11  -6  -8  -7  -6  -7  -7
  7 11  -6  -8  -7  -6  -6  -8
  7 11  -6  -8  -6  -8  -7  -6
  7 11  -6  -8  -6  -8  -6  -7
  7 11  -6  -8  -6  -7  -8  -6
  7 11  -6  -8  -6  -7  -7  -7
  7 11  -6  -8  -6  -7  -6  -8
  7 11  -6  -8  -6  -6  -8  -7
  7 11  -6  -8  -6  -6  -7  -8
  7 11  -6  -7  -8  -8  -6  -6
  7 11  -6  -7  -8  -7  -7  -6
  7 11  -6  -7  -8  -7  -6  -7
  7 11  -6  -7  -8  -6  -8  -6
  7 11  -6  -7  -8  -6  -7  -7
  7 11  -6  -7  -8  -6  -6  -8
  7 11  -6  -7  -7  -8  -7  -6
  7 11  -6  -7  -7  -8  -6  -7
  7 11  -6  -7  -7  -7  -8  -6
  7 11  -6  -7  -7  -7  -7  -7
  7 11  -6  -7  -7  -7  -6  -8
  7 11  -6  -7  -7  -6  -8  -7
  7 11  -6  -7  -7  -6  -7  -8
  7 11  -6  -7  -6  -8  -8  -6
  7 11  -6  -7  -6  -8  -7  -7
  7 11  -6  -7  -6  -8  -6  -8
  7 11  -6  -7  -6  -7  -8  -7
  7 11  -6  -7  -6  -7  -7  -8
  7 11  -6  -7  -6  -6  -8  -8
  7 11  -6  -6  -8  -8  -7  -6
  7 11  -6  -6  -8  -8  -6  -7
  7 11  -6  -6  -8  -7  -8  -6
  7 11  -6  -6  -8  -7  -7  -7
  7 11  -6  -6  -8  -7  -6  -8
  7 11  -6  -6  -8  -6  -8  -7
  7 11  -6  -6  -8  -6  -7  -8
  7 11  -6  -6  -7  -8  -8  -6
  7 11  -6  -6  -7  -8  -7  -7
  7 11  -6  -6  -7  -8  -6  -8
  7 11  -6  -6  -7  -7  -8  -7
  7 11  -6  -6  -7  -7  -7  -8
  7 11  -6  -6  -7  -6  -8  -8
  7 11  -6  -6  -6  -8  -8  -7
  7 11  -6  -6  -6  -8  -7  -8
  7 11  -6  -6  -6  -7  -8  -8
  7 13  -6  -9  -9  -9  -7  -6
  7 13  -6  -9  -9  -9  -6  -7
  7 13  -6  -9  -9  -8  -8  -6
  7 13  -6  -9  -9  -8  -7  -7
  7 13  -6  -9  -9  -8  -6  -8
  7 13  -6  -9  -9  -7  -9  -6
  7 13  -6  -9  -9  -7  -8  -7
  7 13  -6  -9  -9  -7  -7  -8
  7 13  -6  -9  -9  -7  -6  -9
  7 13  -6  -9  -9  -6  -9  -7
  7 13  -6  -9  -9  -6  -8  -8
  7 13  -6  -9  -9  -6  -7  -9
  7 13  -6  -9  -8  -9  -8  -6
  7 13  -6  -9  -8  -9  -7  -7
  7 13  -6  -9  -8  -9  -6  -8
  7 13  -6  -9  -8  -8  -9  -6
  7 13  -6  -9  -8  -8  -8  -7
  7 13  -6  -9  -8  -8  -7  -8
  7 13  -6  -9  -8  -8  -6  -9
  7 13  -6  -9  -8  -7  -9  -7
  7 13  -6  -9  -8  -7  -8  -8
  7 13  -6  -9  -8  -7  -7  -9
  7 13  -6  -9  -8  -6  -9  -8
  7 13  -6  -9  -8  -6  -8  -9
  7 13  -6  -9  -7  -9  -9  -6
  7 13  -6  -9  -7  -9  -8  -7
  7 13  -6  -9  -7  -9  -7  -8
  7 13  -6  -9  -7  -9  -6  -9
  7 13  -6  -9  -7  -8  -9  -7
  7 13  -6  -9  -7  -8  -8  -8
  7 13  -6  -9  -7  -8  -7  -9
  7 13  -6  -9  -7  -7  -9  -8
  7 13  -6  -9  -7  -7  -8  -9
  7 13  -6  -9  -7  -6  -9  -9
  7 13  -6  -9  -6  -9  -9  -7
  7 13  -6  -9  -6  -9  -8  -8
  7 13  -6  -9  -6  -9  -7  -9
  7 13  -6  -9  -6  -8  -9  -8
  7 13  -6  -9  -6  -8  -8  -9
  7 13  -6  -9  -6  -7  -9  -9
  7 13  -6  -8  -9  -9  -8  -6
  7 13  -6  -8  -9  -9  -7  -7
  7 13  -6  -8  -9  -9  -6  -8
  7 13  -6  -8  -9  -8  -9  -6
  7 13  -6  -8  -9  -8  -8  -7
  7 13  -6  -8  -9  -8  -7  -8
  7 13  -6  -8  -9  -8  -6  -9
  7 13  -6  -8  -9  -7  -9  -7
  7 13  -6  -8  -9  -7  -8  -8
  7 13  -6  -8  -9  -7  -7  -9
  7 13  -6  -8  -9  -6  -9  -8
  7 13  -6  -8  -9  -6  -8  -9
  7 13  -6  -8  -8  -9  -9  -6
  7 13  -6  -8  -8  -9  -8  -7
  7 13  -6  -8  -8  -9  -7  -8
  7 13  -6  -8  -8  -9  -6  -9
  7 13  -6  -8  -8  -8  -9  -7
  7 13  -6  -8  -8  -8  -8  -8
  7 13  -6  -8  -8  -8  -7  -9
  7 13  -6  -8  -8  -7  -9  -8
  7 13  -6  -8  -8  -7  -8  -9
  7 13  -6  -8  -8  -6  -9  -9
  7 13  -6  -8  -7  -9  -9  -7
  7 13  -6  -8  -7  -9  -8  -8
  7 13  -6  -8  -7  -9  -7  -9
  7 13  -6  -8  -7  -8  -9  -8
  7 13  -6  -8  -7  -8  -8  -9
  7 13  -6  -8  -7  -7  -9  -9
  7 13  -6  -8  -6  -9  -9  -8
  7 13  -6  -8  -6  -9  -8  -9
  7 13  -6  -8  -6  -8  -9  -9
  7 13  -6  -7  -9  -9  -9  -6
  7 13  -6  -7  -9  -9  -8  -7
  7 13  -6  -7  -9  -9  -7  -8
  7 13  -6  -7  -9  -9  -6  -9
  7 13  -6  -7  -9  -8  -9  -7
  7 13  -6  -7  -9  -8  -8  -8
  7 13  -6  -7  -9  -8  -7  -9
  7 13  -6  -7  -9  -7  -9  -8
  7 13  -6  -7  -9  -7  -8  -9
  7 13  -6  -7  -9  -6  -9  -9
  7 13  -6  -7  -8  -9  -9  -7
  7 13  -6  -7  -8  -9  -8  -8
  7 13  -6  -7  -8  -9  -7  -9
  7 13  -6  -7  -8  -8  -9  -8
  7 13  -6  -7  -8  -8  -8  -9
  7 13  -6  -7  -8  -7  -9  -9
  7 13  -6  -7  -7  -9  -9  -8
  7 13  -6  -7  -7  -9  -8  -9
  7 13  -6  -7  -7  -8  -9  -9
  7 13  -6  -7  -6  -9  -9  -9
  7 13  -6  -6  -9  -9  -9  -7
  7 13  -6  -6  -9  -9  -8  -8
  7 13  -6  -6  -9  -9  -7  -9
  7 13  -6  -6  -9  -8  -9  -8
  7 13  -6  -6  -9  -8  -8  -9
  7 13  -6  -6  -9  -7  -9  -9
  7 13  -6  -6  -8  -9  -9  -8
  7 13  -6  -6  -8  -9  -8  -9
  7 13  -6  -6  -8  -8  -9  -9
  7 13  -6  -6  -7  -9  -9  -9
  7 14  -6 -10 -10  -9  -8  -5
  7 14  -6 -10 -10  -9  -5  -8
  7 14  -6 -10 -10  -8  -9  -5
  7 14  -6 -10 -10  -8  -5  -9
  7 14  -6 -10 -10  -5  -9  -8
  7 14  -6 -10 -10  -5  -8  -9
  7 14  -6 -10  -9 -10  -8  -5
  7 14  -6 -10  -9 -10  -5  -8
  7 14  -6 -10  -9  -9  -9  -5
  7 14  -6 -10  -9  -9  -5  -9
  7 14  -6 -10  -9  -8 -10  -5
  7 14  -6 -10  -9  -8  -5 -10
  7 14  -6 -10  -9  -5 -10  -8
  7 14  -6 -10  -9  -5  -9  -9
  7 14  -6 -10  -9  -5  -8 -10
  7 14  -6 -10  -8 -10  -9  -5
  7 14  -6 -10  -8 -10  -5  -9
  7 14  -6 -10  -8  -9 -10  -5
  7 14  -6 -10  -8  -9  -5 -10
  7 14  -6 -10  -8  -5 -10  -9
  7 14  -6 -10  -8  -5  -9 -10
  7 14  -6 -10  -5 -10  -9  -8
  7 14  -6 -10  -5 -10  -8  -9
  7 14  -6 -10  -5  -9 -10  -8
  7 14  -6 -10  -5  -9  -9  -9
  7 14  -6 -10  -5  -9  -8 -10
  7 14  -6 -10  -5  -8 -10  -9
  7 14  -6 -10  -5  -8  -9 -10
  7 14  -6  -9 -10 -10  -8  -5
  7 14  -6  -9 -10 -10  -5  -8
  7 14  -6  -9 -10  -9  -9  -5
  7 14  -6  -9 -10  -9  -5  -9
  7 14  -6  -9 -10  -8 -10  -5
  7 14  -6  -9 -10  -8  -5 -10
  7 14  -6  -9 -10  -5 -10  -8
  7 14  -6  -9 -10  -5  -9  -9
  7 14  -6  -9 -10  -5  -8 -10
  7 14  -6  -9  -9 -10  -9  -5
  7 14  -6  -9  -9 -10  -5  -9
  7 14  -6  -9  -9  -9 -10  -5
  7 14  -6  -9  -9  -9  -5 -10
  7 14  -6  -9  -9  -5 -10  -9
  7 14  -6  -9  -9  -5  -9 -10
  7 14  -6  -9  -8 -10 -10  -5
  7 14  -6  -9  -8 -10  -5 -10
  7 14  -6  -9  -8  -5 -10 -10
  7 14  -6  -9  -5 -10 -10  -8
  7 14  -6  -9  -5 -10  -9  -9
  7 14  -6  -9  -5 -10  -8 -10
  7 14  -6  -9  -5  -9 -10  -9
  7 14  -6  -9  -5  -9  -9 -10
  7 14  -6  -9  -5  -8 -10 -10
  7 14  -6  -8 -10 -10  -9  -5
  7 14  -6  -8 -10 -10  -5  -9
  7 14  -6  -8 -10  -9 -10  -5
  7 14  -6  -8 -10  -9  -5 -10
  7 14  -6  -8 -10  -5 -10  -9
  7 14  -6  -8 -10  -5  -9 -10
  7 14  -6  -8  -9 -10 -10  -5
  7 14  -6  -8  -9 -10  -5 -10
  7 14  -6  -8  -9  -5 -10 -10
  7 14  -6  -8  -5 -10 -10  -9
  7 14  -6  -8  -5 -10  -9 -10
  7 14  -6  -8  -5  -9 -10 -10
  7 14  -6  -5 -10 -10  -9  -8
  7 14  -6  -5 -10 -10  -8  -9
  7 14  -6  -5 -10  -9 -10  -8
  7 14  -6  -5 -10  -9  -9  -9
  7 14  -6  -5 -10  -9  -8 -10
  7 14  -6  -5 -10  -8 -10  -9
  7 14  -6  -5 -10  -8  -9 -10
  7 14  -6  -5  -9 -10 -10  -8
  7 14  -6  -5  -9 -10  -9  -9
  7 14  -6  -5  -9 -10  -8 -10
  7 14  -6  -5  -9  -9 -10  -9
  7 14  -6  -5  -9  -9  -9 -10
  7 14  -6  -5  -9  -8 -10 -10
  7 14  -6  -5  -8 -10 -10  -9
  7 14  -6  -5  -8 -10  -9 -10
  7 14  -6  -5  -8  -9 -10 -10
  7 15  -6 -10 -10 -10  -8  -7
  7 15  -6 -10 -10 -10  -7  -8
  7 15  -6 -10 -10  -9  -9  -7
  7 15  -6 -10 -10  -9  -8  -8
  7 15  -6 -10 -10  -9  -7  -9
  7 15  -6 -10 -10  -8 -10  -7
  7 15  -6 -10 -10  -8  -9  -8
  7 15  -6 -10 -10  -8  -8  -9
  7 15  -6 -10 -10  -8  -7 -10
  7 15  -6 -10 -10  -7 -10  -8
  7 15  -6 -10 -10  -7  -9  -9
  7 15  -6 -10 -10  -7  -8 -10
  7 15  -6 -10  -9 -10  -9  -7
  7 15  -6 -10  -9 -10  -8  -8
  7 15  -6 -10  -9 -10  -7  -9
  7 15  -6 -10  -9  -9 -10  -7
  7 15  -6 -10  -9  -9  -9  -8
  7 15  -6 -10  -9  -9  -8  -9
  7 15  -6 -10  -9  -9  -7 -10
  7 15  -6 -10  -9  -8 -10  -8
  7 15  -6 -10  -9  -8  -9  -9
  7 15  -6 -10  -9  -8  -8 -10
  7 15  -6 -10  -9  -7 -10  -9
  7 15  -6 -10  -9  -7  -9 -10
  7 15  -6 -10  -8 -10 -10  -7
  7 15  -6 -10  -8 -10  -9  -8
  7 15  -6 -10  -8 -10  -8  -9
  7 15  -6 -10  -8 -10  -7 -10
  7 15  -6 -10  -8  -9 -10  -8
  7 15  -6 -10  -8  -9  -9  -9
  7 15  -6 -10  -8  -9  -8 -10
  7 15  -6 -10  -8  -8 -10  -9
  7 15  -6 -10  -8  -8  -9 -10
  7 15  -6 -10  -8  -7 -10 -10
  7 15  -6 -10  -7 -10 -10  -8
  7 15  -6 -10  -7 -10  -9  -9
  7 15  -6 -10  -7 -10  -8 -10
  7 15  -6 -10  -7  -9 -10  -9
  7 15  -6 -10  -7  -9  -9 -10
  7 15  -6 -10  -7  -8 -10 -10
  7 15  -6  -9 -10 -10  -9  -7
  7 15  -6  -9 -10 -10  -8  -8
  7 15  -6  -9 -10 -10  -7  -9
  7 15  -6  -9 -10  -9 -10  -7
  7 15  -6  -9 -10  -9  -9  -8
  7 15  -6  -9 -10  -9  -8  -9
  7 15  -6  -9 -10  -9  -7 -10
  7 15  -6  -9 -10  -8 -10  -8
  7 15  -6  -9 -10  -8  -9  -9
  7 15  -6  -9 -10  -8  -8 -10
  7 15  -6  -9 -10  -7 -10  -9
  7 15  -6  -9 -10  -7  -9 -10
  7 15  -6  -9  -9 -10 -10  -7
  7 15  -6  -9  -9 -10  -9  -8
  7 15  -6  -9  -9 -10  -8  -9
  7 15  -6  -9  -9 -10  -7 -10
  7 15  -6  -9  -9  -9 -10  -8
  7 15  -6  -9  -9  -9  -9  -9
  7 15  -6  -9  -9  -9  -8 -10
  7 15  -6  -9  -9  -8 -10  -9
  7 15  -6  -9  -9  -8  -9 -10
  7 15  -6  -9  -9  -7 -10 -10
  7 15  -6  -9  -8 -10 -10  -8
  7 15  -6  -9  -8 -10  -9  -9
  7 15  -6  -9  -8 -10  -8 -10
  7 15  -6  -9  -8  -9 -10  -9
  7 15  -6  -9  -8  -9  -9 -10
  7 15  -6  -9  -8  -8 -10 -10
  7 15  -6  -9  -7 -10 -10  -9
  7 15  -6  -9  -7 -10  -9 -10
  7 15  -6  -9  -7  -9 -10 -10
  7 15  -6  -8 -10 -10 -10  -7
  7 15  -6  -8 -10 -10  -9  -8
  7 15  -6  -8 -10 -10  -8  -9
  7 15  -6  -8 -10 -10  -7 -10
  7 15  -6  -8 -10  -9 -10  -8
  7 15  -6  -8 -10  -9  -9  -9
  7 15  -6  -8 -10  -9  -8 -10
  7 15  -6  -8 -10  -8 -10  -9
  7 15  -6  -8 -10  -8  -9 -10
  7 15  -6  -8 -10  -7 -10 -10
  7 15  -6  -8  -9 -10 -10  -8
  7 15  -6  -8  -9 -10  -9  -9
  7 15  -6  -8  -9 -10  -8 -10
  7 15  -6  -8  -9  -9 -10  -9
  7 15  -6  -8  -9  -9  -9 -10
  7 15  -6  -8  -9  -8 -10 -10
  7 15  -6  -8  -8 -10 -10  -9
  7 15  -6  -8  -8 -10  -9 -10
  7 15  -6  -8  -8  -9 -10 -10
  7 15  -6  -8  -7 -10 -10 -10
  7 15  -6  -7 -10 -10 -10  -8
  7 15  -6  -7 -10 -10  -9  -9
  7 15  -6  -7 -10 -10  -8 -10
  7 15  -6  -7 -10  -9 -10  -9
  7 15  -6  -7 -10  -9  -9 -10
  7 15  -6  -7 -10  -8 -10 -10
  7 15  -6  -7  -9 -10 -10  -9
  7 15  -6  -7  -9 -10  -9 -10
  7 15  -6  -7  -9  -9 -10 -10
  7 15  -6  -7  -8 -10 -10 -10
  7 16  -6 -11 -11 -10  -9  -6
  7 16  -6 -11 -11 -10  -6  -9
  7 16  -6 -11 -11  -9 -10  -6
  7 16  -6 -11 -11  -9  -6 -10
  7 16  -6 -11 -11  -6 -10  -9
  7 16  -6 -11 -11  -6  -9 -10
  7 16  -6 -11 -10 -11  -9  -6
  7 16  -6 -11 -10 -11  -6  -9
  7 16  -6 -11 -10 -10 -10  -6
  7 16  -6 -11 -10 -10  -6 -10
  7 16  -6 -11 -10  -9 -11  -6
  7 16  -6 -11 -10  -9  -6 -11
  7 16  -6 -11 -10  -6 -11  -9
  7 16  -6 -11 -10  -6 -10 -10
  7 16  -6 -11 -10  -6  -9 -11
  7 16  -6 -11  -9 -11 -10  -6
  7 16  -6 -11  -9 -11  -6 -10
  7 16  -6 -11  -9 -10 -11  -6
  7 16  -6 -11  -9 -10  -6 -11
  7 16  -6 -11  -9  -6 -11 -10
  7 16  -6 -11  -9  -6 -10 -11
  7 16  -6 -11  -6 -11 -10  -9
  7 16  -6 -11  -6 -11  -9 -10
  7 16  -6 -11  -6 -10 -11  -9
  7 16  -6 -11  -6 -10 -10 -10
  7 16  -6 -11  -6 -10  -9 -11
  7 16  -6 -11  -6  -9 -11 -10
  7 16  -6 -11  -6  -9 -10 -11
  7 16  -6 -10 -11 -11  -9  -6
  7 16  -6 -10 -11 -11  -6  -9
  7 16  -6 -10 -11 -10 -10  -6
  7 16  -6 -10 -11 -10  -6 -10
  7 16  -6 -10 -11  -9 -11  -6
  7 16  -6 -10 -11  -9  -6 -11
  7 16  -6 -10 -11  -6 -11  -9
  7 16  -6 -10 -11  -6 -10 -10
  7 16  -6 -10 -11  -6  -9 -11
  7 16  -6 -10 -10 -11 -10  -6
  7 16  -6 -10 -10 -11  -6 -10
  7 16  -6 -10 -10 -10 -11  -6
  7 16  -6 -10 -10 -10  -6 -11
  7 16  -6 -10 -10  -6 -11 -10
  7 16  -6 -10 -10  -6 -10 -11
  7 16  -6 -10  -9 -11 -11  -6
  7 16  -6 -10  -9 -11  -6 -11
  7 16  -6 -10  -9  -6 -11 -11
  7 16  -6 -10  -6 -11 -11  -9
  7 16  -6 -10  -6 -11 -10 -10
  7 16  -6 -10  -6 -11  -9 -11
  7 16  -6 -10  -6 -10 -11 -10
  7 16  -6 -10  -6 -10 -10 -11
  7 16  -6 -10  -6  -9 -11 -11
  7 16  -6  -9 -11 -11 -10  -6
  7 16  -6  -9 -11 -11  -6 -10
  7 16  -6  -9 -11 -10 -11  -6
  7 16  -6  -9 -11 -10  -6 -11
  7 16  -6  -9 -11  -6 -11 -10
  7 16  -6  -9 -11  -6 -10 -11
  7 16  -6  -9 -10 -11 -11  -6
  7 16  -6  -9 -10 -11  -6 -11
  7 16  -6  -9 -10  -6 -11 -11
  7 16  -6  -9  -6 -11 -11 -10
  7 16  -6  -9  -6 -11 -10 -11
  7 16  -6  -9  -6 -10 -11 -11
  7 16  -6  -6 -11 -11 -10  -9
  7 16  -6  -6 -11 -11  -9 -10
  7 16  -6  -6 -11 -10 -11  -9
  7 16  -6  -6 -11 -10 -10 -10
  7 16  -6  -6 -11 -10  -9 -11
  7 16  -6  -6 -11  -9 -11 -10
  7 16  -6  -6 -11  -9 -10 -11
  7 16  -6  -6 -10 -11 -11  -9
  7 16  -6  -6 -10 -11 -10 -10
  7 16  -6  -6 -10 -11  -9 -11
  7 16  -6  -6 -10 -10 -11 -10
  7 16  -6  -6 -10 -10 -10 -11
  7 16  -6  -6 -10  -9 -11 -11
  7 16  -6  -6  -9 -11 -11 -10
  7 16  -6  -6  -9 -11 -10 -11
  7 16  -6  -6  -9 -10 -11 -11
  7 17  -6 -11 -11 -11  -9  -8
  7 17  -6 -11 -11 -11  -8  -9
  7 17  -6 -11 -11 -10 -10  -8
  7 17  -6 -11 -11 -10  -9  -9
  7 17  -6 -11 -11 -10  -8 -10
  7 17  -6 -11 -11  -9 -11  -8
  7 17  -6 -11 -11  -9 -10  -9
  7 17  -6 -11 -11  -9  -9 -10
  7 17  -6 -11 -11  -9  -8 -11
  7 17  -6 -11 -11  -8 -11  -9
  7 17  -6 -11 -11  -8 -10 -10
  7 17  -6 -11 -11  -8  -9 -11
  7 17  -6 -11 -10 -11 -10  -8
  7 17  -6 -11 -10 -11  -9  -9
  7 17  -6 -11 -10 -11  -8 -10
  7 17  -6 -11 -10 -10 -11  -8
  7 17  -6 -11 -10 -10 -10  -9
  7 17  -6 -11 -10 -10  -9 -10
  7 17  -6 -11 -10 -10  -8 -11
  7 17  -6 -11 -10  -9 -11  -9
  7 17  -6 -11 -10  -9 -10 -10
  7 17  -6 -11 -10  -9  -9 -11
  7 17  -6 -11 -10  -8 -11 -10
  7 17  -6 -11 -10  -8 -10 -11
  7 17  -6 -11  -9 -11 -11  -8
  7 17  -6 -11  -9 -11 -10  -9
  7 17  -6 -11  -9 -11  -9 -10
  7 17  -6 -11  -9 -11  -8 -11
  7 17  -6 -11  -9 -10 -11  -9
  7 17  -6 -11  -9 -10 -10 -10
  7 17  -6 -11  -9 -10  -9 -11
  7 17  -6 -11  -9  -9 -11 -10
  7 17  -6 -11  -9  -9 -10 -11
  7 17  -6 -11  -9  -8 -11 -11
  7 17  -6 -11  -8 -11 -11  -9
  7 17  -6 -11  -8 -11 -10 -10
  7 17  -6 -11  -8 -11  -9 -11
  7 17  -6 -11  -8 -10 -11 -10
  7 17  -6 -11  -8 -10 -10 -11
  7 17  -6 -11  -8  -9 -11 -11
  7 17  -6 -10 -11 -11 -10  -8
  7 17  -6 -10 -11 -11  -9  -9
  7 17  -6 -10 -11 -11  -8 -10
  7 17  -6 -10 -11 -10 -11  -8
  7 17  -6 -10 -11 -10 -10  -9
  7 17  -6 -10 -11 -10  -9 -10
  7 17  -6 -10 -11 -10  -8 -11
  7 17  -6 -10 -11  -9 -11  -9
  7 17  -6 -10 -11  -9 -10 -10
  7 17  -6 -10 -11  -9  -9 -11
  7 17  -6 -10 -11  -8 -11 -10
  7 17  -6 -10 -11  -8 -10 -11
  7 17  -6 -10 -10 -11 -11  -8
  7 17  -6 -10 -10 -11 -10  -9
  7 17  -6 -10 -10 -11  -9 -10
  7 17  -6 -10 -10 -11  -8 -11
  7 17  -6 -10 -10 -10 -11  -9
  7 17  -6 -10 -10 -10 -10 -10
  7 17  -6 -10 -10 -10  -9 -11
  7 17  -6 -10 -10  -9 -11 -10
  7 17  -6 -10 -10  -9 -10 -11
  7 17  -6 -10 -10  -8 -11 -11
  7 17  -6 -10  -9 -11 -11  -9
  7 17  -6 -10  -9 -11 -10 -10
  7 17  -6 -10  -9 -11  -9 -11
  7 17  -6 -10  -9 -10 -11 -10
  7 17  -6 -10  -9 -10 -10 -11
  7 17  -6 -10  -9  -9 -11 -11
  7 17  -6 -10  -8 -11 -11 -10
  7 17  -6 -10  -8 -11 -10 -11
  7 17  -6 -10  -8 -10 -11 -11
  7 17  -6  -9 -11 -11 -11  -8
  7 17  -6  -9 -11 -11 -10  -9
  7 17  -6  -9 -11 -11  -9 -10
  7 17  -6  -9 -11 -11  -8 -11
  7 17  -6  -9 -11 -10 -11  -9
  7 17  -6  -9 -11 -10 -10 -10
  7 17  -6  -9 -11 -10  -9 -11
  7 17  -6  -9 -11  -9 -11 -10
  7 17  -6  -9 -11  -9 -10 -11
  7 17  -6  -9 -11  -8 -11 -11
  7 17  -6  -9 -10 -11 -11  -9
  7 17  -6  -9 -10 -11 -10 -10
  7 17  -6  -9 -10 -11  -9 -11
  7 17  -6  -9 -10 -10 -11 -10
  7 17  -6  -9 -10 -10 -10 -11
  7 17  -6  -9 -10  -9 -11 -11
  7 17  -6  -9  -9 -11 -11 -10
  7 17  -6  -9  -9 -11 -10 -11
  7 17  -6  -9  -9 -10 -11 -11
  7 17  -6  -9  -8 -11 -11 -11
  7 17  -6  -8 -11 -11 -11  -9
  7 17  -6  -8 -11 -11 -10 -10
  7 17  -6  -8 -11 -11  -9 -11
  7 17  -6  -8 -11 -10 -11 -10
  7 17  -6  -8 -11 -10 -10 -11
  7 17  -6  -8 -11  -9 -11 -11
  7 17  -6  -8 -10 -11 -11 -10
  7 17  -6  -8 -10 -11 -10 -11
  7 17  -6  -8 -10 -10 -11 -11
  7 17  -6  -8  -9 -11 -11 -11
  7 18  -6 -12 -12 -11 -10  -7
  7 18  -6 -12 -12 -11  -7 -10
  7 18  -6 -12 -12 -10 -11  -7
  7 18  -6 -12 -12 -10  -7 -11
  7 18  -6 -12 -12  -7 -11 -10
  7 18  -6 -12 -12  -7 -10 -11
  7 18  -6 -12 -11 -12 -10  -7
  7 18  -6 -12 -11 -12  -7 -10
  7 18  -6 -12 -11 -11 -11  -7
  7 18  -6 -12 -11 -11  -7 -11
  7 18  -6 -12 -11 -10 -12  -7
  7 18  -6 -12 -11 -10  -7 -12
  7 18  -6 -12 -11  -7 -12 -10
  7 18  -6 -12 -11  -7 -11 -11
  7 18  -6 -12 -11  -7 -10 -12
  7 18  -6 -12 -10 -12 -11  -7
  7 18  -6 -12 -10 -12  -7 -11
  7 18  -6 -12 -10 -11 -12  -7
  7 18  -6 -12 -10 -11  -7 -12
  7 18  -6 -12 -10  -7 -12 -11
  7 18  -6 -12 -10  -7 -11 -12
  7 18  -6 -12  -7 -12 -11 -10
  7 18  -6 -12  -7 -12 -10 -11
  7 18  -6 -12  -7 -11 -12 -10
  7 18  -6 -12  -7 -11 -11 -11
  7 18  -6 -12  -7 -11 -10 -12
  7 18  -6 -12  -7 -10 -12 -11
  7 18  -6 -12  -7 -10 -11 -12
  7 18  -6 -11 -12 -12 -10  -7
  7 18  -6 -11 -12 -12  -7 -10
  7 18  -6 -11 -12 -11 -11  -7
  7 18  -6 -11 -12 -11  -7 -11
  7 18  -6 -11 -12 -10 -12  -7
  7 18  -6 -11 -12 -10  -7 -12
  7 18  -6 -11 -12  -7 -12 -10
  7 18  -6 -11 -12  -7 -11 -11
  7 18  -6 -11 -12  -7 -10 -12
  7 18  -6 -11 -11 -12 -11  -7
  7 18  -6 -11 -11 -12  -7 -11
  7 18  -6 -11 -11 -11 -12  -7
  7 18  -6 -11 -11 -11  -7 -12
  7 18  -6 -11 -11  -7 -12 -11
  7 18  -6 -11 -11  -7 -11 -12
  7 18  -6 -11 -10 -12 -12  -7
  7 18  -6 -11 -10 -12  -7 -12
  7 18  -6 -11 -10  -7 -12 -12
  7 18  -6 -11  -7 -12 -12 -10
  7 18  -6 -11  -7 -12 -11 -11
  7 18  -6 -11  -7 -12 -10 -12
  7 18  -6 -11  -7 -11 -12 -11
  7 18  -6 -11  -7 -11 -11 -12
  7 18  -6 -11  -7 -10 -12 -12
  7 18  -6 -10 -12 -12 -11  -7
  7 18  -6 -10 -12 -12  -7 -11
  7 18  -6 -10 -12 -11 -12  -7
  7 18  -6 -10 -12 -11  -7 -12
  7 18  -6 -10 -12  -7 -12 -11
  7 18  -6 -10 -12  -7 -11 -12
  7 18  -6 -10 -11 -12 -12  -7
  7 18  -6 -10 -11 -12  -7 -12
  7 18  -6 -10 -11  -7 -12 -12
  7 18  -6 -10  -7 -12 -12 -11
  7 18  -6 -10  -7 -12 -11 -12
  7 18  -6 -10  -7 -11 -12 -12
  7 18  -6  -7 -12 -12 -11 -10
  7 18  -6  -7 -12 -12 -10 -11
  7 18  -6  -7 -12 -11 -12 -10
  7 18  -6  -7 -12 -11 -11 -11
  7 18  -6  -7 -12 -11 -10 -12
  7 18  -6  -7 -12 -10 -12 -11
  7 18  -6  -7 -12 -10 -11 -12
  7 18  -6  -7 -11 -12 -12 -10
  7 18  -6  -7 -11 -12 -11 -11
  7 18  -6  -7 -11 -12 -10 -12
  7 18  -6  -7 -11 -11 -12 -11
  7 18  -6  -7 -11 -11 -11 -12
  7 18  -6  -7 -11 -10 -12 -12
  7 18  -6  -7 -10 -12 -12 -11
  7 18  -6  -7 -10 -12 -11 -12
  7 18  -6  -7 -10 -11 -12 -12
  7 19  -6 -12 -12 -12 -10  -9
  7 19  -6 -12 -12 -12  -9 -10
  7 19  -6 -12 -12 -11 -11  -9
  7 19  -6 -12 -12 -11 -10 -10
  7 19  -6 -12 -12 -11  -9 -11
  7 19  -6 -12 -12 -10 -12  -9
  7 19  -6 -12 -12 -10 -11 -10
  7 19  -6 -12 -12 -10 -10 -11
  7 19  -6 -12 -12 -10  -9 -12
  7 19  -6 -12 -12  -9 -12 -10
  7 19  -6 -12 -12  -9 -11 -11
  7 19  -6 -12 -12  -9 -10 -12
  7 19  -6 -12 -11 -12 -11  -9
  7 19  -6 -12 -11 -12 -10 -10
  7 19  -6 -12 -11 -12  -9 -11
  7 19  -6 -12 -11 -11 -12  -9
  7 19  -6 -12 -11 -11 -11 -10
  7 19  -6 -12 -11 -11 -10 -11
  7 19  -6 -12 -11 -11  -9 -12
  7 19  -6 -12 -11 -10 -12 -10
  7 19  -6 -12 -11 -10 -11 -11
  7 19  -6 -12 -11 -10 -10 -12
  7 19  -6 -12 -11  -9 -12 -11
  7 19  -6 -12 -11  -9 -11 -12
  7 19  -6 -12 -10 -12 -12  -9
  7 19  -6 -12 -10 -12 -11 -10
  7 19  -6 -12 -10 -12 -10 -11
  7 19  -6 -12 -10 -12  -9 -12
  7 19  -6 -12 -10 -11 -12 -10
  7 19  -6 -12 -10 -11 -11 -11
  7 19  -6 -12 -10 -11 -10 -12
  7 19  -6 -12 -10 -10 -12 -11
  7 19  -6 -12 -10 -10 -11 -12
  7 19  -6 -12 -10  -9 -12 -12
  7 19  -6 -12  -9 -12 -12 -10
  7 19  -6 -12  -9 -12 -11 -11
  7 19  -6 -12  -9 -12 -10 -12
  7 19  -6 -12  -9 -11 -12 -11
  7 19  -6 -12  -9 -11 -11 -12
  7 19  -6 -12  -9 -10 -12 -12
  7 19  -6 -11 -12 -12 -11  -9
  7 19  -6 -11 -12 -12 -10 -10
  7 19  -6 -11 -12 -12  -9 -11
  7 19  -6 -11 -12 -11 -12  -9
  7 19  -6 -11 -12 -11 -11 -10
  7 19  -6 -11 -12 -11 -10 -11
  7 19  -6 -11 -12 -11  -9 -12
  7 19  -6 -11 -12 -10 -12 -10
  7 19  -6 -11 -12 -10 -11 -11
  7 19  -6 -11 -12 -10 -10 -12
  7 19  -6 -11 -12  -9 -12 -11
  7 19  -6 -11 -12  -9 -11 -12
  7 19  -6 -11 -11 -12 -12  -9
  7 19  -6 -11 -11 -12 -11 -10
  7 19  -6 -11 -11 -12 -10 -11
  7 19  -6 -11 -11 -12  -9 -12
  7 19  -6 -11 -11 -11 -12 -10
  7 19  -6 -11 -11 -11 -11 -11
  7 19  -6 -11 -11 -11 -10 -12
  7 19  -6 -11 -11 -10 -12 -11
  7 19  -6 -11 -11 -10 -11 -12
  7 19  -6 -11 -11  -9 -12 -12
  7 19  -6 -11 -10 -12 -12 -10
  7 19  -6 -11 -10 -12 -11 -11
  7 19  -6 -11 -10 -12 -10 -12
  7 19  -6 -11 -10 -11 -12 -11
  7 19  -6 -11 -10 -11 -11 -12
  7 19  -6 -11 -10 -10 -12 -12
  7 19  -6 -11  -9 -12 -12 -11
  7 19  -6 -11  -9 -12 -11 -12
  7 19  -6 -11  -9 -11 -12 -12
  7 19  -6 -10 -12 -12 -12  -9
  7 19  -6 -10 -12 -12 -11 -10
  7 19  -6 -10 -12 -12 -10 -11
  7 19  -6 -10 -12 -12  -9 -12
  7 19  -6 -10 -12 -11 -12 -10
  7 19  -6 -10 -12 -11 -11 -11
  7 19  -6 -10 -12 -11 -10 -12
  7 19  -6 -10 -12 -10 -12 -11
  7 19  -6 -10 -12 -10 -11 -12
  7 19  -6 -10 -12  -9 -12 -12
  7 19  -6 -10 -11 -12 -12 -10
  7 19  -6 -10 -11 -12 -11 -11
  7 19  -6 -10 -11 -12 -10 -12
  7 19  -6 -10 -11 -11 -12 -11
  7 19  -6 -10 -11 -11 -11 -12
  7 19  -6 -10 -11 -10 -12 -12
  7 19  -6 -10 -10 -12 -12 -11
  7 19  -6 -10 -10 -12 -11 -12
  7 19  -6 -10 -10 -11 -12 -12
  7 19  -6 -10  -9 -12 -12 -12
  7 19  -6  -9 -12 -12 -12 -10
  7 19  -6  -9 -12 -12 -11 -11
  7 19  -6  -9 -12 -12 -10 -12
  7 19  -6  -9 -12 -11 -12 -11
  7 19  -6  -9 -12 -11 -11 -12
  7 19  -6  -9 -12 -10 -12 -12
  7 19  -6  -9 -11 -12 -12 -11
  7 19  -6  -9 -11 -12 -11 -12
  7 19  -6  -9 -11 -11 -12 -12
  7 19  -6  -9 -10 -12 -12 -12
  7 20  -6 -13 -13 -12 -11  -8
  7 20  -6 -13 -13 -12  -8 -11
  7 20  -6 -13 -13 -11 -12  -8
  7 20  -6 -13 -13 -11  -8 -12
  7 20  -6 -13 -13  -8 -12 -11
  7 20  -6 -13 -13  -8 -11 -12
  7 20  -6 -13 -12 -13 -11  -8
  7 20  -6 -13 -12 -13  -8 -11
  7 20  -6 -13 -12 -12 -12  -8
  7 20  -6 -13 -12 -12  -8 -12
  7 20  -6 -13 -12 -11 -13  -8
  7 20  -6 -13 -12 -11  -8 -13
  7 20  -6 -13 -12  -8 -13 -11
  7 20  -6 -13 -12  -8 -12 -12
  7 20  -6 -13 -12  -8 -11 -13
  7 20  -6 -13 -11 -13 -12  -8
  7 20  -6 -13 -11 -13  -8 -12
  7 20  -6 -13 -11 -12 -13  -8
  7 20  -6 -13 -11 -12  -8 -13
  7 20  -6 -13 -11  -8 -13 -12
  7 20  -6 -13 -11  -8 -12 -13
  7 20  -6 -13  -8 -13 -12 -11
  7 20  -6 -13  -8 -13 -11 -12
  7 20  -6 -13  -8 -12 -13 -11
  7 20  -6 -13  -8 -12 -12 -12
  7 20  -6 -13  -8 -12 -11 -13
  7 20  -6 -13  -8 -11 -13 -12
  7 20  -6 -13  -8 -11 -12 -13
  7 20  -6 -12 -13 -13 -11  -8
  7 20  -6 -12 -13 -13  -8 -11
  7 20  -6 -12 -13 -12 -12  -8
  7 20  -6 -12 -13 -12  -8 -12
  7 20  -6 -12 -13 -11 -13  -8
  7 20  -6 -12 -13 -11  -8 -13
  7 20  -6 -12 -13  -8 -13 -11
  7 20  -6 -12 -13  -8 -12 -12
  7 20  -6 -12 -13  -8 -11 -13
  7 20  -6 -12 -12 -13 -12  -8
  7 20  -6 -12 -12 -13  -8 -12
  7 20  -6 -12 -12 -12 -13  -8
  7 20  -6 -12 -12 -12  -8 -13
  7 20  -6 -12 -12  -8 -13 -12
  7 20  -6 -12 -12  -8 -12 -13
  7 20  -6 -12 -11 -13 -13  -8
  7 20  -6 -12 -11 -13  -8 -13
  7 20  -6 -12 -11  -8 -13 -13
  7 20  -6 -12  -8 -13 -13 -11
  7 20  -6 -12  -8 -13 -12 -12
  7 20  -6 -12  -8 -13 -11 -13
  7 20  -6 -12  -8 -12 -13 -12
  7 20  -6 -12  -8 -12 -12 -13
  7 20  -6 -12  -8 -11 -13 -13
  7 20  -6 -11 -13 -13 -12  -8
  7 20  -6 -11 -13 -13  -8 -12
  7 20  -6 -11 -13 -12 -13  -8
  7 20  -6 -11 -13 -12  -8 -13
  7 20  -6 -11 -13  -8 -13 -12
  7 20  -6 -11 -13  -8 -12 -13
  7 20  -6 -11 -12 -13 -13  -8
  7 20  -6 -11 -12 -13  -8 -13
  7 20  -6 -11 -12  -8 -13 -13
  7 20  -6 -11  -8 -13 -13 -12
  7 20  -6 -11  -8 -13 -12 -13
  7 20  -6 -11  -8 -12 -13 -13
  7 20  -6  -8 -13 -13 -12 -11
  7 20  -6  -8 -13 -13 -11 -12
  7 20  -6  -8 -13 -12 -13 -11
  7 20  -6  -8 -13 -12 -12 -12
  7 20  -6  -8 -13 -12 -11 -13
  7 20  -6  -8 -13 -11 -13 -12
  7 20  -6  -8 -13 -11 -12 -13
  7 20  -6  -8 -12 -13 -13 -11
  7 20  -6  -8 -12 -13 -12 -12
  7 20  -6  -8 -12 -13 -11 -13
  7 20  -6  -8 -12 -12 -13 -12
  7 20  -6  -8 -12 -12 -12 -13
  7 20  -6  -8 -12 -11 -13 -13
  7 20  -6  -8 -11 -13 -13 -12
  7 20  -6  -8 -11 -13 -12 -13
  7 20  -6  -8 -11 -12 -13 -13
  7 21  -6 -13 -13 -13 -11 -10
  7 21  -6 -13 -13 -13 -10 -11
  7 21  -6 -13 -13 -12 -12 -10
  7 21  -6 -13 -13 -12 -11 -11
  7 21  -6 -13 -13 -12 -10 -12
  7 21  -6 -13 -13 -11 -13 -10
  7 21  -6 -13 -13 -11 -12 -11
  7 21  -6 -13 -13 -11 -11 -12
  7 21  -6 -13 -13 -11 -10 -13
  7 21  -6 -13 -13 -10 -13 -11
  7 21  -6 -13 -13 -10 -12 -12
  7 21  -6 -13 -13 -10 -11 -13
  7 21  -6 -13 -12 -13 -12 -10
  7 21  -6 -13 -12 -13 -11 -11
  7 21  -6 -13 -12 -13 -10 -12
  7 21  -6 -13 -12 -12 -13 -10
  7 21  -6 -13 -12 -12 -12 -11
  7 21  -6 -13 -12 -12 -11 -12
  7 21  -6 -13 -12 -12 -10 -13
  7 21  -6 -13 -12 -11 -13 -11
  7 21  -6 -13 -12 -11 -12 -12
  7 21  -6 -13 -12 -11 -11 -13
  7 21  -6 -13 -12 -10 -13 -12
  7 21  -6 -13 -12 -10 -12 -13
  7 21  -6 -13 -11 -13 -13 -10
  7 21  -6 -13 -11 -13 -12 -11
  7 21  -6 -13 -11 -13 -11 -12
  7 21  -6 -13 -11 -13 -10 -13
  7 21  -6 -13 -11 -12 -13 -11
  7 21  -6 -13 -11 -12 -12 -12
  7 21  -6 -13 -11 -12 -11 -13
  7 21  -6 -13 -11 -11 -13 -12
  7 21  -6 -13 -11 -11 -12 -13
  7 21  -6 -13 -11 -10 -13 -13
  7 21  -6 -13 -10 -13 -13 -11
  7 21  -6 -13 -10 -13 -12 -12
  7 21  -6 -13 -10 -13 -11 -13
  7 21  -6 -13 -10 -12 -13 -12
  7 21  -6 -13 -10 -12 -12 -13
  7 21  -6 -13 -10 -11 -13 -13
  7 21  -6 -12 -13 -13 -12 -10
  7 21  -6 -12 -13 -13 -11 -11
  7 21  -6 -12 -13 -13 -10 -12
  7 21  -6 -12 -13 -12 -13 -10
  7 21  -6 -12 -13 -12 -12 -11
  7 21  -6 -12 -13 -12 -11 -12
  7 21  -6 -12 -13 -12 -10 -13
  7 21  -6 -12 -13 -11 -13 -11
  7 21  -6 -12 -13 -11 -12 -12
  7 21  -6 -12 -13 -11 -11 -13
  7 21  -6 -12 -13 -10 -13 -12
  7 21  -6 -12 -13 -10 -12 -13
  7 21  -6 -12 -12 -13 -13 -10
  7 21  -6 -12 -12 -13 -12 -11
  7 21  -6 -12 -12 -13 -11 -12
  7 21  -6 -12 -12 -13 -10 -13
  7 21  -6 -12 -12 -12 -13 -11
  7 21  -6 -12 -12 -12 -12 -12
  7 21  -6 -12 -12 -12 -11 -13
  7 21  -6 -12 -12 -11 -13 -12
  7 21  -6 -12 -12 -11 -12 -13
  7 21  -6 -12 -12 -10 -13 -13
  7 21  -6 -12 -11 -13 -13 -11
  7 21  -6 -12 -11 -13 -12 -12
  7 21  -6 -12 -11 -13 -11 -13
  7 21  -6 -12 -11 -12 -13 -12
  7 21  -6 -12 -11 -12 -12 -13
  7 21  -6 -12 -11 -11 -13 -13
  7 21  -6 -12 -10 -13 -13 -12
  7 21  -6 -12 -10 -13 -12 -13
  7 21  -6 -12 -10 -12 -13 -13
  7 21  -6 -11 -13 -13 -13 -10
  7 21  -6 -11 -13 -13 -12 -11
  7 21  -6 -11 -13 -13 -11 -12
  7 21  -6 -11 -13 -13 -10 -13
  7 21  -6 -11 -13 -12 -13 -11
  7 21  -6 -11 -13 -12 -12 -12
  7 21  -6 -11 -13 -12 -11 -13
  7 21  -6 -11 -13 -11 -13 -12
  7 21  -6 -11 -13 -11 -12 -13
  7 21  -6 -11 -13 -10 -13 -13
  7 21  -6 -11 -12 -13 -13 -11
  7 21  -6 -11 -12 -13 -12 -12
  7 21  -6 -11 -12 -13 -11 -13
  7 21  -6 -11 -12 -12 -13 -12
  7 21  -6 -11 -12 -12 -12 -13
  7 21  -6 -11 -12 -11 -13 -13
  7 21  -6 -11 -11 -13 -13 -12
  7 21  -6 -11 -11 -13 -12 -13
  7 21  -6 -11 -11 -12 -13 -13
  7 21  -6 -11 -10 -13 -13 -13
  7 21  -6 -10 -13 -13 -13 -11
  7 21  -6 -10 -13 -13 -12 -12
  7 21  -6 -10 -13 -13 -11 -13
  7 21  -6 -10 -13 -12 -13 -12
  7 21  -6 -10 -13 -12 -12 -13
  7 21  -6 -10 -13 -11 -13 -13
  7 21  -6 -10 -12 -13 -13 -12
  7 21  -6 -10 -12 -13 -12 -13
  7 21  -6 -10 -12 -12 -13 -13
  7 21  -6 -10 -11 -13 -13 -13
  7 22  -6 -14 -14 -13 -12  -9
  7 22  -6 -14 -14 -13  -9 -12
  7 22  -6 -14 -14 -12 -13  -9
  7 22  -6 -14 -14 -12  -9 -13
  7 22  -6 -14 -14  -9 -13 -12
  7 22  -6 -14 -14  -9 -12 -13
  7 22  -6 -14 -13 -14 -12  -9
  7 22  -6 -14 -13 -14  -9 -12
  7 22  -6 -14 -13 -13 -13  -9
  7 22  -6 -14 -13 -13  -9 -13
  7 22  -6 -14 -13 -12 -14  -9
  7 22  -6 -14 -13 -12  -9 -14
  7 22  -6 -14 -13  -9 -14 -12
  7 22  -6 -14 -13  -9 -13 -13
  7 22  -6 -14 -13  -9 -12 -14
  7 22  -6 -14 -12 -14 -13  -9
  7 22  -6 -14 -12 -14  -9 -13
  7 22  -6 -14 -12 -13 -14  -9
  7 22  -6 -14 -12 -13  -9 -14
  7 22  -6 -14 -12  -9 -14 -13
  7 22  -6 -14 -12  -9 -13 -14
  7 22  -6 -14  -9 -14 -13 -12
  7 22  -6 -14  -9 -14 -12 -13
  7 22  -6 -14  -9 -13 -14 -12
  7 22  -6 -14  -9 -13 -13 -13
  7 22  -6 -14  -9 -13 -12 -14
  7 22  -6 -14  -9 -12 -14 -13
  7 22  -6 -14  -9 -12 -13 -14
  7 22  -6 -13 -14 -14 -12  -9
  7 22  -6 -13 -14 -14  -9 -12
  7 22  -6 -13 -14 -13 -13  -9
  7 22  -6 -13 -14 -13  -9 -13
  7 22  -6 -13 -14 -12 -14  -9
  7 22  -6 -13 -14 -12  -9 -14
  7 22  -6 -13 -14  -9 -14 -12
  7 22  -6 -13 -14  -9 -13 -13
  7 22  -6 -13 -14  -9 -12 -14
  7 22  -6 -13 -13 -14 -13  -9
  7 22  -6 -13 -13 -14  -9 -13
  7 22  -6 -13 -13 -13 -14  -9
  7 22  -6 -13 -13 -13  -9 -14
  7 22  -6 -13 -13  -9 -14 -13
  7 22  -6 -13 -13  -9 -13 -14
  7 22  -6 -13 -12 -14 -14  -9
  7 22  -6 -13 -12 -14  -9 -14
  7 22  -6 -13 -12  -9 -14 -14
  7 22  -6 -13  -9 -14 -14 -12
  7 22  -6 -13  -9 -14 -13 -13
  7 22  -6 -13  -9 -14 -12 -14
  7 22  -6 -13  -9 -13 -14 -13
  7 22  -6 -13  -9 -13 -13 -14
  7 22  -6 -13  -9 -12 -14 -14
  7 22  -6 -12 -14 -14 -13  -9
  7 22  -6 -12 -14 -14  -9 -13
  7 22  -6 -12 -14 -13 -14  -9
  7 22  -6 -12 -14 -13  -9 -14
  7 22  -6 -12 -14  -9 -14 -13
  7 22  -6 -12 -14  -9 -13 -14
  7 22  -6 -12 -13 -14 -14  -9
  7 22  -6 -12 -13 -14  -9 -14
  7 22  -6 -12 -13  -9 -14 -14
  7 22  -6 -12  -9 -14 -14 -13
  7 22  -6 -12  -9 -14 -13 -14
  7 22  -6 -12  -9 -13 -14 -14
  7 22  -6  -9 -14 -14 -13 -12
  7 22  -6  -9 -14 -14 -12 -13
  7 22  -6  -9 -14 -13 -14 -12
  7 22  -6  -9 -14 -13 -13 -13
  7 22  -6  -9 -14 -13 -12 -14
  7 22  -6  -9 -14 -12 -14 -13
  7 22  -6  -9 -14 -12 -13 -14
  7 22  -6  -9 -13 -14 -14 -12
  7 22  -6  -9 -13 -14 -13 -13
  7 22  -6  -9 -13 -14 -12 -14
  7 22  -6  -9 -13 -13 -14 -13
  7 22  -6  -9 -13 -13 -13 -14
  7 22  -6  -9 -13 -12 -14 -14
  7 22  -6  -9 -12 -14 -14 -13
  7 22  -6  -9 -12 -14 -13 -14
  7 22  -6  -9 -12 -13 -14 -14
  7 23  -6 -14 -14 -14 -12 -11
  7 23  -6 -14 -14 -14 -11 -12
  7 23  -6 -14 -14 -13 -13 -11
  7 23  -6 -14 -14 -13 -12 -12
  7 23  -6 -14 -14 -13 -11 -13
  7 23  -6 -14 -14 -12 -14 -11
  7 23  -6 -14 -14 -12 -13 -12
  7 23  -6 -14 -14 -12 -12 -13
  7 23  -6 -14 -14 -12 -11 -14
  7 23  -6 -14 -14 -11 -14 -12
  7 23  -6 -14 -14 -11 -13 -13
  7 23  -6 -14 -14 -11 -12 -14
  7 23  -6 -14 -13 -14 -13 -11
  7 23  -6 -14 -13 -14 -12 -12
  7 23  -6 -14 -13 -14 -11 -13
  7 23  -6 -14 -13 -13 -14 -11
  7 23  -6 -14 -13 -13 -13 -12
  7 23  -6 -14 -13 -13 -12 -13
  7 23  -6 -14 -13 -13 -11 -14
  7 23  -6 -14 -13 -12 -14 -12
  7 23  -6 -14 -13 -12 -13 -13
  7 23  -6 -14 -13 -12 -12 -14
  7 23  -6 -14 -13 -11 -14 -13
  7 23  -6 -14 -13 -11 -13 -14
  7 23  -6 -14 -12 -14 -14 -11
  7 23  -6 -14 -12 -14 -13 -12
  7 23  -6 -14 -12 -14 -12 -13
  7 23  -6 -14 -12 -14 -11 -14
  7 23  -6 -14 -12 -13 -14 -12
  7 23  -6 -14 -12 -13 -13 -13
  7 23  -6 -14 -12 -13 -12 -14
  7 23  -6 -14 -12 -12 -14 -13
  7 23  -6 -14 -12 -12 -13 -14
  7 23  -6 -14 -12 -11 -14 -14
  7 23  -6 -14 -11 -14 -14 -12
  7 23  -6 -14 -11 -14 -13 -13
  7 23  -6 -14 -11 -14 -12 -14
  7 23  -6 -14 -11 -13 -14 -13
  7 23  -6 -14 -11 -13 -13 -14
  7 23  -6 -14 -11 -12 -14 -14
  7 23  -6 -13 -14 -14 -13 -11
  7 23  -6 -13 -14 -14 -12 -12
  7 23  -6 -13 -14 -14 -11 -13
  7 23  -6 -13 -14 -13 -14 -11
  7 23  -6 -13 -14 -13 -13 -12
  7 23  -6 -13 -14 -13 -12 -13
  7 23  -6 -13 -14 -13 -11 -14
  7 23  -6 -13 -14 -12 -14 -12
  7 23  -6 -13 -14 -12 -13 -13
  7 23  -6 -13 -14 -12 -12 -14
  7 23  -6 -13 -14 -11 -14 -13
  7 23  -6 -13 -14 -11 -13 -14
  7 23  -6 -13 -13 -14 -14 -11
  7 23  -6 -13 -13 -14 -13 -12
  7 23  -6 -13 -13 -14 -12 -13
  7 23  -6 -13 -13 -14 -11 -14
  7 23  -6 -13 -13 -13 -14 -12
  7 23  -6 -13 -13 -13 -13 -13
  7 23  -6 -13 -13 -13 -12 -14
  7 23  -6 -13 -13 -12 -14 -13
  7 23  -6 -13 -13 -12 -13 -14
  7 23  -6 -13 -13 -11 -14 -14
  7 23  -6 -13 -12 -14 -14 -12
  7 23  -6 -13 -12 -14 -13 -13
  7 23  -6 -13 -12 -14 -12 -14
  7 23  -6 -13 -12 -13 -14 -13
  7 23  -6 -13 -12 -13 -13 -14
  7 23  -6 -13 -12 -12 -14 -14
  7 23  -6 -13 -11 -14 -14 -13
  7 23  -6 -13 -11 -14 -13 -14
  7 23  -6 -13 -11 -13 -14 -14
  7 23  -6 -12 -14 -14 -14 -11
  7 23  -6 -12 -14 -14 -13 -12
  7 23  -6 -12 -14 -14 -12 -13
  7 23  -6 -12 -14 -14 -11 -14
  7 23  -6 -12 -14 -13 -14 -12
  7 23  -6 -12 -14 -13 -13 -13
  7 23  -6 -12 -14 -13 -12 -14
  7 23  -6 -12 -14 -12 -14 -13
  7 23  -6 -12 -14 -12 -13 -14
  7 23  -6 -12 -14 -11 -14 -14
  7 23  -6 -12 -13 -14 -14 -12
  7 23  -6 -12 -13 -14 -13 -13
  7 23  -6 -12 -13 -14 -12 -14
  7 23  -6 -12 -13 -13 -14 -13
  7 23  -6 -12 -13 -13 -13 -14
  7 23  -6 -12 -13 -12 -14 -14
  7 23  -6 -12 -12 -14 -14 -13
  7 23  -6 -12 -12 -14 -13 -14
  7 23  -6 -12 -12 -13 -14 -14
  7 23  -6 -12 -11 -14 -14 -14
  7 23  -6 -11 -14 -14 -14 -12
  7 23  -6 -11 -14 -14 -13 -13
  7 23  -6 -11 -14 -14 -12 -14
  7 23  -6 -11 -14 -13 -14 -13
  7 23  -6 -11 -14 -13 -13 -14
  7 23  -6 -11 -14 -12 -14 -14
  7 23  -6 -11 -13 -14 -14 -13
  7 23  -6 -11 -13 -14 -13 -14
  7 23  -6 -11 -13 -13 -14 -14
  7 23  -6 -11 -12 -14 -14 -14
  7 24  -6 -15 -15 -14 -13 -10
  7 24  -6 -15 -15 -14 -10 -13
  7 24  -6 -15 -15 -13 -14 -10
  7 24  -6 -15 -15 -13 -10 -14
  7 24  -6 -15 -15 -10 -14 -13
  7 24  -6 -15 -15 -10 -13 -14
  7 24  -6 -15 -14 -15 -13 -10
  7 24  -6 -15 -14 -15 -10 -13
  7 24  -6 -15 -14 -14 -14 -10
  7 24  -6 -15 -14 -14 -10 -14
  7 24  -6 -15 -14 -13 -15 -10
  7 24  -6 -15 -14 -13 -10 -15
  7 24  -6 -15 -14 -10 -15 -13
  7 24  -6 -15 -14 -10 -14 -14
  7 24  -6 -15 -14 -10 -13 -15
  7 24  -6 -15 -13 -15 -14 -10
  7 24  -6 -15 -13 -15 -10 -14
  7 24  -6 -15 -13 -14 -15 -10
  7 24  -6 -15 -13 -14 -10 -15
  7 24  -6 -15 -13 -10 -15 -14
  7 24  -6 -15 -13 -10 -14 -15
  7 24  -6 -15 -10 -15 -14 -13
  7 24  -6 -15 -10 -15 -13 -14
  7 24  -6 -15 -10 -14 -15 -13
  7 24  -6 -15 -10 -14 -14 -14
  7 24  -6 -15 -10 -14 -13 -15
  7 24  -6 -15 -10 -13 -15 -14
  7 24  -6 -15 -10 -13 -14 -15
  7 24  -6 -14 -15 -15 -13 -10
  7 24  -6 -14 -15 -15 -10 -13
  7 24  -6 -14 -15 -14 -14 -10
  7 24  -6 -14 -15 -14 -10 -14
  7 24  -6 -14 -15 -13 -15 -10
  7 24  -6 -14 -15 -13 -10 -15
  7 24  -6 -14 -15 -10 -15 -13
  7 24  -6 -14 -15 -10 -14 -14
  7 24  -6 -14 -15 -10 -13 -15
  7 24  -6 -14 -14 -15 -14 -10
  7 24  -6 -14 -14 -15 -10 -14
  7 24  -6 -14 -14 -14 -15 -10
  7 24  -6 -14 -14 -14 -10 -15
  7 24  -6 -14 -14 -10 -15 -14
  7 24  -6 -14 -14 -10 -14 -15
  7 24  -6 -14 -13 -15 -15 -10
  7 24  -6 -14 -13 -15 -10 -15
  7 24  -6 -14 -13 -10 -15 -15
  7 24  -6 -14 -10 -15 -15 -13
  7 24  -6 -14 -10 -15 -14 -14
  7 24  -6 -14 -10 -15 -13 -15
  7 24  -6 -14 -10 -14 -15 -14
  7 24  -6 -14 -10 -14 -14 -15
  7 24  -6 -14 -10 -13 -15 -15
  7 24  -6 -13 -15 -15 -14 -10
  7 24  -6 -13 -15 -15 -10 -14
  7 24  -6 -13 -15 -14 -15 -10
  7 24  -6 -13 -15 -14 -10 -15
  7 24  -6 -13 -15 -10 -15 -14
  7 24  -6 -13 -15 -10 -14 -15
  7 24  -6 -13 -14 -15 -15 -10
  7 24  -6 -13 -14 -15 -10 -15
  7 24  -6 -13 -14 -10 -15 -15
  7 24  -6 -13 -10 -15 -15 -14
  7 24  -6 -13 -10 -15 -14 -15
  7 24  -6 -13 -10 -14 -15 -15
  7 24  -6 -10 -15 -15 -14 -13
  7 24  -6 -10 -15 -15 -13 -14
  7 24  -6 -10 -15 -14 -15 -13
  7 24  -6 -10 -15 -14 -14 -14
  7 24  -6 -10 -15 -14 -13 -15
  7 24  -6 -10 -15 -13 -15 -14
  7 24  -6 -10 -15 -13 -14 -15
  7 24  -6 -10 -14 -15 -15 -13
  7 24  -6 -10 -14 -15 -14 -14
  7 24  -6 -10 -14 -15 -13 -15
  7 24  -6 -10 -14 -14 -15 -14
  7 24  -6 -10 -14 -14 -14 -15
  7 24  -6 -10 -14 -13 -15 -15
  7 24  -6 -10 -13 -15 -15 -14
  7 24  -6 -10 -13 -15 -14 -15
  7 24  -6 -10 -13 -14 -15 -15
  7 25  -6 -15 -15 -15 -13 -12
  7 25  -6 -15 -15 -15 -12 -13
  7 25  -6 -15 -15 -14 -14 -12
  7 25  -6 -15 -15 -14 -13 -13
  7 25  -6 -15 -15 -14 -12 -14
  7 25  -6 -15 -15 -13 -15 -12
  7 25  -6 -15 -15 -13 -14 -13
  7 25  -6 -15 -15 -13 -13 -14
  7 25  -6 -15 -15 -13 -12 -15
  7 25  -6 -15 -15 -12 -15 -13
  7 25  -6 -15 -15 -12 -14 -14
  7 25  -6 -15 -15 -12 -13 -15
  7 25  -6 -15 -14 -15 -14 -12
  7 25  -6 -15 -14 -15 -13 -13
  7 25  -6 -15 -14 -15 -12 -14
  7 25  -6 -15 -14 -14 -15 -12
  7 25  -6 -15 -14 -14 -14 -13
  7 25  -6 -15 -14 -14 -13 -14
  7 25  -6 -15 -14 -14 -12 -15
  7 25  -6 -15 -14 -13 -15 -13
  7 25  -6 -15 -14 -13 -14 -14
  7 25  -6 -15 -14 -13 -13 -15
  7 25  -6 -15 -14 -12 -15 -14
  7 25  -6 -15 -14 -12 -14 -15
  7 25  -6 -15 -13 -15 -15 -12
  7 25  -6 -15 -13 -15 -14 -13
  7 25  -6 -15 -13 -15 -13 -14
  7 25  -6 -15 -13 -15 -12 -15
  7 25  -6 -15 -13 -14 -15 -13
  7 25  -6 -15 -13 -14 -14 -14
  7 25  -6 -15 -13 -14 -13 -15
  7 25  -6 -15 -13 -13 -15 -14
  7 25  -6 -15 -13 -13 -14 -15
  7 25  -6 -15 -13 -12 -15 -15
  7 25  -6 -15 -12 -15 -15 -13
  7 25  -6 -15 -12 -15 -14 -14
  7 25  -6 -15 -12 -15 -13 -15
  7 25  -6 -15 -12 -14 -15 -14
  7 25  -6 -15 -12 -14 -14 -15
  7 25  -6 -15 -12 -13 -15 -15
  7 25  -6 -14 -15 -15 -14 -12
  7 25  -6 -14 -15 -15 -13 -13
  7 25  -6 -14 -15 -15 -12 -14
  7 25  -6 -14 -15 -14 -15 -12
  7 25  -6 -14 -15 -14 -14 -13
  7 25  -6 -14 -15 -14 -13 -14
  7 25  -6 -14 -15 -14 -12 -15
  7 25  -6 -14 -15 -13 -15 -13
  7 25  -6 -14 -15 -13 -14 -14
  7 25  -6 -14 -15 -13 -13 -15
  7 25  -6 -14 -15 -12 -15 -14
  7 25  -6 -14 -15 -12 -14 -15
  7 25  -6 -14 -14 -15 -15 -12
  7 25  -6 -14 -14 -15 -14 -13
  7 25  -6 -14 -14 -15 -13 -14
  7 25  -6 -14 -14 -15 -12 -15
  7 25  -6 -14 -14 -14 -15 -13
  7 25  -6 -14 -14 -14 -14 -14
  7 25  -6 -14 -14 -14 -13 -15
  7 25  -6 -14 -14 -13 -15 -14
  7 25  -6 -14 -14 -13 -14 -15
  7 25  -6 -14 -14 -12 -15 -15
  7 25  -6 -14 -13 -15 -15 -13
  7 25  -6 -14 -13 -15 -14 -14
  7 25  -6 -14 -13 -15 -13 -15
  7 25  -6 -14 -13 -14 -15 -14
  7 25  -6 -14 -13 -14 -14 -15
  7 25  -6 -14 -13 -13 -15 -15
  7 25  -6 -14 -12 -15 -15 -14
  7 25  -6 -14 -12 -15 -14 -15
  7 25  -6 -14 -12 -14 -15 -15
  7 25  -6 -13 -15 -15 -15 -12
  7 25  -6 -13 -15 -15 -14 -13
  7 25  -6 -13 -15 -15 -13 -14
  7 25  -6 -13 -15 -15 -12 -15
  7 25  -6 -13 -15 -14 -15 -13
  7 25  -6 -13 -15 -14 -14 -14
  7 25  -6 -13 -15 -14 -13 -15
  7 25  -6 -13 -15 -13 -15 -14
  7 25  -6 -13 -15 -13 -14 -15
  7 25  -6 -13 -15 -12 -15 -15
  7 25  -6 -13 -14 -15 -15 -13
  7 25  -6 -13 -14 -15 -14 -14
  7 25  -6 -13 -14 -15 -13 -15
  7 25  -6 -13 -14 -14 -15 -14
  7 25  -6 -13 -14 -14 -14 -15
  7 25  -6 -13 -14 -13 -15 -15
  7 25  -6 -13 -13 -15 -15 -14
  7 25  -6 -13 -13 -15 -14 -15
  7 25  -6 -13 -13 -14 -15 -15
  7 25  -6 -13 -12 -15 -15 -15
  7 25  -6 -12 -15 -15 -15 -13
  7 25  -6 -12 -15 -15 -14 -14
  7 25  -6 -12 -15 -15 -13 -15
  7 25  -6 -12 -15 -14 -15 -14
  7 25  -6 -12 -15 -14 -14 -15
  7 25  -6 -12 -15 -13 -15 -15
  7 25  -6 -12 -14 -15 -15 -14
  7 25  -6 -12 -14 -15 -14 -15
  7 25  -6 -12 -14 -14 -15 -15
  7 25  -6 -12 -13 -15 -15 -15
  7 26  -6 -16 -16 -15 -14 -11
  7 26  -6 -16 -16 -15 -11 -14
  7 26  -6 -16 -16 -14 -15 -11
  7 26  -6 -16 -16 -14 -11 -15
  7 26  -6 -16 -16 -11 -15 -14
  7 26  -6 -16 -16 -11 -14 -15
  7 26  -6 -16 -15 -16 -14 -11
  7 26  -6 -16 -15 -16 -11 -14
  7 26  -6 -16 -15 -15 -15 -11
  7 26  -6 -16 -15 -15 -11 -15
  7 26  -6 -16 -15 -14 -16 -11
  7 26  -6 -16 -15 -14 -11 -16
  7 26  -6 -16 -15 -11 -16 -14
  7 26  -6 -16 -15 -11 -15 -15
  7 26  -6 -16 -15 -11 -14 -16
  7 26  -6 -16 -14 -16 -15 -11
  7 26  -6 -16 -14 -16 -11 -15
  7 26  -6 -16 -14 -15 -16 -11
  7 26  -6 -16 -14 -15 -11 -16
  7 26  -6 -16 -14 -11 -16 -15
  7 26  -6 -16 -14 -11 -15 -16
  7 26  -6 -16 -11 -16 -15 -14
  7 26  -6 -16 -11 -16 -14 -15
  7 26  -6 -16 -11 -15 -16 -14
  7 26  -6 -16 -11 -15 -15 -15
  7 26  -6 -16 -11 -15 -14 -16
  7 26  -6 -16 -11 -14 -16 -15
  7 26  -6 -16 -11 -14 -15 -16
  7 26  -6 -15 -16 -16 -14 -11
  7 26  -6 -15 -16 -16 -11 -14
  7 26  -6 -15 -16 -15 -15 -11
  7 26  -6 -15 -16 -15 -11 -15
  7 26  -6 -15 -16 -14 -16 -11
  7 26  -6 -15 -16 -14 -11 -16
  7 26  -6 -15 -16 -11 -16 -14
  7 26  -6 -15 -16 -11 -15 -15
  7 26  -6 -15 -16 -11 -14 -16
  7 26  -6 -15 -15 -16 -15 -11
  7 26  -6 -15 -15 -16 -11 -15
  7 26  -6 -15 -15 -15 -16 -11
  7 26  -6 -15 -15 -15 -11 -16
  7 26  -6 -15 -15 -11 -16 -15
  7 26  -6 -15 -15 -11 -15 -16
  7 26  -6 -15 -14 -16 -16 -11
  7 26  -6 -15 -14 -16 -11 -16
  7 26  -6 -15 -14 -11 -16 -16
  7 26  -6 -15 -11 -16 -16 -14
  7 26  -6 -15 -11 -16 -15 -15
  7 26  -6 -15 -11 -16 -14 -16
  7 26  -6 -15 -11 -15 -16 -15
  7 26  -6 -15 -11 -15 -15 -16
  7 26  -6 -15 -11 -14 -16 -16
  7 26  -6 -14 -16 -16 -15 -11
  7 26  -6 -14 -16 -16 -11 -15
  7 26  -6 -14 -16 -15 -16 -11
  7 26  -6 -14 -16 -15 -11 -16
  7 26  -6 -14 -16 -11 -16 -15
  7 26  -6 -14 -16 -11 -15 -16
  7 26  -6 -14 -15 -16 -16 -11
  7 26  -6 -14 -15 -16 -11 -16
  7 26  -6 -14 -15 -11 -16 -16
  7 26  -6 -14 -11 -16 -16 -15
  7 26  -6 -14 -11 -16 -15 -16
  7 26  -6 -14 -11 -15 -16 -16
  7 26  -6 -11 -16 -16 -15 -14
  7 26  -6 -11 -16 -16 -14 -15
  7 26  -6 -11 -16 -15 -16 -14
  7 26  -6 -11 -16 -15 -15 -15
  7 26  -6 -11 -16 -15 -14 -16
  7 26  -6 -11 -16 -14 -16 -15
  7 26  -6 -11 -16 -14 -15 -16
  7 26  -6 -11 -15 -16 -16 -14
  7 26  -6 -11 -15 -16 -15 -15
  7 26  -6 -11 -15 -16 -14 -16
  7 26  -6 -11 -15 -15 -16 -15
  7 26  -6 -11 -15 -15 -15 -16
  7 26  -6 -11 -15 -14 -16 -16
  7 26  -6 -11 -14 -16 -16 -15
  7 26  -6 -11 -14 -16 -15 -16
  7 26  -6 -11 -14 -15 -16 -16
  7 27  -6 -16 -16 -16 -14 -13
  7 27  -6 -16 -16 -16 -13 -14
  7 27  -6 -16 -16 -15 -15 -13
  7 27  -6 -16 -16 -15 -14 -14
  7 27  -6 -16 -16 -15 -13 -15
  7 27  -6 -16 -16 -14 -16 -13
  7 27  -6 -16 -16 -14 -15 -14
  7 27  -6 -16 -16 -14 -14 -15
  7 27  -6 -16 -16 -14 -13 -16
  7 27  -6 -16 -16 -13 -16 -14
  7 27  -6 -16 -16 -13 -15 -15
  7 27  -6 -16 -16 -13 -14 -16
  7 27  -6 -16 -15 -16 -15 -13
  7 27  -6 -16 -15 -16 -14 -14
  7 27  -6 -16 -15 -16 -13 -15
  7 27  -6 -16 -15 -15 -16 -13
  7 27  -6 -16 -15 -15 -15 -14
  7 27  -6 -16 -15 -15 -14 -15
  7 27  -6 -16 -15 -15 -13 -16
  7 27  -6 -16 -15 -14 -16 -14
  7 27  -6 -16 -15 -14 -15 -15
  7 27  -6 -16 -15 -14 -14 -16
  7 27  -6 -16 -15 -13 -16 -15
  7 27  -6 -16 -15 -13 -15 -16
  7 27  -6 -16 -14 -16 -16 -13
  7 27  -6 -16 -14 -16 -15 -14
  7 27  -6 -16 -14 -16 -14 -15
  7 27  -6 -16 -14 -16 -13 -16
  7 27  -6 -16 -14 -15 -16 -14
  7 27  -6 -16 -14 -15 -15 -15
  7 27  -6 -16 -14 -15 -14 -16
  7 27  -6 -16 -14 -14 -16 -15
  7 27  -6 -16 -14 -14 -15 -16
  7 27  -6 -16 -14 -13 -16 -16
  7 27  -6 -16 -13 -16 -16 -14
  7 27  -6 -16 -13 -16 -15 -15
  7 27  -6 -16 -13 -16 -14 -16
  7 27  -6 -16 -13 -15 -16 -15
  7 27  -6 -16 -13 -15 -15 -16
  7 27  -6 -16 -13 -14 -16 -16
  7 27  -6 -15 -16 -16 -15 -13
  7 27  -6 -15 -16 -16 -14 -14
  7 27  -6 -15 -16 -16 -13 -15
  7 27  -6 -15 -16 -15 -16 -13
  7 27  -6 -15 -16 -15 -15 -14
  7 27  -6 -15 -16 -15 -14 -15
  7 27  -6 -15 -16 -15 -13 -16
  7 27  -6 -15 -16 -14 -16 -14
  7 27  -6 -15 -16 -14 -15 -15
  7 27  -6 -15 -16 -14 -14 -16
  7 27  -6 -15 -16 -13 -16 -15
  7 27  -6 -15 -16 -13 -15 -16
  7 27  -6 -15 -15 -16 -16 -13
  7 27  -6 -15 -15 -16 -15 -14
  7 27  -6 -15 -15 -16 -14 -15
  7 27  -6 -15 -15 -16 -13 -16
  7 27  -6 -15 -15 -15 -16 -14
  7 27  -6 -15 -15 -15 -15 -15
  7 27  -6 -15 -15 -15 -14 -16
  7 27  -6 -15 -15 -14 -16 -15
  7 27  -6 -15 -15 -14 -15 -16
  7 27  -6 -15 -15 -13 -16 -16
  7 27  -6 -15 -14 -16 -16 -14
  7 27  -6 -15 -14 -16 -15 -15
  7 27  -6 -15 -14 -16 -14 -16
  7 27  -6 -15 -14 -15 -16 -15
  7 27  -6 -15 -14 -15 -15 -16
  7 27  -6 -15 -14 -14 -16 -16
  7 27  -6 -15 -13 -16 -16 -15
  7 27  -6 -15 -13 -16 -15 -16
  7 27  -6 -15 -13 -15 -16 -16
  7 27  -6 -14 -16 -16 -16 -13
  7 27  -6 -14 -16 -16 -15 -14
  7 27  -6 -14 -16 -16 -14 -15
  7 27  -6 -14 -16 -16 -13 -16
  7 27  -6 -14 -16 -15 -16 -14
  7 27  -6 -14 -16 -15 -15 -15
  7 27  -6 -14 -16 -15 -14 -16
  7 27  -6 -14 -16 -14 -16 -15
  7 27  -6 -14 -16 -14 -15 -16
  7 27  -6 -14 -16 -13 -16 -16
  7 27  -6 -14 -15 -16 -16 -14
  7 27  -6 -14 -15 -16 -15 -15
  7 27  -6 -14 -15 -16 -14 -16
  7 27  -6 -14 -15 -15 -16 -15
  7 27  -6 -14 -15 -15 -15 -16
  7 27  -6 -14 -15 -14 -16 -16
  7 27  -6 -14 -14 -16 -16 -15
  7 27  -6 -14 -14 -16 -15 -16
  7 27  -6 -14 -14 -15 -16 -16
  7 27  -6 -14 -13 -16 -16 -16
  7 27  -6 -13 -16 -16 -16 -14
  7 27  -6 -13 -16 -16 -15 -15
  7 27  -6 -13 -16 -16 -14 -16
  7 27  -6 -13 -16 -15 -16 -15
  7 27  -6 -13 -16 -15 -15 -16
  7 27  -6 -13 -16 -14 -16 -16
  7 27  -6 -13 -15 -16 -16 -15
  7 27  -6 -13 -15 -16 -15 -16
  7 27  -6 -13 -15 -15 -16 -16
  7 27  -6 -13 -14 -16 -16 -16
  7 28  -6 -17 -17 -16 -15 -12
  7 28  -6 -17 -17 -16 -12 -15
  7 28  -6 -17 -17 -15 -16 -12
  7 28  -6 -17 -17 -15 -12 -16
  7 28  -6 -17 -17 -12 -16 -15
  7 28  -6 -17 -17 -12 -15 -16
  7 28  -6 -17 -16 -17 -15 -12
  7 28  -6 -17 -16 -17 -12 -15
  7 28  -6 -17 -16 -16 -16 -12
  7 28  -6 -17 -16 -16 -12 -16
  7 28  -6 -17 -16 -15 -17 -12
  7 28  -6 -17 -16 -15 -12 -17
  7 28  -6 -17 -16 -12 -17 -15
  7 28  -6 -17 -16 -12 -16 -16
  7 28  -6 -17 -16 -12 -15 -17
  7 28  -6 -17 -15 -17 -16 -12
  7 28  -6 -17 -15 -17 -12 -16
  7 28  -6 -17 -15 -16 -17 -12
  7 28  -6 -17 -15 -16 -12 -17
  7 28  -6 -17 -15 -12 -17 -16
  7 28  -6 -17 -15 -12 -16 -17
  7 28  -6 -17 -12 -17 -16 -15
  7 28  -6 -17 -12 -17 -15 -16
  7 28  -6 -17 -12 -16 -17 -15
  7 28  -6 -17 -12 -16 -16 -16
  7 28  -6 -17 -12 -16 -15 -17
  7 28  -6 -17 -12 -15 -17 -16
  7 28  -6 -17 -12 -15 -16 -17
  7 28  -6 -16 -17 -17 -15 -12
  7 28  -6 -16 -17 -17 -12 -15
  7 28  -6 -16 -17 -16 -16 -12
  7 28  -6 -16 -17 -16 -12 -16
  7 28  -6 -16 -17 -15 -17 -12
  7 28  -6 -16 -17 -15 -12 -17
  7 28  -6 -16 -17 -12 -17 -15
  7 28  -6 -16 -17 -12 -16 -16
  7 28  -6 -16 -17 -12 -15 -17
  7 28  -6 -16 -16 -17 -16 -12
  7 28  -6 -16 -16 -17 -12 -16
  7 28  -6 -16 -16 -16 -17 -12
  7 28  -6 -16 -16 -16 -12 -17
  7 28  -6 -16 -16 -12 -17 -16
  7 28  -6 -16 -16 -12 -16 -17
  7 28  -6 -16 -15 -17 -17 -12
  7 28  -6 -16 -15 -17 -12 -17
  7 28  -6 -16 -15 -12 -17 -17
  7 28  -6 -16 -12 -17 -17 -15
  7 28  -6 -16 -12 -17 -16 -16
  7 28  -6 -16 -12 -17 -15 -17
  7 28  -6 -16 -12 -16 -17 -16
  7 28  -6 -16 -12 -16 -16 -17
  7 28  -6 -16 -12 -15 -17 -17
  7 28  -6 -15 -17 -17 -16 -12
  7 28  -6 -15 -17 -17 -12 -16
  7 28  -6 -15 -17 -16 -17 -12
  7 28  -6 -15 -17 -16 -12 -17
  7 28  -6 -15 -17 -12 -17 -16
  7 28  -6 -15 -17 -12 -16 -17
  7 28  -6 -15 -16 -17 -17 -12
  7 28  -6 -15 -16 -17 -12 -17
  7 28  -6 -15 -16 -12 -17 -17
  7 28  -6 -15 -12 -17 -17 -16
  7 28  -6 -15 -12 -17 -16 -17
  7 28  -6 -15 -12 -16 -17 -17
  7 28  -6 -12 -17 -17 -16 -15
  7 28  -6 -12 -17 -17 -15 -16
  7 28  -6 -12 -17 -16 -17 -15
  7 28  -6 -12 -17 -16 -16 -16
  7 28  -6 -12 -17 -16 -15 -17
  7 28  -6 -12 -17 -15 -17 -16
  7 28  -6 -12 -17 -15 -16 -17
  7 28  -6 -12 -16 -17 -17 -15
  7 28  -6 -12 -16 -17 -16 -16
  7 28  -6 -12 -16 -17 -15 -17
  7 28  -6 -12 -16 -16 -17 -16
  7 28  -6 -12 -16 -16 -16 -17
  7 28  -6 -12 -16 -15 -17 -17
  7 28  -6 -12 -15 -17 -17 -16
  7 28  -6 -12 -15 -17 -16 -17
  7 28  -6 -12 -15 -16 -17 -17
  8 10  -7  -8  -7  -6  -6  -6
  8 10  -7  -8  -6  -7  -6  -6
  8 10  -7  -8  -6  -6  -7  -6
  8 10  -7  -8  -6  -6  -6  -7
  8 10  -7  -7  -8  -6  -6  -6
  8 10  -7  -7  -7  -7  -6  -6
  8 10  -7  -7  -7  -6  -7  -6
  8 10  -7  -7  -7  -6  -6  -7
  8 10  -7  -7  -6  -8  -6  -6
  8 10  -7  -7  -6  -7  -7  -6
  8 10  -7  -7  -6  -7  -6  -7
  8 10  -7  -7  -6  -6  -8  -6
  8 10  -7  -7  -6  -6  -7  -7
  8 10  -7  -7  -6  -6  -6  -8
  8 10  -7  -6  -8  -7  -6  -6
  8 10  -7  -6  -8  -6  -7  -6
  8 10  -7  -6  -8  -6  -6  -7
  8 10  -7  -6  -7  -8  -6  -6
  8 10  -7  -6  -7  -7  -7  -6
  8 10  -7  -6  -7  -7  -6  -7
  8 10  -7  -6  -7  -6  -8  -6
  8 10  -7  -6  -7  -6  -7  -7
  8 10  -7  -6  -7  -6  -6  -8
  8 10  -7  -6  -6  -8  -7  -6
  8 10  -7  -6  -6  -8  -6  -7
  8 10  -7  -6  -6  -7  -8  -6
  8 10  -7  -6  -6  -7  -7  -7
  8 10  -7  -6  -6  -7  -6  -8
  8 10  -7  -6  -6  -6  -8  -7
  8 10  -7  -6  -6  -6  -7  -8
  8 13  -7  -9  -9  -9  -7  -7
  8 13  -7  -9  -9  -8  -8  -7
  8 13  -7  -9  -9  -8  -7  -8
  8 13  -7  -9  -9  -7  -9  -7
  8 13  -7  -9  -9  -7  -8  -8
  8 13  -7  -9  -9  -7  -7  -9
  8 13  -7  -9  -8  -9  -8  -7
  8 13  -7  -9  -8  -9  -7  -8
  8 13  -7  -9  -8  -8  -9  -7
  8 13  -7  -9  -8  -8  -8  -8
  8 13  -7  -9  -8  -8  -7  -9
  8 13  -7  -9  -8  -7  -9  -8
  8 13  -7  -9  -8  -7  -8  -9
  8 13  -7  -9  -7  -9  -9  -7
  8 13  -7  -9  -7  -9  -8  -8
  8 13  -7  -9  -7  -9  -7  -9
  8 13  -7  -9  -7  -8  -9  -8
  8 13  -7  -9  -7  -8  -8  -9
  8 13  -7  -9  -7  -7  -9  -9
  8 13  -7  -8  -9  -9  -8  -7
  8 13  -7  -8  -9  -9  -7  -8
  8 13  -7  -8  -9  -8  -9  -7
  8 13  -7  -8  -9  -8  -8  -8
  8 13  -7  -8  -9  -8  -7  -9
  8 13  -7  -8  -9  -7  -9  -8
  8 13  -7  -8  -9  -7  -8  -9
  8 13  -7  -8  -8  -9  -9  -7
  8 13  -7  -8  -8  -9  -8  -8
  8 13  -7  -8  -8  -9  -7  -9
  8 13  -7  -8  -8  -8  -9  -8
  8 13  -7  -8  -8  -8  -8  -9
  8 13  -7  -8  -8  -7  -9  -9
  8 13  -7  -8  -7  -9  -9  -8
  8 13  -7  -8  -7  -9  -8  -9
  8 13  -7  -8  -7  -8  -9  -9
  8 13  -7  -7  -9  -9  -9  -7
  8 13  -7  -7  -9  -9  -8  -8
  8 13  -7  -7  -9  -9  -7  -9
  8 13  -7  -7  -9  -8  -9  -8
  8 13  -7  -7  -9  -8  -8  -9
  8 13  -7  -7  -9  -7  -9  -9
  8 13  -7  -7  -8  -9  -9  -8
  8 13  -7  -7  -8  -9  -8  -9
  8 13  -7  -7  -8  -8  -9  -9
  8 13  -7  -7  -7  -9  -9  -9
  8 15  -7 -10 -10 -10  -9  -7
  8 15  -7 -10 -10 -10  -8  -8
  8 15  -7 -10 -10 -10  -7  -9
  8 15  -7 -10 -10  -9 -10  -7
  8 15  -7 -10 -10  -9  -9  -8
  8 15  -7 -10 -10  -9  -8  -9
  8 15  -7 -10 -10  -9  -7 -10
  8 15  -7 -10 -10  -8 -10  -8
  8 15  -7 -10 -10  -8  -9  -9
  8 15  -7 -10 -10  -8  -8 -10
  8 15  -7 -10 -10  -7 -10  -9
  8 15  -7 -10 -10  -7  -9 -10
  8 15  -7 -10  -9 -10 -10  -7
  8 15  -7 -10  -9 -10  -9  -8
  8 15  -7 -10  -9 -10  -8  -9
  8 15  -7 -10  -9 -10  -7 -10
  8 15  -7 -10  -9  -9 -10  -8
  8 15  -7 -10  -9  -9  -9  -9
  8 15  -7 -10  -9  -9  -8 -10
  8 15  -7 -10  -9  -8 -10  -9
  8 15  -7 -10  -9  -8  -9 -10
  8 15  -7 -10  -9  -7 -10 -10
  8 15  -7 -10  -8 -10 -10  -8
  8 15  -7 -10  -8 -10  -9  -9
  8 15  -7 -10  -8 -10  -8 -10
  8 15  -7 -10  -8  -9 -10  -9
  8 15  -7 -10  -8  -9  -9 -10
  8 15  -7 -10  -8  -8 -10 -10
  8 15  -7 -10  -7 -10 -10  -9
  8 15  -7 -10  -7 -10  -9 -10
  8 15  -7 -10  -7  -9 -10 -10
  8 15  -7  -9 -10 -10 -10  -7
  8 15  -7  -9 -10 -10  -9  -8
  8 15  -7  -9 -10 -10  -8  -9
  8 15  -7  -9 -10 -10  -7 -10
  8 15  -7  -9 -10  -9 -10  -8
  8 15  -7  -9 -10  -9  -9  -9
  8 15  -7  -9 -10  -9  -8 -10
  8 15  -7  -9 -10  -8 -10  -9
  8 15  -7  -9 -10  -8  -9 -10
  8 15  -7  -9 -10  -7 -10 -10
  8 15  -7  -9  -9 -10 -10  -8
  8 15  -7  -9  -9 -10  -9  -9
  8 15  -7  -9  -9 -10  -8 -10
  8 15  -7  -9  -9  -9 -10  -9
  8 15  -7  -9  -9  -9  -9 -10
  8 15  -7  -9  -9  -8 -10 -10
  8 15  -7  -9  -8 -10 -10  -9
  8 15  -7  -9  -8 -10  -9 -10
  8 15  -7  -9  -8  -9 -10 -10
  8 15  -7  -9  -7 -10 -10 -10
  8 15  -7  -8 -10 -10 -10  -8
  8 15  -7  -8 -10 -10  -9  -9
  8 15  -7  -8 -10 -10  -8 -10
  8 15  -7  -8 -10  -9 -10  -9
  8 15  -7  -8 -10  -9  -9 -10
  8 15  -7  -8 -10  -8 -10 -10
  8 15  -7  -8  -9 -10 -10  -9
  8 15  -7  -8  -9 -10  -9 -10
  8 15  -7  -8  -9  -9 -10 -10
  8 15  -7  -8  -8 -10 -10 -10
  8 15  -7  -7 -10 -10 -10  -9
  8 15  -7  -7 -10 -10  -9 -10
  8 15  -7  -7 -10  -9 -10 -10
  8 15  -7  -7  -9 -10 -10 -10
  8 16  -7 -11 -11 -11  -9  -6
  8 16  -7 -11 -11 -11  -6  -9
  8 16  -7 -11 -11 -10 -10  -6
  8 16  -7 -11 -11 -10  -6 -10
  8 16  -7 -11 -11  -9 -11  -6
  8 16  -7 -11 -11  -9  -6 -11
  8 16  -7 -11 -11  -6 -11  -9
  8 16  -7 -11 -11  -6 -10 -10
  8 16  -7 -11 -11  -6  -9 -11
  8 16  -7 -11 -10 -11 -10  -6
  8 16  -7 -11 -10 -11  -6 -10
  8 16  -7 -11 -10 -10 -11  -6
  8 16  -7 -11 -10 -10  -6 -11
  8 16  -7 -11 -10  -6 -11 -10
  8 16  -7 -11 -10  -6 -10 -11
  8 16  -7 -11  -9 -11 -11  -6
  8 16  -7 -11  -9 -11  -6 -11
  8 16  -7 -11  -9  -6 -11 -11
  8 16  -7 -11  -6 -11 -11  -9
  8 16  -7 -11  -6 -11 -10 -10
  8 16  -7 -11  -6 -11  -9 -11
  8 16  -7 -11  -6 -10 -11 -10
  8 16  -7 -11  -6 -10 -10 -11
  8 16  -7 -11  -6  -9 -11 -11
  8 16  -7 -10 -11 -11 -10  -6
  8 16  -7 -10 -11 -11  -6 -10
  8 16  -7 -10 -11 -10 -11  -6
  8 16  -7 -10 -11 -10  -6 -11
  8 16  -7 -10 -11  -6 -11 -10
  8 16  -7 -10 -11  -6 -10 -11
  8 16  -7 -10 -10 -11 -11  -6
  8 16  -7 -10 -10 -11  -6 -11
  8 16  -7 -10 -10  -6 -11 -11
  8 16  -7 -10  -6 -11 -11 -10
  8 16  -7 -10  -6 -11 -10 -11
  8 16  -7 -10  -6 -10 -11 -11
  8 16  -7  -9 -11 -11 -11  -6
  8 16  -7  -9 -11 -11  -6 -11
  8 16  -7  -9 -11  -6 -11 -11
  8 16  -7  -9  -6 -11 -11 -11
  8 16  -7  -6 -11 -11 -11  -9
  8 16  -7  -6 -11 -11 -10 -10
  8 16  -7  -6 -11 -11  -9 -11
  8 16  -7  -6 -11 -10 -11 -10
  8 16  -7  -6 -11 -10 -10 -11
  8 16  -7  -6 -11  -9 -11 -11
  8 16  -7  -6 -10 -11 -11 -10
  8 16  -7  -6 -10 -11 -10 -11
  8 16  -7  -6 -10 -10 -11 -11
  8 16  -7  -6  -9 -11 -11 -11
  8 17  -7 -11 -11 -11 -10  -8
  8 17  -7 -11 -11 -11  -9  -9
  8 17  -7 -11 -11 -11  -8 -10
  8 17  -7 -11 -11 -10 -11  -8
  8 17  -7 -11 -11 -10 -10  -9
  8 17  -7 -11 -11 -10  -9 -10
  8 17  -7 -11 -11 -10  -8 -11
  8 17  -7 -11 -11  -9 -11  -9
  8 17  -7 -11 -11  -9 -10 -10
  8 17  -7 -11 -11  -9  -9 -11
  8 17  -7 -11 -11  -8 -11 -10
  8 17  -7 -11 -11  -8 -10 -11
  8 17  -7 -11 -10 -11 -11  -8
  8 17  -7 -11 -10 -11 -10  -9
  8 17  -7 -11 -10 -11  -9 -10
  8 17  -7 -11 -10 -11  -8 -11
  8 17  -7 -11 -10 -10 -11  -9
  8 17  -7 -11 -10 -10 -10 -10
  8 17  -7 -11 -10 -10  -9 -11
  8 17  -7 -11 -10  -9 -11 -10
  8 17  -7 -11 -10  -9 -10 -11
  8 17  -7 -11 -10  -8 -11 -11
  8 17  -7 -11  -9 -11 -11  -9
  8 17  -7 -11  -9 -11 -10 -10
  8 17  -7 -11  -9 -11  -9 -11
  8 17  -7 -11  -9 -10 -11 -10
  8 17  -7 -11  -9 -10 -10 -11
  8 17  -7 -11  -9  -9 -11 -11
  8 17  -7 -11  -8 -11 -11 -10
  8 17  -7 -11  -8 -11 -10 -11
  8 17  -7 -11  -8 -10 -11 -11
  8 17  -7 -10 -11 -11 -11  -8
  8 17  -7 -10 -11 -11 -10  -9
  8 17  -7 -10 -11 -11  -9 -10
  8 17  -7 -10 -11 -11  -8 -11
  8 17  -7 -10 -11 -10 -11  -9
  8 17  -7 -10 -11 -10 -10 -10
  8 17  -7 -10 -11 -10  -9 -11
  8 17  -7 -10 -11  -9 -11 -10
  8 17  -7 -10 -11  -9 -10 -11
  8 17  -7 -10 -11  -8 -11 -11
  8 17  -7 -10 -10 -11 -11  -9
  8 17  -7 -10 -10 -11 -10 -10
  8 17  -7 -10 -10 -11  -9 -11
  8 17  -7 -10 -10 -10 -11 -10
  8 17  -7 -10 -10 -10 -10 -11
  8 17  -7 -10 -10  -9 -11 -11
  8 17  -7 -10  -9 -11 -11 -10
  8 17  -7 -10  -9 -11 -10 -11
  8 17  -7 -10  -9 -10 -11 -11
  8 17  -7 -10  -8 -11 -11 -11
  8 17  -7  -9 -11 -11 -11  -9
  8 17  -7  -9 -11 -11 -10 -10
  8 17  -7  -9 -11 -11  -9 -11
  8 17  -7  -9 -11 -10 -11 -10
  8 17  -7  -9 -11 -10 -10 -11
  8 17  -7  -9 -11  -9 -11 -11
  8 17  -7  -9 -10 -11 -11 -10
  8 17  -7  -9 -10 -11 -10 -11
  8 17  -7  -9 -10 -10 -11 -11
  8 17  -7  -9  -9 -11 -11 -11
  8 17  -7  -8 -11 -11 -11 -10
  8 17  -7  -8 -11 -11 -10 -11
  8 17  -7  -8 -11 -10 -11 -11
  8 17  -7  -8 -10 -11 -11 -11
  8 18  -7 -12 -12 -12 -10  -7
  8 18  -7 -12 -12 -12  -7 -10
  8 18  -7 -12 -12 -11 -11  -7
  8 18  -7 -12 -12 -11  -7 -11
  8 18  -7 -12 -12 -10 -12  -7
  8 18  -7 -12 -12 -10  -7 -12
  8 18  -7 -12 -12  -7 -12 -10
  8 18  -7 -12 -12  -7 -11 -11
  8 18  -7 -12 -12  -7 -10 -12
  8 18  -7 -12 -11 -12 -11  -7
  8 18  -7 -12 -11 -12  -7 -11
  8 18  -7 -12 -11 -11 -12  -7
  8 18  -7 -12 -11 -11  -7 -12
  8 18  -7 -12 -11  -7 -12 -11
  8 18  -7 -12 -11  -7 -11 -12
  8 18  -7 -12 -10 -12 -12  -7
  8 18  -7 -12 -10 -12  -7 -12
  8 18  -7 -12 -10  -7 -12 -12
  8 18  -7 -12  -7 -12 -12 -10
  8 18  -7 -12  -7 -12 -11 -11
  8 18  -7 -12  -7 -12 -10 -12
  8 18  -7 -12  -7 -11 -12 -11
  8 18  -7 -12  -7 -11 -11 -12
  8 18  -7 -12  -7 -10 -12 -12
  8 18  -7 -11 -12 -12 -11  -7
  8 18  -7 -11 -12 -12  -7 -11
  8 18  -7 -11 -12 -11 -12  -7
  8 18  -7 -11 -12 -11  -7 -12
  8 18  -7 -11 -12  -7 -12 -11
  8 18  -7 -11 -12  -7 -11 -12
  8 18  -7 -11 -11 -12 -12  -7
  8 18  -7 -11 -11 -12  -7 -12
  8 18  -7 -11 -11  -7 -12 -12
  8 18  -7 -11  -7 -12 -12 -11
  8 18  -7 -11  -7 -12 -11 -12
  8 18  -7 -11  -7 -11 -12 -12
  8 18  -7 -10 -12 -12 -12  -7
  8 18  -7 -10 -12 -12  -7 -12
  8 18  -7 -10 -12  -7 -12 -12
  8 18  -7 -10  -7 -12 -12 -12
  8 18  -7  -7 -12 -12 -12 -10
  8 18  -7  -7 -12 -12 -11 -11
  8 18  -7  -7 -12 -12 -10 -12
  8 18  -7  -7 -12 -11 -12 -11
  8 18  -7  -7 -12 -11 -11 -12
  8 18  -7  -7 -12 -10 -12 -12
  8 18  -7  -7 -11 -12 -12 -11
  8 18  -7  -7 -11 -12 -11 -12
  8 18  -7  -7 -11 -11 -12 -12
  8 18  -7  -7 -10 -12 -12 -12
  8 19  -7 -12 -12 -12 -11  -9
  8 19  -7 -12 -12 -12 -10 -10
  8 19  -7 -12 -12 -12  -9 -11
  8 19  -7 -12 -12 -11 -12  -9
  8 19  -7 -12 -12 -11 -11 -10
  8 19  -7 -12 -12 -11 -10 -11
  8 19  -7 -12 -12 -11  -9 -12
  8 19  -7 -12 -12 -10 -12 -10
  8 19  -7 -12 -12 -10 -11 -11
  8 19  -7 -12 -12 -10 -10 -12
  8 19  -7 -12 -12  -9 -12 -11
  8 19  -7 -12 -12  -9 -11 -12
  8 19  -7 -12 -11 -12 -12  -9
  8 19  -7 -12 -11 -12 -11 -10
  8 19  -7 -12 -11 -12 -10 -11
  8 19  -7 -12 -11 -12  -9 -12
  8 19  -7 -12 -11 -11 -12 -10
  8 19  -7 -12 -11 -11 -11 -11
  8 19  -7 -12 -11 -11 -10 -12
  8 19  -7 -12 -11 -10 -12 -11
  8 19  -7 -12 -11 -10 -11 -12
  8 19  -7 -12 -11  -9 -12 -12
  8 19  -7 -12 -10 -12 -12 -10
  8 19  -7 -12 -10 -12 -11 -11
  8 19  -7 -12 -10 -12 -10 -12
  8 19  -7 -12 -10 -11 -12 -11
  8 19  -7 -12 -10 -11 -11 -12
  8 19  -7 -12 -10 -10 -12 -12
  8 19  -7 -12  -9 -12 -12 -11
  8 19  -7 -12  -9 -12 -11 -12
  8 19  -7 -12  -9 -11 -12 -12
  8 19  -7 -11 -12 -12 -12  -9
  8 19  -7 -11 -12 -12 -11 -10
  8 19  -7 -11 -12 -12 -10 -11
  8 19  -7 -11 -12 -12  -9 -12
  8 19  -7 -11 -12 -11 -12 -10
  8 19  -7 -11 -12 -11 -11 -11
  8 19  -7 -11 -12 -11 -10 -12
  8 19  -7 -11 -12 -10 -12 -11
  8 19  -7 -11 -12 -10 -11 -12
  8 19  -7 -11 -12  -9 -12 -12
  8 19  -7 -11 -11 -12 -12 -10
  8 19  -7 -11 -11 -12 -11 -11
  8 19  -7 -11 -11 -12 -10 -12
  8 19  -7 -11 -11 -11 -12 -11
  8 19  -7 -11 -11 -11 -11 -12
  8 19  -7 -11 -11 -10 -12 -12
  8 19  -7 -11 -10 -12 -12 -11
  8 19  -7 -11 -10 -12 -11 -12
  8 19  -7 -11 -10 -11 -12 -12
  8 19  -7 -11  -9 -12 -12 -12
  8 19  -7 -10 -12 -12 -12 -10
  8 19  -7 -10 -12 -12 -11 -11
  8 19  -7 -10 -12 -12 -10 -12
  8 19  -7 -10 -12 -11 -12 -11
  8 19  -7 -10 -12 -11 -11 -12
  8 19  -7 -10 -12 -10 -12 -12
  8 19  -7 -10 -11 -12 -12 -11
  8 19  -7 -10 -11 -12 -11 -12
  8 19  -7 -10 -11 -11 -12 -12
  8 19  -7 -10 -10 -12 -12 -12
  8 19  -7  -9 -12 -12 -12 -11
  8 19  -7  -9 -12 -12 -11 -12
  8 19  -7  -9 -12 -11 -12 -12
  8 19  -7  -9 -11 -12 -12 -12
  8 20  -7 -13 -13 -13 -11  -8
  8 20  -7 -13 -13 -13  -8 -11
  8 20  -7 -13 -13 -12 -12  -8
  8 20  -7 -13 -13 -12  -8 -12
  8 20  -7 -13 -13 -11 -13  -8
  8 20  -7 -13 -13 -11  -8 -13
  8 20  -7 -13 -13  -8 -13 -11
  8 20  -7 -13 -13  -8 -12 -12
  8 20  -7 -13 -13  -8 -11 -13
  8 20  -7 -13 -12 -13 -12  -8
  8 20  -7 -13 -12 -13  -8 -12
  8 20  -7 -13 -12 -12 -13  -8
  8 20  -7 -13 -12 -12  -8 -13
  8 20  -7 -13 -12  -8 -13 -12
  8 20  -7 -13 -12  -8 -12 -13
  8 20  -7 -13 -11 -13 -13  -8
  8 20  -7 -13 -11 -13  -8 -13
  8 20  -7 -13 -11  -8 -13 -13
  8 20  -7 -13  -8 -13 -13 -11
  8 20  -7 -13  -8 -13 -12 -12
  8 20  -7 -13  -8 -13 -11 -13
  8 20  -7 -13  -8 -12 -13 -12
  8 20  -7 -13  -8 -12 -12 -13
  8 20  -7 -13  -8 -11 -13 -13
  8 20  -7 -12 -13 -13 -12  -8
  8 20  -7 -12 -13 -13  -8 -12
  8 20  -7 -12 -13 -12 -13  -8
  8 20  -7 -12 -13 -12  -8 -13
  8 20  -7 -12 -13  -8 -13 -12
  8 20  -7 -12 -13  -8 -12 -13
  8 20  -7 -12 -12 -13 -13  -8
  8 20  -7 -12 -12 -13  -8 -13
  8 20  -7 -12 -12  -8 -13 -13
  8 20  -7 -12  -8 -13 -13 -12
  8 20  -7 -12  -8 -13 -12 -13
  8 20  -7 -12  -8 -12 -13 -13
  8 20  -7 -11 -13 -13 -13  -8
  8 20  -7 -11 -13 -13  -8 -13
  8 20  -7 -11 -13  -8 -13 -13
  8 20  -7 -11  -8 -13 -13 -13
  8 20  -7  -8 -13 -13 -13 -11
  8 20  -7  -8 -13 -13 -12 -12
  8 20  -7  -8 -13 -13 -11 -13
  8 20  -7  -8 -13 -12 -13 -12
  8 20  -7  -8 -13 -12 -12 -13
  8 20  -7  -8 -13 -11 -13 -13
  8 20  -7  -8 -12 -13 -13 -12
  8 20  -7  -8 -12 -13 -12 -13
  8 20  -7  -8 -12 -12 -13 -13
  8 20  -7  -8 -11 -13 -13 -13
  8 21  -7 -13 -13 -13 -12 -10
  8 21  -7 -13 -13 -13 -11 -11
  8 21  -7 -13 -13 -13 -10 -12
  8 21  -7 -13 -13 -12 -13 -10
  8 21  -7 -13 -13 -12 -12 -11
  8 21  -7 -13 -13 -12 -11 -12
  8 21  -7 -13 -13 -12 -10 -13
  8 21  -7 -13 -13 -11 -13 -11
  8 21  -7 -13 -13 -11 -12 -12
  8 21  -7 -13 -13 -11 -11 -13
  8 21  -7 -13 -13 -10 -13 -12
  8 21  -7 -13 -13 -10 -12 -13
  8 21  -7 -13 -12 -13 -13 -10
  8 21  -7 -13 -12 -13 -12 -11
  8 21  -7 -13 -12 -13 -11 -12
  8 21  -7 -13 -12 -13 -10 -13
  8 21  -7 -13 -12 -12 -13 -11
  8 21  -7 -13 -12 -12 -12 -12
  8 21  -7 -13 -12 -12 -11 -13
  8 21  -7 -13 -12 -11 -13 -12
  8 21  -7 -13 -12 -11 -12 -13
  8 21  -7 -13 -12 -10 -13 -13
  8 21  -7 -13 -11 -13 -13 -11
  8 21  -7 -13 -11 -13 -12 -12
  8 21  -7 -13 -11 -13 -11 -13
  8 21  -7 -13 -11 -12 -13 -12
  8 21  -7 -13 -11 -12 -12 -13
  8 21  -7 -13 -11 -11 -13 -13
  8 21  -7 -13 -10 -13 -13 -12
  8 21  -7 -13 -10 -13 -12 -13
  8 21  -7 -13 -10 -12 -13 -13
  8 21  -7 -12 -13 -13 -13 -10
  8 21  -7 -12 -13 -13 -12 -11
  8 21  -7 -12 -13 -13 -11 -12
  8 21  -7 -12 -13 -13 -10 -13
  8 21  -7 -12 -13 -12 -13 -11
  8 21  -7 -12 -13 -12 -12 -12
  8 21  -7 -12 -13 -12 -11 -13
  8 21  -7 -12 -13 -11 -13 -12
  8 21  -7 -12 -13 -11 -12 -13
  8 21  -7 -12 -13 -10 -13 -13
  8 21  -7 -12 -12 -13 -13 -11
  8 21  -7 -12 -12 -13 -12 -12
  8 21  -7 -12 -12 -13 -11 -13
  8 21  -7 -12 -12 -12 -13 -12
  8 21  -7 -12 -12 -12 -12 -13
  8 21  -7 -12 -12 -11 -13 -13
  8 21  -7 -12 -11 -13 -13 -12
  8 21  -7 -12 -11 -13 -12 -13
  8 21  -7 -12 -11 -12 -13 -13
  8 21  -7 -12 -10 -13 -13 -13
  8 21  -7 -11 -13 -13 -13 -11
  8 21  -7 -11 -13 -13 -12 -12
  8 21  -7 -11 -13 -13 -11 -13
  8 21  -7 -11 -13 -12 -13 -12
  8 21  -7 -11 -13 -12 -12 -13
  8 21  -7 -11 -13 -11 -13 -13
  8 21  -7 -11 -12 -13 -13 -12
  8 21  -7 -11 -12 -13 -12 -13
  8 21  -7 -11 -12 -12 -13 -13
  8 21  -7 -11 -11 -13 -13 -13
  8 21  -7 -10 -13 -13 -13 -12
  8 21  -7 -10 -13 -13 -12 -13
  8 21  -7 -10 -13 -12 -13 -13
  8 21  -7 -10 -12 -13 -13 -13
  8 22  -7 -14 -14 -14 -12  -9
  8 22  -7 -14 -14 -14  -9 -12
  8 22  -7 -14 -14 -13 -13  -9
  8 22  -7 -14 -14 -13  -9 -13
  8 22  -7 -14 -14 -12 -14  -9
  8 22  -7 -14 -14 -12  -9 -14
  8 22  -7 -14 -14  -9 -14 -12
  8 22  -7 -14 -14  -9 -13 -13
  8 22  -7 -14 -14  -9 -12 -14
  8 22  -7 -14 -13 -14 -13  -9
  8 22  -7 -14 -13 -14  -9 -13
  8 22  -7 -14 -13 -13 -14  -9
  8 22  -7 -14 -13 -13  -9 -14
  8 22  -7 -14 -13  -9 -14 -13
  8 22  -7 -14 -13  -9 -13 -14
  8 22  -7 -14 -12 -14 -14  -9
  8 22  -7 -14 -12 -14  -9 -14
  8 22  -7 -14 -12  -9 -14 -14
  8 22  -7 -14  -9 -14 -14 -12
  8 22  -7 -14  -9 -14 -13 -13
  8 22  -7 -14  -9 -14 -12 -14
  8 22  -7 -14  -9 -13 -14 -13
  8 22  -7 -14  -9 -13 -13 -14
  8 22  -7 -14  -9 -12 -14 -14
  8 22  -7 -13 -14 -14 -13  -9
  8 22  -7 -13 -14 -14  -9 -13
  8 22  -7 -13 -14 -13 -14  -9
  8 22  -7 -13 -14 -13  -9 -14
  8 22  -7 -13 -14  -9 -14 -13
  8 22  -7 -13 -14  -9 -13 -14
  8 22  -7 -13 -13 -14 -14  -9
  8 22  -7 -13 -13 -14  -9 -14
  8 22  -7 -13 -13  -9 -14 -14
  8 22  -7 -13  -9 -14 -14 -13
  8 22  -7 -13  -9 -14 -13 -14
  8 22  -7 -13  -9 -13 -14 -14
  8 22  -7 -12 -14 -14 -14  -9
  8 22  -7 -12 -14 -14  -9 -14
  8 22  -7 -12 -14  -9 -14 -14
  8 22  -7 -12  -9 -14 -14 -14
  8 22  -7  -9 -14 -14 -14 -12
  8 22  -7  -9 -14 -14 -13 -13
  8 22  -7  -9 -14 -14 -12 -14
  8 22  -7  -9 -14 -13 -14 -13
  8 22  -7  -9 -14 -13 -13 -14
  8 22  -7  -9 -14 -12 -14 -14
  8 22  -7  -9 -13 -14 -14 -13
  8 22  -7  -9 -13 -14 -13 -14
  8 22  -7  -9 -13 -13 -14 -14
  8 22  -7  -9 -12 -14 -14 -14
  8 23  -7 -14 -14 -14 -13 -11
  8 23  -7 -14 -14 -14 -12 -12
  8 23  -7 -14 -14 -14 -11 -13
  8 23  -7 -14 -14 -13 -14 -11
  8 23  -7 -14 -14 -13 -13 -12
  8 23  -7 -14 -14 -13 -12 -13
  8 23  -7 -14 -14 -13 -11 -14
  8 23  -7 -14 -14 -12 -14 -12
  8 23  -7 -14 -14 -12 -13 -13
  8 23  -7 -14 -14 -12 -12 -14
  8 23  -7 -14 -14 -11 -14 -13
  8 23  -7 -14 -14 -11 -13 -14
  8 23  -7 -14 -13 -14 -14 -11
  8 23  -7 -14 -13 -14 -13 -12
  8 23  -7 -14 -13 -14 -12 -13
  8 23  -7 -14 -13 -14 -11 -14
  8 23  -7 -14 -13 -13 -14 -12
  8 23  -7 -14 -13 -13 -13 -13
  8 23  -7 -14 -13 -13 -12 -14
  8 23  -7 -14 -13 -12 -14 -13
  8 23  -7 -14 -13 -12 -13 -14
  8 23  -7 -14 -13 -11 -14 -14
  8 23  -7 -14 -12 -14 -14 -12
  8 23  -7 -14 -12 -14 -13 -13
  8 23  -7 -14 -12 -14 -12 -14
  8 23  -7 -14 -12 -13 -14 -13
  8 23  -7 -14 -12 -13 -13 -14
  8 23  -7 -14 -12 -12 -14 -14
  8 23  -7 -14 -11 -14 -14 -13
  8 23  -7 -14 -11 -14 -13 -14
  8 23  -7 -14 -11 -13 -14 -14
  8 23  -7 -13 -14 -14 -14 -11
  8 23  -7 -13 -14 -14 -13 -12
  8 23  -7 -13 -14 -14 -12 -13
  8 23  -7 -13 -14 -14 -11 -14
  8 23  -7 -13 -14 -13 -14 -12
  8 23  -7 -13 -14 -13 -13 -13
  8 23  -7 -13 -14 -13 -12 -14
  8 23  -7 -13 -14 -12 -14 -13
  8 23  -7 -13 -14 -12 -13 -14
  8 23  -7 -13 -14 -11 -14 -14
  8 23  -7 -13 -13 -14 -14 -12
  8 23  -7 -13 -13 -14 -13 -13
  8 23  -7 -13 -13 -14 -12 -14
  8 23  -7 -13 -13 -13 -14 -13
  8 23  -7 -13 -13 -13 -13 -14
  8 23  -7 -13 -13 -12 -14 -14
  8 23  -7 -13 -12 -14 -14 -13
  8 23  -7 -13 -12 -14 -13 -14
  8 23  -7 -13 -12 -13 -14 -14
  8 23  -7 -13 -11 -14 -14 -14
  8 23  -7 -12 -14 -14 -14 -12
  8 23  -7 -12 -14 -14 -13 -13
  8 23  -7 -12 -14 -14 -12 -14
  8 23  -7 -12 -14 -13 -14 -13
  8 23  -7 -12 -14 -13 -13 -14
  8 23  -7 -12 -14 -12 -14 -14
  8 23  -7 -12 -13 -14 -14 -13
  8 23  -7 -12 -13 -14 -13 -14
  8 23  -7 -12 -13 -13 -14 -14
  8 23  -7 -12 -12 -14 -14 -14
  8 23  -7 -11 -14 -14 -14 -13
  8 23  -7 -11 -14 -14 -13 -14
  8 23  -7 -11 -14 -13 -14 -14
  8 23  -7 -11 -13 -14 -14 -14
  8 24  -7 -15 -15 -15 -13 -10
  8 24  -7 -15 -15 -15 -10 -13
  8 24  -7 -15 -15 -14 -14 -10
  8 24  -7 -15 -15 -14 -10 -14
  8 24  -7 -15 -15 -13 -15 -10
  8 24  -7 -15 -15 -13 -10 -15
  8 24  -7 -15 -15 -10 -15 -13
  8 24  -7 -15 -15 -10 -14 -14
  8 24  -7 -15 -15 -10 -13 -15
  8 24  -7 -15 -14 -15 -14 -10
  8 24  -7 -15 -14 -15 -10 -14
  8 24  -7 -15 -14 -14 -15 -10
  8 24  -7 -15 -14 -14 -10 -15
  8 24  -7 -15 -14 -10 -15 -14
  8 24  -7 -15 -14 -10 -14 -15
  8 24  -7 -15 -13 -15 -15 -10
  8 24  -7 -15 -13 -15 -10 -15
  8 24  -7 -15 -13 -10 -15 -15
  8 24  -7 -15 -10 -15 -15 -13
  8 24  -7 -15 -10 -15 -14 -14
  8 24  -7 -15 -10 -15 -13 -15
  8 24  -7 -15 -10 -14 -15 -14
  8 24  -7 -15 -10 -14 -14 -15
  8 24  -7 -15 -10 -13 -15 -15
  8 24  -7 -14 -15 -15 -14 -10
  8 24  -7 -14 -15 -15 -10 -14
  8 24  -7 -14 -15 -14 -15 -10
  8 24  -7 -14 -15 -14 -10 -15
  8 24  -7 -14 -15 -10 -15 -14
  8 24  -7 -14 -15 -10 -14 -15
  8 24  -7 -14 -14 -15 -15 -10
  8 24  -7 -14 -14 -15 -10 -15
  8 24  -7 -14 -14 -10 -15 -15
  8 24  -7 -14 -10 -15 -15 -14
  8 24  -7 -14 -10 -15 -14 -15
  8 24  -7 -14 -10 -14 -15 -15
  8 24  -7 -13 -15 -15 -15 -10
  8 24  -7 -13 -15 -15 -10 -15
  8 24  -7 -13 -15 -10 -15 -15
  8 24  -7 -13 -10 -15 -15 -15
  8 24  -7 -10 -15 -15 -15 -13
  8 24  -7 -10 -15 -15 -14 -14
  8 24  -7 -10 -15 -15 -13 -15
  8 24  -7 -10 -15 -14 -15 -14
  8 24  -7 -10 -15 -14 -14 -15
  8 24  -7 -10 -15 -13 -15 -15
  8 24  -7 -10 -14 -15 -15 -14
  8 24  -7 -10 -14 -15 -14 -15
  8 24  -7 -10 -14 -14 -15 -15
  8 24  -7 -10 -13 -15 -15 -15
  8 25  -7 -15 -15 -15 -14 -12
  8 25  -7 -15 -15 -15 -13 -13
  8 25  -7 -15 -15 -15 -12 -14
  8 25  -7 -15 -15 -14 -15 -12
  8 25  -7 -15 -15 -14 -14 -13
  8 25  -7 -15 -15 -14 -13 -14
  8 25  -7 -15 -15 -14 -12 -15
  8 25  -7 -15 -15 -13 -15 -13
  8 25  -7 -15 -15 -13 -14 -14
  8 25  -7 -15 -15 -13 -13 -15
  8 25  -7 -15 -15 -12 -15 -14
  8 25  -7 -15 -15 -12 -14 -15
  8 25  -7 -15 -14 -15 -15 -12
  8 25  -7 -15 -14 -15 -14 -13
  8 25  -7 -15 -14 -15 -13 -14
  8 25  -7 -15 -14 -15 -12 -15
  8 25  -7 -15 -14 -14 -15 -13
  8 25  -7 -15 -14 -14 -14 -14
  8 25  -7 -15 -14 -14 -13 -15
  8 25  -7 -15 -14 -13 -15 -14
  8 25  -7 -15 -14 -13 -14 -15
  8 25  -7 -15 -14 -12 -15 -15
  8 25  -7 -15 -13 -15 -15 -13
  8 25  -7 -15 -13 -15 -14 -14
  8 25  -7 -15 -13 -15 -13 -15
  8 25  -7 -15 -13 -14 -15 -14
  8 25  -7 -15 -13 -14 -14 -15
  8 25  -7 -15 -13 -13 -15 -15
  8 25  -7 -15 -12 -15 -15 -14
  8 25  -7 -15 -12 -15 -14 -15
  8 25  -7 -15 -12 -14 -15 -15
  8 25  -7 -14 -15 -15 -15 -12
  8 25  -7 -14 -15 -15 -14 -13
  8 25  -7 -14 -15 -15 -13 -14
  8 25  -7 -14 -15 -15 -12 -15
  8 25  -7 -14 -15 -14 -15 -13
  8 25  -7 -14 -15 -14 -14 -14
  8 25  -7 -14 -15 -14 -13 -15
  8 25  -7 -14 -15 -13 -15 -14
  8 25  -7 -14 -15 -13 -14 -15
  8 25  -7 -14 -15 -12 -15 -15
  8 25  -7 -14 -14 -15 -15 -13
  8 25  -7 -14 -14 -15 -14 -14
  8 25  -7 -14 -14 -15 -13 -15
  8 25  -7 -14 -14 -14 -15 -14
  8 25  -7 -14 -14 -14 -14 -15
  8 25  -7 -14 -14 -13 -15 -15
  8 25  -7 -14 -13 -15 -15 -14
  8 25  -7 -14 -13 -15 -14 -15
  8 25  -7 -14 -13 -14 -15 -15
  8 25  -7 -14 -12 -15 -15 -15
  8 25  -7 -13 -15 -15 -15 -13
  8 25  -7 -13 -15 -15 -14 -14
  8 25  -7 -13 -15 -15 -13 -15
  8 25  -7 -13 -15 -14 -15 -14
  8 25  -7 -13 -15 -14 -14 -15
  8 25  -7 -13 -15 -13 -15 -15
  8 25  -7 -13 -14 -15 -15 -14
  8 25  -7 -13 -14 -15 -14 -15
  8 25  -7 -13 -14 -14 -15 -15
  8 25  -7 -13 -13 -15 -15 -15
  8 25  -7 -12 -15 -15 -15 -14
  8 25  -7 -12 -15 -15 -14 -15
  8 25  -7 -12 -15 -14 -15 -15
  8 25  -7 -12 -14 -15 -15 -15
  8 26  -7 -16 -16 -16 -14 -11
  8 26  -7 -16 -16 -16 -11 -14
  8 26  -7 -16 -16 -15 -15 -11
  8 26  -7 -16 -16 -15 -11 -15
  8 26  -7 -16 -16 -14 -16 -11
  8 26  -7 -16 -16 -14 -11 -16
  8 26  -7 -16 -16 -11 -16 -14
  8 26  -7 -16 -16 -11 -15 -15
  8 26  -7 -16 -16 -11 -14 -16
  8 26  -7 -16 -15 -16 -15 -11
  8 26  -7 -16 -15 -16 -11 -15
  8 26  -7 -16 -15 -15 -16 -11
  8 26  -7 -16 -15 -15 -11 -16
  8 26  -7 -16 -15 -11 -16 -15
  8 26  -7 -16 -15 -11 -15 -16
  8 26  -7 -16 -14 -16 -16 -11
  8 26  -7 -16 -14 -16 -11 -16
  8 26  -7 -16 -14 -11 -16 -16
  8 26  -7 -16 -11 -16 -16 -14
  8 26  -7 -16 -11 -16 -15 -15
  8 26  -7 -16 -11 -16 -14 -16
  8 26  -7 -16 -11 -15 -16 -15
  8 26  -7 -16 -11 -15 -15 -16
  8 26  -7 -16 -11 -14 -16 -16
  8 26  -7 -15 -16 -16 -15 -11
  8 26  -7 -15 -16 -16 -11 -15
  8 26  -7 -15 -16 -15 -16 -11
  8 26  -7 -15 -16 -15 -11 -16
  8 26  -7 -15 -16 -11 -16 -15
  8 26  -7 -15 -16 -11 -15 -16
  8 26  -7 -15 -15 -16 -16 -11
  8 26  -7 -15 -15 -16 -11 -16
  8 26  -7 -15 -15 -11 -16 -16
  8 26  -7 -15 -11 -16 -16 -15
  8 26  -7 -15 -11 -16 -15 -16
  8 26  -7 -15 -11 -15 -16 -16
  8 26  -7 -14 -16 -16 -16 -11
  8 26  -7 -14 -16 -16 -11 -16
  8 26  -7 -14 -16 -11 -16 -16
  8 26  -7 -14 -11 -16 -16 -16
  8 26  -7 -11 -16 -16 -16 -14
  8 26  -7 -11 -16 -16 -15 -15
  8 26  -7 -11 -16 -16 -14 -16
  8 26  -7 -11 -16 -15 -16 -15
  8 26  -7 -11 -16 -15 -15 -16
  8 26  -7 -11 -16 -14 -16 -16
  8 26  -7 -11 -15 -16 -16 -15
  8 26  -7 -11 -15 -16 -15 -16
  8 26  -7 -11 -15 -15 -16 -16
  8 26  -7 -11 -14 -16 -16 -16
  8 27  -7 -16 -16 -16 -15 -13
  8 27  -7 -16 -16 -16 -14 -14
  8 27  -7 -16 -16 -16 -13 -15
  8 27  -7 -16 -16 -15 -16 -13
  8 27  -7 -16 -16 -15 -15 -14
  8 27  -7 -16 -16 -15 -14 -15
  8 27  -7 -16 -16 -15 -13 -16
  8 27  -7 -16 -16 -14 -16 -14
  8 27  -7 -16 -16 -14 -15 -15
  8 27  -7 -16 -16 -14 -14 -16
  8 27  -7 -16 -16 -13 -16 -15
  8 27  -7 -16 -16 -13 -15 -16
  8 27  -7 -16 -15 -16 -16 -13
  8 27  -7 -16 -15 -16 -15 -14
  8 27  -7 -16 -15 -16 -14 -15
  8 27  -7 -16 -15 -16 -13 -16
  8 27  -7 -16 -15 -15 -16 -14
  8 27  -7 -16 -15 -15 -15 -15
  8 27  -7 -16 -15 -15 -14 -16
  8 27  -7 -16 -15 -14 -16 -15
  8 27  -7 -16 -15 -14 -15 -16
  8 27  -7 -16 -15 -13 -16 -16
  8 27  -7 -16 -14 -16 -16 -14
  8 27  -7 -16 -14 -16 -15 -15
  8 27  -7 -16 -14 -16 -14 -16
  8 27  -7 -16 -14 -15 -16 -15
  8 27  -7 -16 -14 -15 -15 -16
  8 27  -7 -16 -14 -14 -16 -16
  8 27  -7 -16 -13 -16 -16 -15
  8 27  -7 -16 -13 -16 -15 -16
  8 27  -7 -16 -13 -15 -16 -16
  8 27  -7 -15 -16 -16 -16 -13
  8 27  -7 -15 -16 -16 -15 -14
  8 27  -7 -15 -16 -16 -14 -15
  8 27  -7 -15 -16 -16 -13 -16
  8 27  -7 -15 -16 -15 -16 -14
  8 27  -7 -15 -16 -15 -15 -15
  8 27  -7 -15 -16 -15 -14 -16
  8 27  -7 -15 -16 -14 -16 -15
  8 27  -7 -15 -16 -14 -15 -16
  8 27  -7 -15 -16 -13 -16 -16
  8 27  -7 -15 -15 -16 -16 -14
  8 27  -7 -15 -15 -16 -15 -15
  8 27  -7 -15 -15 -16 -14 -16
  8 27  -7 -15 -15 -15 -16 -15
  8 27  -7 -15 -15 -15 -15 -16
  8 27  -7 -15 -15 -14 -16 -16
  8 27  -7 -15 -14 -16 -16 -15
  8 27  -7 -15 -14 -16 -15 -16
  8 27  -7 -15 -14 -15 -16 -16
  8 27  -7 -15 -13 -16 -16 -16
  8 27  -7 -14 -16 -16 -16 -14
  8 27  -7 -14 -16 -16 -15 -15
  8 27  -7 -14 -16 -16 -14 -16
  8 27  -7 -14 -16 -15 -16 -15
  8 27  -7 -14 -16 -15 -15 -16
  8 27  -7 -14 -16 -14 -16 -16
  8 27  -7 -14 -15 -16 -16 -15
  8 27  -7 -14 -15 -16 -15 -16
  8 27  -7 -14 -15 -15 -16 -16
  8 27  -7 -14 -14 -16 -16 -16
  8 27  -7 -13 -16 -16 -16 -15
  8 27  -7 -13 -16 -16 -15 -16
  8 27  -7 -13 -16 -15 -16 -16
  8 27  -7 -13 -15 -16 -16 -16
  8 28  -7 -17 -17 -17 -15 -12
  8 28  -7 -17 -17 -17 -12 -15
  8 28  -7 -17 -17 -16 -16 -12
  8 28  -7 -17 -17 -16 -12 -16
  8 28  -7 -17 -17 -15 -17 -12
  8 28  -7 -17 -17 -15 -12 -17
  8 28  -7 -17 -17 -12 -17 -15
  8 28  -7 -17 -17 -12 -16 -16
  8 28  -7 -17 -17 -12 -15 -17
  8 28  -7 -17 -16 -17 -16 -12
  8 28  -7 -17 -16 -17 -12 -16
  8 28  -7 -17 -16 -16 -17 -12
  8 28  -7 -17 -16 -16 -12 -17
  8 28  -7 -17 -16 -12 -17 -16
  8 28  -7 -17 -16 -12 -16 -17
  8 28  -7 -17 -15 -17 -17 -12
  8 28  -7 -17 -15 -17 -12 -17
  8 28  -7 -17 -15 -12 -17 -17
  8 28  -7 -17 -12 -17 -17 -15
  8 28  -7 -17 -12 -17 -16 -16
  8 28  -7 -17 -12 -17 -15 -17
  8 28  -7 -17 -12 -16 -17 -16
  8 28  -7 -17 -12 -16 -16 -17
  8 28  -7 -17 -12 -15 -17 -17
  8 28  -7 -16 -17 -17 -16 -12
  8 28  -7 -16 -17 -17 -12 -16
  8 28  -7 -16 -17 -16 -17 -12
  8 28  -7 -16 -17 -16 -12 -17
  8 28  -7 -16 -17 -12 -17 -16
  8 28  -7 -16 -17 -12 -16 -17
  8 28  -7 -16 -16 -17 -17 -12
  8 28  -7 -16 -16 -17 -12 -17
  8 28  -7 -16 -16 -12 -17 -17
  8 28  -7 -16 -12 -17 -17 -16
  8 28  -7 -16 -12 -17 -16 -17
  8 28  -7 -16 -12 -16 -17 -17
  8 28  -7 -15 -17 -17 -17 -12
  8 28  -7 -15 -17 -17 -12 -17
  8 28  -7 -15 -17 -12 -17 -17
  8 28  -7 -15 -12 -17 -17 -17
  8 28  -7 -12 -17 -17 -17 -15
  8 28  -7 -12 -17 -17 -16 -16
  8 28  -7 -12 -17 -17 -15 -17
  8 28  -7 -12 -17 -16 -17 -16
  8 28  -7 -12 -17 -16 -16 -17
  8 28  -7 -12 -17 -15 -17 -17
  8 28  -7 -12 -16 -17 -17 -16
  8 28  -7 -12 -16 -17 -16 -17
  8 28  -7 -12 -16 -16 -17 -17
  8 28  -7 -12 -15 -17 -17 -17
  8 29  -7 -17 -17 -17 -16 -14
  8 29  -7 -17 -17 -17 -15 -15
  8 29  -7 -17 -17 -17 -14 -16
  8 29  -7 -17 -17 -16 -17 -14
  8 29  -7 -17 -17 -16 -16 -15
  8 29  -7 -17 -17 -16 -15 -16
  8 29  -7 -17 -17 -16 -14 -17
  8 29  -7 -17 -17 -15 -17 -15
  8 29  -7 -17 -17 -15 -16 -16
  8 29  -7 -17 -17 -15 -15 -17
  8 29  -7 -17 -17 -14 -17 -16
  8 29  -7 -17 -17 -14 -16 -17
  8 29  -7 -17 -16 -17 -17 -14
  8 29  -7 -17 -16 -17 -16 -15
  8 29  -7 -17 -16 -17 -15 -16
  8 29  -7 -17 -16 -17 -14 -17
  8 29  -7 -17 -16 -16 -17 -15
  8 29  -7 -17 -16 -16 -16 -16
  8 29  -7 -17 -16 -16 -15 -17
  8 29  -7 -17 -16 -15 -17 -16
  8 29  -7 -17 -16 -15 -16 -17
  8 29  -7 -17 -16 -14 -17 -17
  8 29  -7 -17 -15 -17 -17 -15
  8 29  -7 -17 -15 -17 -16 -16
  8 29  -7 -17 -15 -17 -15 -17
  8 29  -7 -17 -15 -16 -17 -16
  8 29  -7 -17 -15 -16 -16 -17
  8 29  -7 -17 -15 -15 -17 -17
  8 29  -7 -17 -14 -17 -17 -16
  8 29  -7 -17 -14 -17 -16 -17
  8 29  -7 -17 -14 -16 -17 -17
  8 29  -7 -16 -17 -17 -17 -14
  8 29  -7 -16 -17 -17 -16 -15
  8 29  -7 -16 -17 -17 -15 -16
  8 29  -7 -16 -17 -17 -14 -17
  8 29  -7 -16 -17 -16 -17 -15
  8 29  -7 -16 -17 -16 -16 -16
  8 29  -7 -16 -17 -16 -15 -17
  8 29  -7 -16 -17 -15 -17 -16
  8 29  -7 -16 -17 -15 -16 -17
  8 29  -7 -16 -17 -14 -17 -17
  8 29  -7 -16 -16 -17 -17 -15
  8 29  -7 -16 -16 -17 -16 -16
  8 29  -7 -16 -16 -17 -15 -17
  8 29  -7 -16 -16 -16 -17 -16
  8 29  -7 -16 -16 -16 -16 -17
  8 29  -7 -16 -16 -15 -17 -17
  8 29  -7 -16 -15 -17 -17 -16
  8 29  -7 -16 -15 -17 -16 -17
  8 29  -7 -16 -15 -16 -17 -17
  8 29  -7 -16 -14 -17 -17 -17
  8 29  -7 -15 -17 -17 -17 -15
  8 29  -7 -15 -17 -17 -16 -16
  8 29  -7 -15 -17 -17 -15 -17
  8 29  -7 -15 -17 -16 -17 -16
  8 29  -7 -15 -17 -16 -16 -17
  8 29  -7 -15 -17 -15 -17 -17
  8 29  -7 -15 -16 -17 -17 -16
  8 29  -7 -15 -16 -17 -16 -17
  8 29  -7 -15 -16 -16 -17 -17
  8 29  -7 -15 -15 -17 -17 -17
  8 29  -7 -14 -17 -17 -17 -16
  8 29  -7 -14 -17 -17 -16 -17
  8 29  -7 -14 -17 -16 -17 -17
  8 29  -7 -14 -16 -17 -17 -17
  8 30  -7 -18 -18 -18 -16 -13
  8 30  -7 -18 -18 -18 -13 -16
  8 30  -7 -18 -18 -17 -17 -13
  8 30  -7 -18 -18 -17 -13 -17
  8 30  -7 -18 -18 -16 -18 -13
  8 30  -7 -18 -18 -16 -13 -18
  8 30  -7 -18 -18 -13 -18 -16
  8 30  -7 -18 -18 -13 -17 -17
  8 30  -7 -18 -18 -13 -16 -18
  8 30  -7 -18 -17 -18 -17 -13
  8 30  -7 -18 -17 -18 -13 -17
  8 30  -7 -18 -17 -17 -18 -13
  8 30  -7 -18 -17 -17 -13 -18
  8 30  -7 -18 -17 -13 -18 -17
  8 30  -7 -18 -17 -13 -17 -18
  8 30  -7 -18 -16 -18 -18 -13
  8 30  -7 -18 -16 -18 -13 -18
  8 30  -7 -18 -16 -13 -18 -18
  8 30  -7 -18 -13 -18 -18 -16
  8 30  -7 -18 -13 -18 -17 -17
  8 30  -7 -18 -13 -18 -16 -18
  8 30  -7 -18 -13 -17 -18 -17
  8 30  -7 -18 -13 -17 -17 -18
  8 30  -7 -18 -13 -16 -18 -18
  8 30  -7 -17 -18 -18 -17 -13
  8 30  -7 -17 -18 -18 -13 -17
  8 30  -7 -17 -18 -17 -18 -13
  8 30  -7 -17 -18 -17 -13 -18
  8 30  -7 -17 -18 -13 -18 -17
  8 30  -7 -17 -18 -13 -17 -18
  8 30  -7 -17 -17 -18 -18 -13
  8 30  -7 -17 -17 -18 -13 -18
  8 30  -7 -17 -17 -13 -18 -18
  8 30  -7 -17 -13 -18 -18 -17
  8 30  -7 -17 -13 -18 -17 -18
  8 30  -7 -17 -13 -17 -18 -18
  8 30  -7 -16 -18 -18 -18 -13
  8 30  -7 -16 -18 -18 -13 -18
  8 30  -7 -16 -18 -13 -18 -18
  8 30  -7 -16 -13 -18 -18 -18
  8 30  -7 -13 -18 -18 -18 -16
  8 30  -7 -13 -18 -18 -17 -17
  8 30  -7 -13 -18 -18 -16 -18
  8 30  -7 -13 -18 -17 -18 -17
  8 30  -7 -13 -18 -17 -17 -18
  8 30  -7 -13 -18 -16 -18 -18
  8 30  -7 -13 -17 -18 -18 -17
  8 30  -7 -13 -17 -18 -17 -18
  8 30  -7 -13 -17 -17 -18 -18
  8 30  -7 -13 -16 -18 -18 -18
  8 31  -7 -18 -18 -18 -17 -15
  8 31  -7 -18 -18 -18 -16 -16
  8 31  -7 -18 -18 -18 -15 -17
  8 31  -7 -18 -18 -17 -18 -15
  8 31  -7 -18 -18 -17 -17 -16
  8 31  -7 -18 -18 -17 -16 -17
  8 31  -7 -18 -18 -17 -15 -18
  8 31  -7 -18 -18 -16 -18 -16
  8 31  -7 -18 -18 -16 -17 -17
  8 31  -7 -18 -18 -16 -16 -18
  8 31  -7 -18 -18 -15 -18 -17
  8 31  -7 -18 -18 -15 -17 -18
  8 31  -7 -18 -17 -18 -18 -15
  8 31  -7 -18 -17 -18 -17 -16
  8 31  -7 -18 -17 -18 -16 -17
  8 31  -7 -18 -17 -18 -15 -18
  8 31  -7 -18 -17 -17 -18 -16
  8 31  -7 -18 -17 -17 -17 -17
  8 31  -7 -18 -17 -17 -16 -18
  8 31  -7 -18 -17 -16 -18 -17
  8 31  -7 -18 -17 -16 -17 -18
  8 31  -7 -18 -17 -15 -18 -18
  8 31  -7 -18 -16 -18 -18 -16
  8 31  -7 -18 -16 -18 -17 -17
  8 31  -7 -18 -16 -18 -16 -18
  8 31  -7 -18 -16 -17 -18 -17
  8 31  -7 -18 -16 -17 -17 -18
  8 31  -7 -18 -16 -16 -18 -18
  8 31  -7 -18 -15 -18 -18 -17
  8 31  -7 -18 -15 -18 -17 -18
  8 31  -7 -18 -15 -17 -18 -18
  8 31  -7 -17 -18 -18 -18 -15
  8 31  -7 -17 -18 -18 -17 -16
  8 31  -7 -17 -18 -18 -16 -17
  8 31  -7 -17 -18 -18 -15 -18
  8 31  -7 -17 -18 -17 -18 -16
  8 31  -7 -17 -18 -17 -17 -17
  8 31  -7 -17 -18 -17 -16 -18
  8 31  -7 -17 -18 -16 -18 -17
  8 31  -7 -17 -18 -16 -17 -18
  8 31  -7 -17 -18 -15 -18 -18
  8 31  -7 -17 -17 -18 -18 -16
  8 31  -7 -17 -17 -18 -17 -17
  8 31  -7 -17 -17 -18 -16 -18
  8 31  -7 -17 -17 -17 -18 -17
  8 31  -7 -17 -17 -17 -17 -18
  8 31  -7 -17 -17 -16 -18 -18
  8 31  -7 -17 -16 -18 -18 -17
  8 31  -7 -17 -16 -18 -17 -18
  8 31  -7 -17 -16 -17 -18 -18
  8 31  -7 -17 -15 -18 -18 -18
  8 31  -7 -16 -18 -18 -18 -16
  8 31  -7 -16 -18 -18 -17 -17
  8 31  -7 -16 -18 -18 -16 -18
  8 31  -7 -16 -18 -17 -18 -17
  8 31  -7 -16 -18 -17 -17 -18
  8 31  -7 -16 -18 -16 -18 -18
  8 31  -7 -16 -17 -18 -18 -17
  8 31  -7 -16 -17 -18 -17 -18
  8 31  -7 -16 -17 -17 -18 -18
  8 31  -7 -16 -16 -18 -18 -18
  8 31  -7 -15 -18 -18 -18 -17
  8 31  -7 -15 -18 -18 -17 -18
  8 31  -7 -15 -18 -17 -18 -18
  8 31  -7 -15 -17 -18 -18 -18
  8 32  -7 -19 -19 -19 -17 -14
  8 32  -7 -19 -19 -19 -14 -17
  8 32  -7 -19 -19 -18 -18 -14
  8 32  -7 -19 -19 -18 -14 -18
  8 32  -7 -19 -19 -17 -19 -14
  8 32  -7 -19 -19 -17 -14 -19
  8 32  -7 -19 -19 -14 -19 -17
  8 32  -7 -19 -19 -14 -18 -18
  8 32  -7 -19 -19 -14 -17 -19
  8 32  -7 -19 -18 -19 -18 -14
  8 32  -7 -19 -18 -19 -14 -18
  8 32  -7 -19 -18 -18 -19 -14
  8 32  -7 -19 -18 -18 -14 -19
  8 32  -7 -19 -18 -14 -19 -18
  8 32  -7 -19 -18 -14 -18 -19
  8 32  -7 -19 -17 -19 -19 -14
  8 32  -7 -19 -17 -19 -14 -19
  8 32  -7 -19 -17 -14 -19 -19
  8 32  -7 -19 -14 -19 -19 -17
  8 32  -7 -19 -14 -19 -18 -18
  8 32  -7 -19 -14 -19 -17 -19
  8 32  -7 -19 -14 -18 -19 -18
  8 32  -7 -19 -14 -18 -18 -19
  8 32  -7 -19 -14 -17 -19 -19
  8 32  -7 -18 -19 -19 -18 -14
  8 32  -7 -18 -19 -19 -14 -18
  8 32  -7 -18 -19 -18 -19 -14
  8 32  -7 -18 -19 -18 -14 -19
  8 32  -7 -18 -19 -14 -19 -18
  8 32  -7 -18 -19 -14 -18 -19
  8 32  -7 -18 -18 -19 -19 -14
  8 32  -7 -18 -18 -19 -14 -19
  8 32  -7 -18 -18 -14 -19 -19
  8 32  -7 -18 -14 -19 -19 -18
  8 32  -7 -18 -14 -19 -18 -19
  8 32  -7 -18 -14 -18 -19 -19
  8 32  -7 -17 -19 -19 -19 -14
  8 32  -7 -17 -19 -19 -14 -19
  8 32  -7 -17 -19 -14 -19 -19
  8 32  -7 -17 -14 -19 -19 -19
  8 32  -7 -14 -19 -19 -19 -17
  8 32  -7 -14 -19 -19 -18 -18
  8 32  -7 -14 -19 -19 -17 -19
  8 32  -7 -14 -19 -18 -19 -18
  8 32  -7 -14 -19 -18 -18 -19
  8 32  -7 -14 -19 -17 -19 -19
  8 32  -7 -14 -18 -19 -19 -18
  8 32  -7 -14 -18 -19 -18 -19
  8 32  -7 -14 -18 -18 -19 -19
  8 32  -7 -14 -17 -19 -19 -19
  9 12  -8  -9  -9  -7  -7  -7
  9 12  -8  -9  -8  -8  -7  -7
  9 12  -8  -9  -8  -7  -8  -7
  9 12  -8  -9  -8  -7  -7  -8
  9 12  -8  -9  -7  -9  -7  -7
  9 12  -8  -9  -7  -8  -8  -7
  9 12  -8  -9  -7  -8  -7  -8
  9 12  -8  -9  -7  -7  -9  -7
  9 12  -8  -9  -7  -7  -8  -8
  9 12  -8  -9  -7  -7  -7  -9
  9 12  -8  -8  -9  -8  -7  -7
  9 12  -8  -8  -9  -7  -8  -7
  9 12  -8  -8  -9  -7  -7  -8
  9 12  -8  -8  -8  -9  -7  -7
  9 12  -8  -8  -8  -8  -8  -7
  9 12  -8  -8  -8  -8  -7  -8
  9 12  -8  -8  -8  -7  -9  -7
  9 12  -8  -8  -8  -7  -8  -8
  9 12  -8  -8  -8  -7  -7  -9
  9 12  -8  -8  -7  -9  -8  -7
  9 12  -8  -8  -7  -9  -7  -8
  9 12  -8  -8  -7  -8  -9  -7
  9 12  -8  -8  -7  -8  -8  -8
  9 12  -8  -8  -7  -8  -7  -9
  9 12  -8  -8  -7  -7  -9  -8
  9 12  -8  -8  -7  -7  -8  -9
  9 12  -8  -7  -9  -9  -7  -7
  9 12  -8  -7  -9  -8  -8  -7
  9 12  -8  -7  -9  -8  -7  -8
  9 12  -8  -7  -9  -7  -9  -7
  9 12  -8  -7  -9  -7  -8  -8
  9 12  -8  -7  -9  -7  -7  -9
  9 12  -8  -7  -8  -9  -8  -7
  9 12  -8  -7  -8  -9  -7  -8
  9 12  -8  -7  -8  -8  -9  -7
  9 12  -8  -7  -8  -8  -8  -8
  9 12  -8  -7  -8  -8  -7  -9
  9 12  -8  -7  -8  -7  -9  -8
  9 12  -8  -7  -8  -7  -8  -9
  9 12  -8  -7  -7  -9  -9  -7
  9 12  -8  -7  -7  -9  -8  -8
  9 12  -8  -7  -7  -9  -7  -9
  9 12  -8  -7  -7  -8  -9  -8
  9 12  -8  -7  -7  -8  -8  -9
  9 12  -8  -7  -7  -7  -9  -9
  9 15  -8 -10 -10 -10  -9  -8
  9 15  -8 -10 -10 -10  -8  -9
  9 15  -8 -10 -10  -9 -10  -8
  9 15  -8 -10 -10  -9  -9  -9
  9 15  -8 -10 -10  -9  -8 -10
  9 15  -8 -10 -10  -8 -10  -9
  9 15  -8 -10 -10  -8  -9 -10
  9 15  -8 -10  -9 -10 -10  -8
  9 15  -8 -10  -9 -10  -9  -9
  9 15  -8 -10  -9 -10  -8 -10
  9 15  -8 -10  -9  -9 -10  -9
  9 15  -8 -10  -9  -9  -9 -10
  9 15  -8 -10  -9  -8 -10 -10
  9 15  -8 -10  -8 -10 -10  -9
  9 15  -8 -10  -8 -10  -9 -10
  9 15  -8 -10  -8  -9 -10 -10
  9 15  -8  -9 -10 -10 -10  -8
  9 15  -8  -9 -10 -10  -9  -9
  9 15  -8  -9 -10 -10  -8 -10
  9 15  -8  -9 -10  -9 -10  -9
  9 15  -8  -9 -10  -9  -9 -10
  9 15  -8  -9 -10  -8 -10 -10
  9 15  -8  -9  -9 -10 -10  -9
  9 15  -8  -9  -9 -10  -9 -10
  9 15  -8  -9  -9  -9 -10 -10
  9 15  -8  -9  -8 -10 -10 -10
  9 15  -8  -8 -10 -10 -10  -9
  9 15  -8  -8 -10 -10  -9 -10
  9 15  -8  -8 -10  -9 -10 -10
  9 15  -8  -8  -9 -10 -10 -10
  9 17  -8 -11 -11 -11 -11  -8
  9 17  -8 -11 -11 -11 -10  -9
  9 17  -8 -11 -11 -11  -9 -10
  9 17  -8 -11 -11 -11  -8 -11
  9 17  -8 -11 -11 -10 -11  -9
  9 17  -8 -11 -11 -10 -10 -10
  9 17  -8 -11 -11 -10  -9 -11
  9 17  -8 -11 -11  -9 -11 -10
  9 17  -8 -11 -11  -9 -10 -11
  9 17  -8 -11 -11  -8 -11 -11
  9 17  -8 -11 -10 -11 -11  -9
  9 17  -8 -11 -10 -11 -10 -10
  9 17  -8 -11 -10 -11  -9 -11
  9 17  -8 -11 -10 -10 -11 -10
  9 17  -8 -11 -10 -10 -10 -11
  9 17  -8 -11 -10  -9 -11 -11
  9 17  -8 -11  -9 -11 -11 -10
  9 17  -8 -11  -9 -11 -10 -11
  9 17  -8 -11  -9 -10 -11 -11
  9 17  -8 -11  -8 -11 -11 -11
  9 17  -8 -10 -11 -11 -11  -9
  9 17  -8 -10 -11 -11 -10 -10
  9 17  -8 -10 -11 -11  -9 -11
  9 17  -8 -10 -11 -10 -11 -10
  9 17  -8 -10 -11 -10 -10 -11
  9 17  -8 -10 -11  -9 -11 -11
  9 17  -8 -10 -10 -11 -11 -10
  9 17  -8 -10 -10 -11 -10 -11
  9 17  -8 -10 -10 -10 -11 -11
  9 17  -8 -10  -9 -11 -11 -11
  9 17  -8  -9 -11 -11 -11 -10
  9 17  -8  -9 -11 -11 -10 -11
  9 17  -8  -9 -11 -10 -11 -11
  9 17  -8  -9 -10 -11 -11 -11
  9 17  -8  -8 -11 -11 -11 -11
  9 18  -8 -12 -12 -12 -11  -7
  9 18  -8 -12 -12 -12  -7 -11
  9 18  -8 -12 -12 -11 -12  -7
  9 18  -8 -12 -12 -11  -7 -12
  9 18  -8 -12 -12  -7 -12 -11
  9 18  -8 -12 -12  -7 -11 -12
  9 18  -8 -12 -11 -12 -12  -7
  9 18  -8 -12 -11 -12  -7 -12
  9 18  -8 -12 -11  -7 -12 -12
  9 18  -8 -12  -7 -12 -12 -11
  9 18  -8 -12  -7 -12 -11 -12
  9 18  -8 -12  -7 -11 -12 -12
  9 18  -8 -11 -12 -12 -12  -7
  9 18  -8 -11 -12 -12  -7 -12
  9 18  -8 -11 -12  -7 -12 -12
  9 18  -8 -11  -7 -12 -12 -12
  9 18  -8  -7 -12 -12 -12 -11
  9 18  -8  -7 -12 -12 -11 -12
  9 18  -8  -7 -12 -11 -12 -12
  9 18  -8  -7 -11 -12 -12 -12
  9 19  -8 -12 -12 -12 -12  -9
  9 19  -8 -12 -12 -12 -11 -10
  9 19  -8 -12 -12 -12 -10 -11
  9 19  -8 -12 -12 -12  -9 -12
  9 19  -8 -12 -12 -11 -12 -10
  9 19  -8 -12 -12 -11 -11 -11
  9 19  -8 -12 -12 -11 -10 -12
  9 19  -8 -12 -12 -10 -12 -11
  9 19  -8 -12 -12 -10 -11 -12
  9 19  -8 -12 -12  -9 -12 -12
  9 19  -8 -12 -11 -12 -12 -10
  9 19  -8 -12 -11 -12 -11 -11
  9 19  -8 -12 -11 -12 -10 -12
  9 19  -8 -12 -11 -11 -12 -11
  9 19  -8 -12 -11 -11 -11 -12
  9 19  -8 -12 -11 -10 -12 -12
  9 19  -8 -12 -10 -12 -12 -11
  9 19  -8 -12 -10 -12 -11 -12
  9 19  -8 -12 -10 -11 -12 -12
  9 19  -8 -12  -9 -12 -12 -12
  9 19  -8 -11 -12 -12 -12 -10
  9 19  -8 -11 -12 -12 -11 -11
  9 19  -8 -11 -12 -12 -10 -12
  9 19  -8 -11 -12 -11 -12 -11
  9 19  -8 -11 -12 -11 -11 -12
  9 19  -8 -11 -12 -10 -12 -12
  9 19  -8 -11 -11 -12 -12 -11
  9 19  -8 -11 -11 -12 -11 -12
  9 19  -8 -11 -11 -11 -12 -12
  9 19  -8 -11 -10 -12 -12 -12
  9 19  -8 -10 -12 -12 -12 -11
  9 19  -8 -10 -12 -12 -11 -12
  9 19  -8 -10 -12 -11 -12 -12
  9 19  -8 -10 -11 -12 -12 -12
  9 19  -8  -9 -12 -12 -12 -12
  9 20  -8 -13 -13 -13 -12  -8
  9 20  -8 -13 -13 -13  -8 -12
  9 20  -8 -13 -13 -12 -13  -8
  9 20  -8 -13 -13 -12  -8 -13
  9 20  -8 -13 -13  -8 -13 -12
  9 20  -8 -13 -13  -8 -12 -13
  9 20  -8 -13 -12 -13 -13  -8
  9 20  -8 -13 -12 -13  -8 -13
  9 20  -8 -13 -12  -8 -13 -13
  9 20  -8 -13  -8 -13 -13 -12
  9 20  -8 -13  -8 -13 -12 -13
  9 20  -8 -13  -8 -12 -13 -13
  9 20  -8 -12 -13 -13 -13  -8
  9 20  -8 -12 -13 -13  -8 -13
  9 20  -8 -12 -13  -8 -13 -13
  9 20  -8 -12  -8 -13 -13 -13
  9 20  -8  -8 -13 -13 -13 -12
  9 20  -8  -8 -13 -13 -12 -13
  9 20  -8  -8 -13 -12 -13 -13
  9 20  -8  -8 -12 -13 -13 -13
  9 21  -8 -13 -13 -13 -13 -10
  9 21  -8 -13 -13 -13 -12 -11
  9 21  -8 -13 -13 -13 -11 -12
  9 21  -8 -13 -13 -13 -10 -13
  9 21  -8 -13 -13 -12 -13 -11
  9 21  -8 -13 -13 -12 -12 -12
  9 21  -8 -13 -13 -12 -11 -13
  9 21  -8 -13 -13 -11 -13 -12
  9 21  -8 -13 -13 -11 -12 -13
  9 21  -8 -13 -13 -10 -13 -13
  9 21  -8 -13 -12 -13 -13 -11
  9 21  -8 -13 -12 -13 -12 -12
  9 21  -8 -13 -12 -13 -11 -13
  9 21  -8 -13 -12 -12 -13 -12
  9 21  -8 -13 -12 -12 -12 -13
  9 21  -8 -13 -12 -11 -13 -13
  9 21  -8 -13 -11 -13 -13 -12
  9 21  -8 -13 -11 -13 -12 -13
  9 21  -8 -13 -11 -12 -13 -13
  9 21  -8 -13 -10 -13 -13 -13
  9 21  -8 -12 -13 -13 -13 -11
  9 21  -8 -12 -13 -13 -12 -12
  9 21  -8 -12 -13 -13 -11 -13
  9 21  -8 -12 -13 -12 -13 -12
  9 21  -8 -12 -13 -12 -12 -13
  9 21  -8 -12 -13 -11 -13 -13
  9 21  -8 -12 -12 -13 -13 -12
  9 21  -8 -12 -12 -13 -12 -13
  9 21  -8 -12 -12 -12 -13 -13
  9 21  -8 -12 -11 -13 -13 -13
  9 21  -8 -11 -13 -13 -13 -12
  9 21  -8 -11 -13 -13 -12 -13
  9 21  -8 -11 -13 -12 -13 -13
  9 21  -8 -11 -12 -13 -13 -13
  9 21  -8 -10 -13 -13 -13 -13
  9 22  -8 -14 -14 -14 -13  -9
  9 22  -8 -14 -14 -14  -9 -13
  9 22  -8 -14 -14 -13 -14  -9
  9 22  -8 -14 -14 -13  -9 -14
  9 22  -8 -14 -14  -9 -14 -13
  9 22  -8 -14 -14  -9 -13 -14
  9 22  -8 -14 -13 -14 -14  -9
  9 22  -8 -14 -13 -14  -9 -14
  9 22  -8 -14 -13  -9 -14 -14
  9 22  -8 -14  -9 -14 -14 -13
  9 22  -8 -14  -9 -14 -13 -14
  9 22  -8 -14  -9 -13 -14 -14
  9 22  -8 -13 -14 -14 -14  -9
  9 22  -8 -13 -14 -14  -9 -14
  9 22  -8 -13 -14  -9 -14 -14
  9 22  -8 -13  -9 -14 -14 -14
  9 22  -8  -9 -14 -14 -14 -13
  9 22  -8  -9 -14 -14 -13 -14
  9 22  -8  -9 -14 -13 -14 -14
  9 22  -8  -9 -13 -14 -14 -14
  9 23  -8 -14 -14 -14 -14 -11
  9 23  -8 -14 -14 -14 -13 -12
  9 23  -8 -14 -14 -14 -12 -13
  9 23  -8 -14 -14 -14 -11 -14
  9 23  -8 -14 -14 -13 -14 -12
  9 23  -8 -14 -14 -13 -13 -13
  9 23  -8 -14 -14 -13 -12 -14
  9 23  -8 -14 -14 -12 -14 -13
  9 23  -8 -14 -14 -12 -13 -14
  9 23  -8 -14 -14 -11 -14 -14
  9 23  -8 -14 -13 -14 -14 -12
  9 23  -8 -14 -13 -14 -13 -13
  9 23  -8 -14 -13 -14 -12 -14
  9 23  -8 -14 -13 -13 -14 -13
  9 23  -8 -14 -13 -13 -13 -14
  9 23  -8 -14 -13 -12 -14 -14
  9 23  -8 -14 -12 -14 -14 -13
  9 23  -8 -14 -12 -14 -13 -14
  9 23  -8 -14 -12 -13 -14 -14
  9 23  -8 -14 -11 -14 -14 -14
  9 23  -8 -13 -14 -14 -14 -12
  9 23  -8 -13 -14 -14 -13 -13
  9 23  -8 -13 -14 -14 -12 -14
  9 23  -8 -13 -14 -13 -14 -13
  9 23  -8 -13 -14 -13 -13 -14
  9 23  -8 -13 -14 -12 -14 -14
  9 23  -8 -13 -13 -14 -14 -13
  9 23  -8 -13 -13 -14 -13 -14
  9 23  -8 -13 -13 -13 -14 -14
  9 23  -8 -13 -12 -14 -14 -14
  9 23  -8 -12 -14 -14 -14 -13
  9 23  -8 -12 -14 -14 -13 -14
  9 23  -8 -12 -14 -13 -14 -14
  9 23  -8 -12 -13 -14 -14 -14
  9 23  -8 -11 -14 -14 -14 -14
  9 24  -8 -15 -15 -15 -14 -10
  9 24  -8 -15 -15 -15 -10 -14
  9 24  -8 -15 -15 -14 -15 -10
  9 24  -8 -15 -15 -14 -10 -15
  9 24  -8 -15 -15 -10 -15 -14
  9 24  -8 -15 -15 -10 -14 -15
  9 24  -8 -15 -14 -15 -15 -10
  9 24  -8 -15 -14 -15 -10 -15
  9 24  -8 -15 -14 -10 -15 -15
  9 24  -8 -15 -10 -15 -15 -14
  9 24  -8 -15 -10 -15 -14 -15
  9 24  -8 -15 -10 -14 -15 -15
  9 24  -8 -14 -15 -15 -15 -10
  9 24  -8 -14 -15 -15 -10 -15
  9 24  -8 -14 -15 -10 -15 -15
  9 24  -8 -14 -10 -15 -15 -15
  9 24  -8 -10 -15 -15 -15 -14
  9 24  -8 -10 -15 -15 -14 -15
  9 24  -8 -10 -15 -14 -15 -15
  9 24  -8 -10 -14 -15 -15 -15
  9 25  -8 -15 -15 -15 -15 -12
  9 25  -8 -15 -15 -15 -14 -13
  9 25  -8 -15 -15 -15 -13 -14
  9 25  -8 -15 -15 -15 -12 -15
  9 25  -8 -15 -15 -14 -15 -13
  9 25  -8 -15 -15 -14 -14 -14
  9 25  -8 -15 -15 -14 -13 -15
  9 25  -8 -15 -15 -13 -15 -14
  9 25  -8 -15 -15 -13 -14 -15
  9 25  -8 -15 -15 -12 -15 -15
  9 25  -8 -15 -14 -15 -15 -13
  9 25  -8 -15 -14 -15 -14 -14
  9 25  -8 -15 -14 -15 -13 -15
  9 25  -8 -15 -14 -14 -15 -14
  9 25  -8 -15 -14 -14 -14 -15
  9 25  -8 -15 -14 -13 -15 -15
  9 25  -8 -15 -13 -15 -15 -14
  9 25  -8 -15 -13 -15 -14 -15
  9 25  -8 -15 -13 -14 -15 -15
  9 25  -8 -15 -12 -15 -15 -15
  9 25  -8 -14 -15 -15 -15 -13
  9 25  -8 -14 -15 -15 -14 -14
  9 25  -8 -14 -15 -15 -13 -15
  9 25  -8 -14 -15 -14 -15 -14
  9 25  -8 -14 -15 -14 -14 -15
  9 25  -8 -14 -15 -13 -15 -15
  9 25  -8 -14 -14 -15 -15 -14
  9 25  -8 -14 -14 -15 -14 -15
  9 25  -8 -14 -14 -14 -15 -15
  9 25  -8 -14 -13 -15 -15 -15
  9 25  -8 -13 -15 -15 -15 -14
  9 25  -8 -13 -15 -15 -14 -15
  9 25  -8 -13 -15 -14 -15 -15
  9 25  -8 -13 -14 -15 -15 -15
  9 25  -8 -12 -15 -15 -15 -15
  9 26  -8 -16 -16 -16 -15 -11
  9 26  -8 -16 -16 -16 -11 -15
  9 26  -8 -16 -16 -15 -16 -11
  9 26  -8 -16 -16 -15 -11 -16
  9 26  -8 -16 -16 -11 -16 -15
  9 26  -8 -16 -16 -11 -15 -16
  9 26  -8 -16 -15 -16 -16 -11
  9 26  -8 -16 -15 -16 -11 -16
  9 26  -8 -16 -15 -11 -16 -16
  9 26  -8 -16 -11 -16 -16 -15
  9 26  -8 -16 -11 -16 -15 -16
  9 26  -8 -16 -11 -15 -16 -16
  9 26  -8 -15 -16 -16 -16 -11
  9 26  -8 -15 -16 -16 -11 -16
  9 26  -8 -15 -16 -11 -16 -16
  9 26  -8 -15 -11 -16 -16 -16
  9 26  -8 -11 -16 -16 -16 -15
  9 26  -8 -11 -16 -16 -15 -16
  9 26  -8 -11 -16 -15 -16 -16
  9 26  -8 -11 -15 -16 -16 -16
  9 27  -8 -16 -16 -16 -16 -13
  9 27  -8 -16 -16 -16 -15 -14
  9 27  -8 -16 -16 -16 -14 -15
  9 27  -8 -16 -16 -16 -13 -16
  9 27  -8 -16 -16 -15 -16 -14
  9 27  -8 -16 -16 -15 -15 -15
  9 27  -8 -16 -16 -15 -14 -16
  9 27  -8 -16 -16 -14 -16 -15
  9 27  -8 -16 -16 -14 -15 -16
  9 27  -8 -16 -16 -13 -16 -16
  9 27  -8 -16 -15 -16 -16 -14
  9 27  -8 -16 -15 -16 -15 -15
  9 27  -8 -16 -15 -16 -14 -16
  9 27  -8 -16 -15 -15 -16 -15
  9 27  -8 -16 -15 -15 -15 -16
  9 27  -8 -16 -15 -14 -16 -16
  9 27  -8 -16 -14 -16 -16 -15
  9 27  -8 -16 -14 -16 -15 -16
  9 27  -8 -16 -14 -15 -16 -16
  9 27  -8 -16 -13 -16 -16 -16
  9 27  -8 -15 -16 -16 -16 -14
  9 27  -8 -15 -16 -16 -15 -15
  9 27  -8 -15 -16 -16 -14 -16
  9 27  -8 -15 -16 -15 -16 -15
  9 27  -8 -15 -16 -15 -15 -16
  9 27  -8 -15 -16 -14 -16 -16
  9 27  -8 -15 -15 -16 -16 -15
  9 27  -8 -15 -15 -16 -15 -16
  9 27  -8 -15 -15 -15 -16 -16
  9 27  -8 -15 -14 -16 -16 -16
  9 27  -8 -14 -16 -16 -16 -15
  9 27  -8 -14 -16 -16 -15 -16
  9 27  -8 -14 -16 -15 -16 -16
  9 27  -8 -14 -15 -16 -16 -16
  9 27  -8 -13 -16 -16 -16 -16
  9 28  -8 -17 -17 -17 -16 -12
  9 28  -8 -17 -17 -17 -12 -16
  9 28  -8 -17 -17 -16 -17 -12
  9 28  -8 -17 -17 -16 -12 -17
  9 28  -8 -17 -17 -12 -17 -16
  9 28  -8 -17 -17 -12 -16 -17
  9 28  -8 -17 -16 -17 -17 -12
  9 28  -8 -17 -16 -17 -12 -17
  9 28  -8 -17 -16 -12 -17 -17
  9 28  -8 -17 -12 -17 -17 -16
  9 28  -8 -17 -12 -17 -16 -17
  9 28  -8 -17 -12 -16 -17 -17
  9 28  -8 -16 -17 -17 -17 -12
  9 28  -8 -16 -17 -17 -12 -17
  9 28  -8 -16 -17 -12 -17 -17
  9 28  -8 -16 -12 -17 -17 -17
  9 28  -8 -12 -17 -17 -17 -16
  9 28  -8 -12 -17 -17 -16 -17
  9 28  -8 -12 -17 -16 -17 -17
  9 28  -8 -12 -16 -17 -17 -17
  9 29  -8 -17 -17 -17 -17 -14
  9 29  -8 -17 -17 -17 -16 -15
  9 29  -8 -17 -17 -17 -15 -16
  9 29  -8 -17 -17 -17 -14 -17
  9 29  -8 -17 -17 -16 -17 -15
  9 29  -8 -17 -17 -16 -16 -16
  9 29  -8 -17 -17 -16 -15 -17
  9 29  -8 -17 -17 -15 -17 -16
  9 29  -8 -17 -17 -15 -16 -17
  9 29  -8 -17 -17 -14 -17 -17
  9 29  -8 -17 -16 -17 -17 -15
  9 29  -8 -17 -16 -17 -16 -16
  9 29  -8 -17 -16 -17 -15 -17
  9 29  -8 -17 -16 -16 -17 -16
  9 29  -8 -17 -16 -16 -16 -17
  9 29  -8 -17 -16 -15 -17 -17
  9 29  -8 -17 -15 -17 -17 -16
  9 29  -8 -17 -15 -17 -16 -17
  9 29  -8 -17 -15 -16 -17 -17
  9 29  -8 -17 -14 -17 -17 -17
  9 29  -8 -16 -17 -17 -17 -15
  9 29  -8 -16 -17 -17 -16 -16
  9 29  -8 -16 -17 -17 -15 -17
  9 29  -8 -16 -17 -16 -17 -16
  9 29  -8 -16 -17 -16 -16 -17
  9 29  -8 -16 -17 -15 -17 -17
  9 29  -8 -16 -16 -17 -17 -16
  9 29  -8 -16 -16 -17 -16 -17
  9 29  -8 -16 -16 -16 -17 -17
  9 29  -8 -16 -15 -17 -17 -17
  9 29  -8 -15 -17 -17 -17 -16
  9 29  -8 -15 -17 -17 -16 -17
  9 29  -8 -15 -17 -16 -17 -17
  9 29  -8 -15 -16 -17 -17 -17
  9 29  -8 -14 -17 -17 -17 -17
  9 30  -8 -18 -18 -18 -17 -13
  9 30  -8 -18 -18 -18 -13 -17
  9 30  -8 -18 -18 -17 -18 -13
  9 30  -8 -18 -18 -17 -13 -18
  9 30  -8 -18 -18 -13 -18 -17
  9 30  -8 -18 -18 -13 -17 -18
  9 30  -8 -18 -17 -18 -18 -13
  9 30  -8 -18 -17 -18 -13 -18
  9 30  -8 -18 -17 -13 -18 -18
  9 30  -8 -18 -13 -18 -18 -17
  9 30  -8 -18 -13 -18 -17 -18
  9 30  -8 -18 -13 -17 -18 -18
  9 30  -8 -17 -18 -18 -18 -13
  9 30  -8 -17 -18 -18 -13 -18
  9 30  -8 -17 -18 -13 -18 -18
  9 30  -8 -17 -13 -18 -18 -18
  9 30  -8 -13 -18 -18 -18 -17
  9 30  -8 -13 -18 -18 -17 -18
  9 30  -8 -13 -18 -17 -18 -18
  9 30  -8 -13 -17 -18 -18 -18
  9 31  -8 -18 -18 -18 -18 -15
  9 31  -8 -18 -18 -18 -17 -16
  9 31  -8 -18 -18 -18 -16 -17
  9 31  -8 -18 -18 -18 -15 -18
  9 31  -8 -18 -18 -17 -18 -16
  9 31  -8 -18 -18 -17 -17 -17
  9 31  -8 -18 -18 -17 -16 -18
  9 31  -8 -18 -18 -16 -18 -17
  9 31  -8 -18 -18 -16 -17 -18
  9 31  -8 -18 -18 -15 -18 -18
  9 31  -8 -18 -17 -18 -18 -16
  9 31  -8 -18 -17 -18 -17 -17
  9 31  -8 -18 -17 -18 -16 -18
  9 31  -8 -18 -17 -17 -18 -17
  9 31  -8 -18 -17 -17 -17 -18
  9 31  -8 -18 -17 -16 -18 -18
  9 31  -8 -18 -16 -18 -18 -17
  9 31  -8 -18 -16 -18 -17 -18
  9 31  -8 -18 -16 -17 -18 -18
  9 31  -8 -18 -15 -18 -18 -18
  9 31  -8 -17 -18 -18 -18 -16
  9 31  -8 -17 -18 -18 -17 -17
  9 31  -8 -17 -18 -18 -16 -18
  9 31  -8 -17 -18 -17 -18 -17
  9 31  -8 -17 -18 -17 -17 -18
  9 31  -8 -17 -18 -16 -18 -18
  9 31  -8 -17 -17 -18 -18 -17
  9 31  -8 -17 -17 -18 -17 -18
  9 31  -8 -17 -17 -17 -18 -18
  9 31  -8 -17 -16 -18 -18 -18
  9 31  -8 -16 -18 -18 -18 -17
  9 31  -8 -16 -18 -18 -17 -18
  9 31  -8 -16 -18 -17 -18 -18
  9 31  -8 -16 -17 -18 -18 -18
  9 31  -8 -15 -18 -18 -18 -18
  9 32  -8 -19 -19 -19 -18 -14
  9 32  -8 -19 -19 -19 -14 -18
  9 32  -8 -19 -19 -18 -19 -14
  9 32  -8 -19 -19 -18 -14 -19
  9 32  -8 -19 -19 -14 -19 -18
  9 32  -8 -19 -19 -14 -18 -19
  9 32  -8 -19 -18 -19 -19 -14
  9 32  -8 -19 -18 -19 -14 -19
  9 32  -8 -19 -18 -14 -19 -19
  9 32  -8 -19 -14 -19 -19 -18
  9 32  -8 -19 -14 -19 -18 -19
  9 32  -8 -19 -14 -18 -19 -19
  9 32  -8 -18 -19 -19 -19 -14
  9 32  -8 -18 -19 -19 -14 -19
  9 32  -8 -18 -19 -14 -19 -19
  9 32  -8 -18 -14 -19 -19 -19
  9 32  -8 -14 -19 -19 -19 -18
  9 32  -8 -14 -19 -19 -18 -19
  9 32  -8 -14 -19 -18 -19 -19
  9 32  -8 -14 -18 -19 -19 -19
  9 33  -8 -19 -19 -19 -19 -16
  9 33  -8 -19 -19 -19 -18 -17
  9 33  -8 -19 -19 -19 -17 -18
  9 33  -8 -19 -19 -19 -16 -19
  9 33  -8 -19 -19 -18 -19 -17
  9 33  -8 -19 -19 -18 -18 -18
  9 33  -8 -19 -19 -18 -17 -19
  9 33  -8 -19 -19 -17 -19 -18
  9 33  -8 -19 -19 -17 -18 -19
  9 33  -8 -19 -19 -16 -19 -19
  9 33  -8 -19 -18 -19 -19 -17
  9 33  -8 -19 -18 -19 -18 -18
  9 33  -8 -19 -18 -19 -17 -19
  9 33  -8 -19 -18 -18 -19 -18
  9 33  -8 -19 -18 -18 -18 -19
  9 33  -8 -19 -18 -17 -19 -19
  9 33  -8 -19 -17 -19 -19 -18
  9 33  -8 -19 -17 -19 -18 -19
  9 33  -8 -19 -17 -18 -19 -19
  9 33  -8 -19 -16 -19 -19 -19
  9 33  -8 -18 -19 -19 -19 -17
  9 33  -8 -18 -19 -19 -18 -18
  9 33  -8 -18 -19 -19 -17 -19
  9 33  -8 -18 -19 -18 -19 -18
  9 33  -8 -18 -19 -18 -18 -19
  9 33  -8 -18 -19 -17 -19 -19
  9 33  -8 -18 -18 -19 -19 -18
  9 33  -8 -18 -18 -19 -18 -19
  9 33  -8 -18 -18 -18 -19 -19
  9 33  -8 -18 -17 -19 -19 -19
  9 33  -8 -17 -19 -19 -19 -18
  9 33  -8 -17 -19 -19 -18 -19
  9 33  -8 -17 -19 -18 -19 -19
  9 33  -8 -17 -18 -19 -19 -19
  9 33  -8 -16 -19 -19 -19 -19
  9 34  -8 -20 -20 -20 -19 -15
  9 34  -8 -20 -20 -20 -15 -19
  9 34  -8 -20 -20 -19 -20 -15
  9 34  -8 -20 -20 -19 -15 -20
  9 34  -8 -20 -20 -15 -20 -19
  9 34  -8 -20 -20 -15 -19 -20
  9 34  -8 -20 -19 -20 -20 -15
  9 34  -8 -20 -19 -20 -15 -20
  9 34  -8 -20 -19 -15 -20 -20
  9 34  -8 -20 -15 -20 -20 -19
  9 34  -8 -20 -15 -20 -19 -20
  9 34  -8 -20 -15 -19 -20 -20
  9 34  -8 -19 -20 -20 -20 -15
  9 34  -8 -19 -20 -20 -15 -20
  9 34  -8 -19 -20 -15 -20 -20
  9 34  -8 -19 -15 -20 -20 -20
  9 34  -8 -15 -20 -20 -20 -19
  9 34  -8 -15 -20 -20 -19 -20
  9 34  -8 -15 -20 -19 -20 -20
  9 34  -8 -15 -19 -20 -20 -20
  9 35  -8 -20 -20 -20 -20 -17
  9 35  -8 -20 -20 -20 -19 -18
  9 35  -8 -20 -20 -20 -18 -19
  9 35  -8 -20 -20 -20 -17 -20
  9 35  -8 -20 -20 -19 -20 -18
  9 35  -8 -20 -20 -19 -19 -19
  9 35  -8 -20 -20 -19 -18 -20
  9 35  -8 -20 -20 -18 -20 -19
  9 35  -8 -20 -20 -18 -19 -20
  9 35  -8 -20 -20 -17 -20 -20
  9 35  -8 -20 -19 -20 -20 -18
  9 35  -8 -20 -19 -20 -19 -19
  9 35  -8 -20 -19 -20 -18 -20
  9 35  -8 -20 -19 -19 -20 -19
  9 35  -8 -20 -19 -19 -19 -20
  9 35  -8 -20 -19 -18 -20 -20
  9 35  -8 -20 -18 -20 -20 -19
  9 35  -8 -20 -18 -20 -19 -20
  9 35  -8 -20 -18 -19 -20 -20
  9 35  -8 -20 -17 -20 -20 -20
  9 35  -8 -19 -20 -20 -20 -18
  9 35  -8 -19 -20 -20 -19 -19
  9 35  -8 -19 -20 -20 -18 -20
  9 35  -8 -19 -20 -19 -20 -19
  9 35  -8 -19 -20 -19 -19 -20
  9 35  -8 -19 -20 -18 -20 -20
  9 35  -8 -19 -19 -20 -20 -19
  9 35  -8 -19 -19 -20 -19 -20
  9 35  -8 -19 -19 -19 -20 -20
  9 35  -8 -19 -18 -20 -20 -20
  9 35  -8 -18 -20 -20 -20 -19
  9 35  -8 -18 -20 -20 -19 -20
  9 35  -8 -18 -20 -19 -20 -20
  9 35  -8 -18 -19 -20 -20 -20
  9 35  -8 -17 -20 -20 -20 -20
  9 36  -8 -21 -21 -21 -20 -16
  9 36  -8 -21 -21 -21 -16 -20
  9 36  -8 -21 -21 -20 -21 -16
  9 36  -8 -21 -21 -20 -16 -21
  9 36  -8 -21 -21 -16 -21 -20
  9 36  -8 -21 -21 -16 -20 -21
  9 36  -8 -21 -20 -21 -21 -16
  9 36  -8 -21 -20 -21 -16 -21
  9 36  -8 -21 -20 -16 -21 -21
  9 36  -8 -21 -16 -21 -21 -20
  9 36  -8 -21 -16 -21 -20 -21
  9 36  -8 -21 -16 -20 -21 -21
  9 36  -8 -20 -21 -21 -21 -16
  9 36  -8 -20 -21 -21 -16 -21
  9 36  -8 -20 -21 -16 -21 -21
  9 36  -8 -20 -16 -21 -21 -21
  9 36  -8 -16 -21 -21 -21 -20
  9 36  -8 -16 -21 -21 -20 -21
  9 36  -8 -16 -21 -20 -21 -21
  9 36  -8 -16 -20 -21 -21 -21
 10 14  -9 -10 -10  -9  -8  -8
 10 14  -9 -10 -10  -8  -9  -8
 10 14  -9 -10 -10  -8  -8  -9
 10 14  -9 -10  -9 -10  -8  -8
 10 14  -9 -10  -9  -9  -9  -8
 10 14  -9 -10  -9  -9  -8  -9
 10 14  -9 -10  -9  -8 -10  -8
 10 14  -9 -10  -9  -8  -9  -9
 10 14  -9 -10  -9  -8  -8 -10
 10 14  -9 -10  -8 -10  -9  -8
 10 14  -9 -10  -8 -10  -8  -9
 10 14  -9 -10  -8  -9 -10  -8
 10 14  -9 -10  -8  -9  -9  -9
 10 14  -9 -10  -8  -9  -8 -10
 10 14  -9 -10  -8  -8 -10  -9
 10 14  -9 -10  -8  -8  -9 -10
 10 14  -9  -9 -10 -10  -8  -8
 10 14  -9  -9 -10  -9  -9  -8
 10 14  -9  -9 -10  -9  -8  -9
 10 14  -9  -9 -10  -8 -10  -8
 10 14  -9  -9 -10  -8  -9  -9
 10 14  -9  -9 -10  -8  -8 -10
 10 14  -9  -9  -9 -10  -9  -8
 10 14  -9  -9  -9 -10  -8  -9
 10 14  -9  -9  -9  -9 -10  -8
 10 14  -9  -9  -9  -9  -9  -9
 10 14  -9  -9  -9  -9  -8 -10
 10 14  -9  -9  -9  -8 -10  -9
 10 14  -9  -9  -9  -8  -9 -10
 10 14  -9  -9  -8 -10 -10  -8
 10 14  -9  -9  -8 -10  -9  -9
 10 14  -9  -9  -8 -10  -8 -10
 10 14  -9  -9  -8  -9 -10  -9
 10 14  -9  -9  -8  -9  -9 -10
 10 14  -9  -9  -8  -8 -10 -10
 10 14  -9  -8 -10 -10  -9  -8
 10 14  -9  -8 -10 -10  -8  -9
 10 14  -9  -8 -10  -9 -10  -8
 10 14  -9  -8 -10  -9  -9  -9
 10 14  -9  -8 -10  -9  -8 -10
 10 14  -9  -8 -10  -8 -10  -9
 10 14  -9  -8 -10  -8  -9 -10
 10 14  -9  -8  -9 -10 -10  -8
 10 14  -9  -8  -9 -10  -9  -9
 10 14  -9  -8  -9 -10  -8 -10
 10 14  -9  -8  -9  -9 -10  -9
 10 14  -9  -8  -9  -9  -9 -10
 10 14  -9  -8  -9  -8 -10 -10
 10 14  -9  -8  -8 -10 -10  -9
 10 14  -9  -8  -8 -10  -9 -10
 10 14  -9  -8  -8  -9 -10 -10
 10 17  -9 -11 -11 -11 -11  -9
 10 17  -9 -11 -11 -11 -10 -10
 10 17  -9 -11 -11 -11  -9 -11
 10 17  -9 -11 -11 -10 -11 -10
 10 17  -9 -11 -11 -10 -10 -11
 10 17  -9 -11 -11  -9 -11 -11
 10 17  -9 -11 -10 -11 -11 -10
 10 17  -9 -11 -10 -11 -10 -11
 10 17  -9 -11 -10 -10 -11 -11
 10 17  -9 -11  -9 -11 -11 -11
 10 17  -9 -10 -11 -11 -11 -10
 10 17  -9 -10 -11 -11 -10 -11
 10 17  -9 -10 -11 -10 -11 -11
 10 17  -9 -10 -10 -11 -11 -11
 10 17  -9  -9 -11 -11 -11 -11
 10 19  -9 -12 -12 -12 -12 -10
 10 19  -9 -12 -12 -12 -11 -11
 10 19  -9 -12 -12 -12 -10 -12
 10 19  -9 -12 -12 -11 -12 -11
 10 19  -9 -12 -12 -11 -11 -12
 10 19  -9 -12 -12 -10 -12 -12
 10 19  -9 -12 -11 -12 -12 -11
 10 19  -9 -12 -11 -12 -11 -12
 10 19  -9 -12 -11 -11 -12 -12
 10 19  -9 -12 -10 -12 -12 -12
 10 19  -9 -11 -12 -12 -12 -11
 10 19  -9 -11 -12 -12 -11 -12
 10 19  -9 -11 -12 -11 -12 -12
 10 19  -9 -11 -11 -12 -12 -12
 10 19  -9 -10 -12 -12 -12 -12
 10 20  -9 -13 -13 -13 -13  -8
 10 20  -9 -13 -13 -13  -8 -13
 10 20  -9 -13 -13  -8 -13 -13
 10 20  -9 -13  -8 -13 -13 -13
 10 20  -9  -8 -13 -13 -13 -13
 10 21  -9 -13 -13 -13 -13 -11
 10 21  -9 -13 -13 -13 -12 -12
 10 21  -9 -13 -13 -13 -11 -13
 10 21  -9 -13 -13 -12 -13 -12
 10 21  -9 -13 -13 -12 -12 -13
 10 21  -9 -13 -13 -11 -13 -13
 10 21  -9 -13 -12 -13 -13 -12
 10 21  -9 -13 -12 -13 -12 -13
 10 21  -9 -13 -12 -12 -13 -13
 10 21  -9 -13 -11 -13 -13 -13
 10 21  -9 -12 -13 -13 -13 -12
 10 21  -9 -12 -13 -13 -12 -13
 10 21  -9 -12 -13 -12 -13 -13
 10 21  -9 -12 -12 -13 -13 -13
 10 21  -9 -11 -13 -13 -13 -13
 10 22  -9 -14 -14 -14 -14  -9
 10 22  -9 -14 -14 -14  -9 -14
 10 22  -9 -14 -14  -9 -14 -14
 10 22  -9 -14  -9 -14 -14 -14
 10 22  -9  -9 -14 -14 -14 -14
 10 23  -9 -14 -14 -14 -14 -12
 10 23  -9 -14 -14 -14 -13 -13
 10 23  -9 -14 -14 -14 -12 -14
 10 23  -9 -14 -14 -13 -14 -13
 10 23  -9 -14 -14 -13 -13 -14
 10 23  -9 -14 -14 -12 -14 -14
 10 23  -9 -14 -13 -14 -14 -13
 10 23  -9 -14 -13 -14 -13 -14
 10 23  -9 -14 -13 -13 -14 -14
 10 23  -9 -14 -12 -14 -14 -14
 10 23  -9 -13 -14 -14 -14 -13
 10 23  -9 -13 -14 -14 -13 -14
 10 23  -9 -13 -14 -13 -14 -14
 10 23  -9 -13 -13 -14 -14 -14
 10 23  -9 -12 -14 -14 -14 -14
 10 24  -9 -15 -15 -15 -15 -10
 10 24  -9 -15 -15 -15 -10 -15
 10 24  -9 -15 -15 -10 -15 -15
 10 24  -9 -15 -10 -15 -15 -15
 10 24  -9 -10 -15 -15 -15 -15
 10 25  -9 -15 -15 -15 -15 -13
 10 25  -9 -15 -15 -15 -14 -14
 10 25  -9 -15 -15 -15 -13 -15
 10 25  -9 -15 -15 -14 -15 -14
 10 25  -9 -15 -15 -14 -14 -15
 10 25  -9 -15 -15 -13 -15 -15
 10 25  -9 -15 -14 -15 -15 -14
 10 25  -9 -15 -14 -15 -14 -15
 10 25  -9 -15 -14 -14 -15 -15
 10 25  -9 -15 -13 -15 -15 -15
 10 25  -9 -14 -15 -15 -15 -14
 10 25  -9 -14 -15 -15 -14 -15
 10 25  -9 -14 -15 -14 -15 -15
 10 25  -9 -14 -14 -15 -15 -15
 10 25  -9 -13 -15 -15 -15 -15
 10 26  -9 -16 -16 -16 -16 -11
 10 26  -9 -16 -16 -16 -11 -16
 10 26  -9 -16 -16 -11 -16 -16
 10 26  -9 -16 -11 -16 -16 -16
 10 26  -9 -11 -16 -16 -16 -16
 10 27  -9 -16 -16 -16 -16 -14
 10 27  -9 -16 -16 -16 -15 -15
 10 27  -9 -16 -16 -16 -14 -16
 10 27  -9 -16 -16 -15 -16 -15
 10 27  -9 -16 -16 -15 -15 -16
 10 27  -9 -16 -16 -14 -16 -16
 10 27  -9 -16 -15 -16 -16 -15
 10 27  -9 -16 -15 -16 -15 -16
 10 27  -9 -16 -15 -15 -16 -16
 10 27  -9 -16 -14 -16 -16 -16
 10 27  -9 -15 -16 -16 -16 -15
 10 27  -9 -15 -16 -16 -15 -16
 10 27  -9 -15 -16 -15 -16 -16
 10 27  -9 -15 -15 -16 -16 -16
 10 27  -9 -14 -16 -16 -16 -16
 10 28  -9 -17 -17 -17 -17 -12
 10 28  -9 -17 -17 -17 -12 -17
 10 28  -9 -17 -17 -12 -17 -17
 10 28  -9 -17 -12 -17 -17 -17
 10 28  -9 -12 -17 -17 -17 -17
 10 29  -9 -17 -17 -17 -17 -15
 10 29  -9 -17 -17 -17 -16 -16
 10 29  -9 -17 -17 -17 -15 -17
 10 29  -9 -17 -17 -16 -17 -16
 10 29  -9 -17 -17 -16 -16 -17
 10 29  -9 -17 -17 -15 -17 -17
 10 29  -9 -17 -16 -17 -17 -16
 10 29  -9 -17 -16 -17 -16 -17
 10 29  -9 -17 -16 -16 -17 -17
 10 29  -9 -17 -15 -17 -17 -17
 10 29  -9 -16 -17 -17 -17 -16
 10 29  -9 -16 -17 -17 -16 -17
 10 29  -9 -16 -17 -16 -17 -17
 10 29  -9 -16 -16 -17 -17 -17
 10 29  -9 -15 -17 -17 -17 -17
 10 30  -9 -18 -18 -18 -18 -13
 10 30  -9 -18 -18 -18 -13 -18
 10 30  -9 -18 -18 -13 -18 -18
 10 30  -9 -18 -13 -18 -18 -18
 10 30  -9 -13 -18 -18 -18 -18
 10 31  -9 -18 -18 -18 -18 -16
 10 31  -9 -18 -18 -18 -17 -17
 10 31  -9 -18 -18 -18 -16 -18
 10 31  -9 -18 -18 -17 -18 -17
 10 31  -9 -18 -18 -17 -17 -18
 10 31  -9 -18 -18 -16 -18 -18
 10 31  -9 -18 -17 -18 -18 -17
 10 31  -9 -18 -17 -18 -17 -18
 10 31  -9 -18 -17 -17 -18 -18
 10 31  -9 -18 -16 -18 -18 -18
 10 31  -9 -17 -18 -18 -18 -17
 10 31  -9 -17 -18 -18 -17 -18
 10 31  -9 -17 -18 -17 -18 -18
 10 31  -9 -17 -17 -18 -18 -18
 10 31  -9 -16 -18 -18 -18 -18
 10 32  -9 -19 -19 -19 -19 -14
 10 32  -9 -19 -19 -19 -14 -19
 10 32  -9 -19 -19 -14 -19 -19
 10 32  -9 -19 -14 -19 -19 -19
 10 32  -9 -14 -19 -19 -19 -19
 10 33  -9 -19 -19 -19 -19 -17
 10 33  -9 -19 -19 -19 -18 -18
 10 33  -9 -19 -19 -19 -17 -19
 10 33  -9 -19 -19 -18 -19 -18
 10 33  -9 -19 -19 -18 -18 -19
 10 33  -9 -19 -19 -17 -19 -19
 10 33  -9 -19 -18 -19 -19 -18
 10 33  -9 -19 -18 -19 -18 -19
 10 33  -9 -19 -18 -18 -19 -19
 10 33  -9 -19 -17 -19 -19 -19
 10 33  -9 -18 -19 -19 -19 -18
 10 33  -9 -18 -19 -19 -18 -19
 10 33  -9 -18 -19 -18 -19 -19
 10 33  -9 -18 -18 -19 -19 -19
 10 33  -9 -17 -19 -19 -19 -19
 10 34  -9 -20 -20 -20 -20 -15
 10 34  -9 -20 -20 -20 -15 -20
 10 34  -9 -20 -20 -15 -20 -20
 10 34  -9 -20 -15 -20 -20 -20
 10 34  -9 -15 -20 -20 -20 -20
 10 35  -9 -20 -20 -20 -20 -18
 10 35  -9 -20 -20 -20 -19 -19
 10 35  -9 -20 -20 -20 -18 -20
 10 35  -9 -20 -20 -19 -20 -19
 10 35  -9 -20 -20 -19 -19 -20
 10 35  -9 -20 -20 -18 -20 -20
 10 35  -9 -20 -19 -20 -20 -19
 10 35  -9 -20 -19 -20 -19 -20
 10 35  -9 -20 -19 -19 -20 -20
 10 35  -9 -20 -18 -20 -20 -20
 10 35  -9 -19 -20 -20 -20 -19
 10 35  -9 -19 -20 -20 -19 -20
 10 35  -9 -19 -20 -19 -20 -20
 10 35  -9 -19 -19 -20 -20 -20
 10 35  -9 -18 -20 -20 -20 -20
 10 36  -9 -21 -21 -21 -21 -16
 10 36  -9 -21 -21 -21 -16 -21
 10 36  -9 -21 -21 -16 -21 -21
 10 36  -9 -21 -16 -21 -21 -21
 10 36  -9 -16 -21 -21 -21 -21
 10 37  -9 -21 -21 -21 -21 -19
 10 37  -9 -21 -21 -21 -20 -20
 10 37  -9 -21 -21 -21 -19 -21
 10 37  -9 -21 -21 -20 -21 -20
 10 37  -9 -21 -21 -20 -20 -21
 10 37  -9 -21 -21 -19 -21 -21
 10 37  -9 -21 -20 -21 -21 -20
 10 37  -9 -21 -20 -21 -20 -21
 10 37  -9 -21 -20 -20 -21 -21
 10 37  -9 -21 -19 -21 -21 -21
 10 37  -9 -20 -21 -21 -21 -20
 10 37  -9 -20 -21 -21 -20 -21
 10 37  -9 -20 -21 -20 -21 -21
 10 37  -9 -20 -20 -21 -21 -21
 10 37  -9 -19 -21 -21 -21 -21
 10 38  -9 -22 -22 -22 -22 -17
 10 38  -9 -22 -22 -22 -17 -22
 10 38  -9 -22 -22 -17 -22 -22
 10 38  -9 -22 -17 -22 -22 -22
 10 38  -9 -17 -22 -22 -22 -22
 10 39  -9 -22 -22 -22 -22 -20
 10 39  -9 -22 -22 -22 -21 -21
 10 39  -9 -22 -22 -22 -20 -22
 10 39  -9 -22 -22 -21 -22 -21
 10 39  -9 -22 -22 -21 -21 -22
 10 39  -9 -22 -22 -20 -22 -22
 10 39  -9 -22 -21 -22 -22 -21
 10 39  -9 -22 -21 -22 -21 -22
 10 39  -9 -22 -21 -21 -22 -22
 10 39  -9 -22 -20 -22 -22 -22
 10 39  -9 -21 -22 -22 -22 -21
 10 39  -9 -21 -22 -22 -21 -22
 10 39  -9 -21 -22 -21 -22 -22
 10 39  -9 -21 -21 -22 -22 -22
 10 39  -9 -20 -22 -22 -22 -22
 10 40  -9 -23 -23 -23 -23 -18
 10 40  -9 -23 -23 -23 -18 -23
 10 40  -9 -23 -23 -18 -23 -23
 10 40  -9 -23 -18 -23 -23 -23
 10 40  -9 -18 -23 -23 -23 -23
 11 16 -10 -11 -11 -11  -9  -9
 11 16 -10 -11 -11 -10 -10  -9
 11 16 -10 -11 -11 -10  -9 -10
 11 16 -10 -11 -11  -9 -11  -9
 11 16 -10 -11 -11  -9 -10 -10
 11 16 -10 -11 -11  -9  -9 -11
 11 16 -10 -11 -10 -11 -10  -9
 11 16 -10 -11 -10 -11  -9 -10
 11 16 -10 -11 -10 -10 -11  -9
 11 16 -10 -11 -10 -10 -10 -10
 11 16 -10 -11 -10 -10  -9 -11
 11 16 -10 -11 -10  -9 -11 -10
 11 16 -10 -11 -10  -9 -10 -11
 11 16 -10 -11  -9 -11 -11  -9
 11 16 -10 -11  -9 -11 -10 -10
 11 16 -10 -11  -9 -11  -9 -11
 11 16 -10 -11  -9 -10 -11 -10
 11 16 -10 -11  -9 -10 -10 -11
 11 16 -10 -11  -9  -9 -11 -11
 11 16 -10 -10 -11 -11 -10  -9
 11 16 -10 -10 -11 -11  -9 -10
 11 16 -10 -10 -11 -10 -11  -9
 11 16 -10 -10 -11 -10 -10 -10
 11 16 -10 -10 -11 -10  -9 -11
 11 16 -10 -10 -11  -9 -11 -10
 11 16 -10 -10 -11  -9 -10 -11
 11 16 -10 -10 -10 -11 -11  -9
 11 16 -10 -10 -10 -11 -10 -10
 11 16 -10 -10 -10 -11  -9 -11
 11 16 -10 -10 -10 -10 -11 -10
 11 16 -10 -10 -10 -10 -10 -11
 11 16 -10 -10 -10  -9 -11 -11
 11 16 -10 -10  -9 -11 -11 -10
 11 16 -10 -10  -9 -11 -10 -11
 11 16 -10 -10  -9 -10 -11 -11
 11 16 -10  -9 -11 -11 -11  -9
 11 16 -10  -9 -11 -11 -10 -10
 11 16 -10  -9 -11 -11  -9 -11
 11 16 -10  -9 -11 -10 -11 -10
 11 16 -10  -9 -11 -10 -10 -11
 11 16 -10  -9 -11  -9 -11 -11
 11 16 -10  -9 -10 -11 -11 -10
 11 16 -10  -9 -10 -11 -10 -11
 11 16 -10  -9 -10 -10 -11 -11
 11 16 -10  -9  -9 -11 -11 -11
 11 19 -10 -12 -12 -12 -12 -11
 11 19 -10 -12 -12 -12 -11 -12
 11 19 -10 -12 -12 -11 -12 -12
 11 19 -10 -12 -11 -12 -12 -12
 11 19 -10 -11 -12 -12 -12 -12
 11 21 -10 -13 -13 -13 -13 -12
 11 21 -10 -13 -13 -13 -12 -13
 11 21 -10 -13 -13 -12 -13 -13
 11 21 -10 -13 -12 -13 -13 -13
 11 21 -10 -12 -13 -13 -13 -13
 11 23 -10 -14 -14 -14 -14 -13
 11 23 -10 -14 -14 -14 -13 -14
 11 23 -10 -14 -14 -13 -14 -14
 11 23 -10 -14 -13 -14 -14 -14
 11 23 -10 -13 -14 -14 -14 -14
 11 25 -10 -15 -15 -15 -15 -14
 11 25 -10 -15 -15 -15 -14 -15
 11 25 -10 -15 -15 -14 -15 -15
 11 25 -10 -15 -14 -15 -15 -15
 11 25 -10 -14 -15 -15 -15 -15
 11 27 -10 -16 -16 -16 -16 -15
 11 27 -10 -16 -16 -16 -15 -16
 11 27 -10 -16 -16 -15 -16 -16
 11 27 -10 -16 -15 -16 -16 -16
 11 27 -10 -15 -16 -16 -16 -16
 11 29 -10 -17 -17 -17 -17 -16
 11 29 -10 -17 -17 -17 -16 -17
 11 29 -10 -17 -17 -16 -17 -17
 11 29 -10 -17 -16 -17 -17 -17
 11 29 -10 -16 -17 -17 -17 -17
 11 31 -10 -18 -18 -18 -18 -17
 11 31 -10 -18 -18 -18 -17 -18
 11 31 -10 -18 -18 -17 -18 -18
 11 31 -10 -18 -17 -18 -18 -18
 11 31 -10 -17 -18 -18 -18 -18
 11 33 -10 -19 -19 -19 -19 -18
 11 33 -10 -19 -19 -19 -18 -19
 11 33 -10 -19 -19 -18 -19 -19
 11 33 -10 -19 -18 -19 -19 -19
 11 33 -10 -18 -19 -19 -19 -19
 11 35 -10 -20 -20 -20 -20 -19
 11 35 -10 -20 -20 -20 -19 -20
 11 35 -10 -20 -20 -19 -20 -20
 11 35 -10 -20 -19 -20 -20 -20
 11 35 -10 -19 -20 -20 -20 -20
 11 37 -10 -21 -21 -21 -21 -20
 11 37 -10 -21 -21 -21 -20 -21
 11 37 -10 -21 -21 -20 -21 -21
 11 37 -10 -21 -20 -21 -21 -21
 11 37 -10 -20 -21 -21 -21 -21
 11 39 -10 -22 -22 -22 -22 -21
 11 39 -10 -22 -22 -22 -21 -22
 11 39 -10 -22 -22 -21 -22 -22
 11 39 -10 -22 -21 -22 -22 -22
 11 39 -10 -21 -22 -22 -22 -22
 11 41 -10 -23 -23 -23 -23 -22
 11 41 -10 -23 -23 -23 -22 -23
 11 41 -10 -23 -23 -22 -23 -23
 11 41 -10 -23 -22 -23 -23 -23
 11 41 -10 -22 -23 -23 -23 -23
 11 43 -10 -24 -24 -24 -24 -23
 11 43 -10 -24 -24 -24 -23 -24
 11 43 -10 -24 -24 -23 -24 -24
 11 43 -10 -24 -23 -24 -24 -24
 11 43 -10 -23 -24 -24 -24 -24
 12 18 -11 -12 -12 -12 -11 -10
 12 18 -11 -12 -12 -12 -10 -11
 12 18 -11 -12 -12 -11 -12 -10
 12 18 -11 -12 -12 -11 -11 -11
 12 18 -11 -12 -12 -11 -10 -12
 12 18 -11 -12 -12 -10 -12 -11
 12 18 -11 -12 -12 -10 -11 -12
 12 18 -11 -12 -11 -12 -12 -10
 12 18 -11 -12 -11 -12 -11 -11
 12 18 -11 -12 -11 -12 -10 -12
 12 18 -11 -12 -11 -11 -12 -11
 12 18 -11 -12 -11 -11 -11 -12
 12 18 -11 -12 -11 -10 -12 -12
 12 18 -11 -12 -10 -12 -12 -11
 12 18 -11 -12 -10 -12 -11 -12
 12 18 -11 -12 -10 -11 -12 -12
 12 18 -11 -11 -12 -12 -12 -10
 12 18 -11 -11 -12 -12 -11 -11
 12 18 -11 -11 -12 -12 -10 -12
 12 18 -11 -11 -12 -11 -12 -11
 12 18 -11 -11 -12 -11 -11 -12
 12 18 -11 -11 -12 -10 -12 -12
 12 18 -11 -11 -11 -12 -12 -11
 12 18 -11 -11 -11 -12 -11 -12
 12 18 -11 -11 -11 -11 -12 -12
 12 18 -11 -11 -10 -12 -12 -12
 12 18 -11 -10 -12 -12 -12 -11
 12 18 -11 -10 -12 -12 -11 -12
 12 18 -11 -10 -12 -11 -12 -12
 12 18 -11 -10 -11 -12 -12 -12
 12 21 -11 -13 -13 -13 -13 -13
 12 23 -11 -14 -14 -14 -14 -14
 12 25 -11 -15 -15 -15 -15 -15
 12 27 -11 -16 -16 -16 -16 -16
 12 29 -11 -17 -17 -17 -17 -17
 12 31 -11 -18 -18 -18 -18 -18
 12 33 -11 -19 -19 -19 -19 -19
 12 35 -11 -20 -20 -20 -20 -20
 12 37 -11 -21 -21 -21 -21 -21
 12 39 -11 -22 -22 -22 -22 -22
 12 41 -11 -23 -23 -23 -23 -23
 12 43 -11 -24 -24 -24 -24 -24
 12 45 -11 -25 -25 -25 -25 -25
 12 47 -11 -26 -26 -26 -26 -26
 13 20 -12 -13 -13 -13 -13 -11
 13 20 -12 -13 -13 -13 -12 -12
 13 20 -12 -13 -13 -13 -11 -13
 13 20 -12 -13 -13 -12 -13 -12
 13 20 -12 -13 -13 -12 -12 -13
 13 20 -12 -13 -13 -11 -13 -13
 13 20 -12 -13 -12 -13 -13 -12
 13 20 -12 -13 -12 -13 -12 -13
 13 20 -12 -13 -12 -12 -13 -13
 13 20 -12 -13 -11 -13 -13 -13
 13 20 -12 -12 -13 -13 -13 -12
 13 20 -12 -12 -13 -13 -12 -13
 13 20 -12 -12 -13 -12 -13 -13
 13 20 -12 -12 -12 -13 -13 -13
 13 20 -12 -11 -13 -13 -13 -13
 14 22 -13 -14 -14 -14 -14 -13
 14 22 -13 -14 -14 -14 -13 -14
 14 22 -13 -14 -14 -13 -14 -14
 14 22 -13 -14 -13 -14 -14 -14
 14 22 -13 -13 -14 -14 -14 -14
 15 24 -14 -15 -15 -15 -15 -15

985 extreme rays:
  0  1  -1   0   0   0   0   0
  0  1   0  -1   0   0   0   0
  0  1   0   0  -1   0   0   0
  0  1   0   0   0  -1   0   0
  0  1   0   0   0   0  -1   0
  0  1   0   0   0   0   0  -1
  0  1   0   0   0   0   0   0
  0  2  -1  -1  -1   0   0   0
  0  2  -1  -1   0  -1   0   0
  0  2  -1  -1   0   0  -1   0
  0  2  -1  -1   0   0   0  -1
  0  2  -1   0  -1  -1   0   0
  0  2  -1   0  -1   0  -1   0
  0  2  -1   0  -1   0   0  -1
  0  2  -1   0   0  -1  -1   0
  0  2  -1   0   0  -1   0  -1
  0  2  -1   0   0   0  -1  -1
  0  2   0  -1  -1  -1  -1   0
  0  2   0  -1  -1  -1   0  -1
  0  2   0  -1  -1  -1   0   0
  0  2   0  -1  -1   0  -1  -1
  0  2   0  -1  -1   0  -1   0
  0  2   0  -1  -1   0   0  -1
  0  2   0  -1   0  -1  -1  -1
  0  2   0  -1   0  -1  -1   0
  0  2   0  -1   0  -1   0  -1
  0  2   0  -1   0   0  -1  -1
  0  2   0   0  -1  -1  -1  -1
  0  2   0   0  -1  -1  -1   0
  0  2   0   0  -1  -1   0  -1
  0  2   0   0  -1   0  -1  -1
  0  2   0   0   0  -1  -1  -1
  0  3  -1  -2  -1  -1   0   0
  0  3  -1  -2  -1   0  -1   0
  0  3  -1  -2  -1   0   0  -1
  0  3  -1  -2   0  -1  -1   0
  0  3  -1  -2   0  -1   0  -1
  0  3  -1  -2   0   0  -1  -1
  0  3  -1  -1  -2  -1   0   0
  0  3  -1  -1  -2   0  -1   0
  0  3  -1  -1  -2   0   0  -1
  0  3  -1  -1  -1  -2   0   0
  0  3  -1  -1  -1   0  -2   0
  0  3  -1  -1  -1   0   0  -2
  0  3  -1  -1   0  -2  -1   0
  0  3  -1  -1   0  -2   0  -1
  0  3  -1  -1   0  -1  -2   0
  0  3  -1  -1   0  -1   0  -2
  0  3  -1  -1   0   0  -2  -1
  0  3  -1  -1   0   0  -1  -2
  0  3  -1   0  -2  -1  -1   0
  0  3  -1   0  -2  -1   0  -1
  0  3  -1   0  -2   0  -1  -1
  0  3  -1   0  -1  -2  -1   0
  0  3  -1   0  -1  -2   0  -1
  0  3  -1   0  -1  -1  -2   0
  0  3  -1   0  -1  -1   0  -2
  0  3  -1   0  -1   0  -2  -1
  0  3  -1   0  -1   0  -1  -2
  0  3  -1   0   0  -2  -1  -1
  0  3  -1   0   0  -1  -2  -1
  0  3  -1   0   0  -1  -1  -2
  0  3   0  -2  -1  -1  -1  -1
  0  3   0  -1  -2  -1  -1  -1
  0  3   0  -1  -1  -2  -1  -1
  0  3   0  -1  -1  -1  -2  -1
  0  3   0  -1  -1  -1  -1  -2
  0  4  -1  -3  -1  -1  -1   0
  0  4  -1  -3  -1  -1   0  -1
  0  4  -1  -3  -1   0  -1  -1
  0  4  -1  -3   0  -1  -1  -1
  0  4  -1  -2  -2  -2   0   0
  0  4  -1  -2  -2   0  -2   0
  0  4  -1  -2  -2   0   0  -2
  0  4  -1  -2   0  -2  -2   0
  0  4  -1  -2   0  -2   0  -2
  0  4  -1  -2   0   0  -2  -2
  0  4  -1  -1  -3  -1  -1   0
  0  4  -1  -1  -3  -1   0  -1
  0  4  -1  -1  -3   0  -1  -1
  0  4  -1  -1  -1  -3  -1   0
  0  4  -1  -1  -1  -3   0  -1
  0  4  -1  -1  -1  -1  -3   0
  0  4  -1  -1  -1  -1   0  -3
  0  4  -1  -1  -1   0  -3  -1
  0  4  -1  -1  -1   0  -1  -3
  0  4  -1  -1   0  -3  -1  -1
  0  4  -1  -1   0  -1  -3  -1
  0  4  -1  -1   0  -1  -1  -3
  0  4  -1   0  -3  -1  -1  -1
  0  4  -1   0  -2  -2  -2   0
  0  4  -1   0  -2  -2   0  -2
  0  4  -1   0  -2   0  -2  -2
  0  4  -1   0  -1  -3  -1  -1
  0  4  -1   0  -1  -1  -3  -1
  0  4  -1   0  -1  -1  -1  -3
  0  4  -1   0   0  -2  -2  -2
  0  5  -1  -4  -1  -1  -1  -1
  0  5  -1  -2  -2  -2  -2  -2
  0  5  -1  -1  -4  -1  -1  -1
  0  5  -1  -1  -1  -4  -1  -1
  0  5  -1  -1  -1  -1  -4  -1
  0  5  -1  -1  -1  -1  -1  -4
  0  6  -1  -3  -3  -2  -2  -2
  0  6  -1  -3  -2  -3  -2  -2
  0  6  -1  -3  -2  -2  -3  -2
  0  6  -1  -3  -2  -2  -2  -3
  0  6  -1  -2  -3  -3  -2  -2
  0  6  -1  -2  -3  -2  -3  -2
  0  6  -1  -2  -3  -2  -2  -3
  0  6  -1  -2  -2  -3  -3  -2
  0  6  -1  -2  -2  -3  -2  -3
  0  6  -1  -2  -2  -2  -3  -3
  0  7  -1  -4  -3  -3  -2  -2
  0  7  -1  -4  -3  -2  -3  -2
  0  7  -1  -4  -3  -2  -2  -3
  0  7  -1  -4  -2  -3  -3  -2
  0  7  -1  -4  -2  -3  -2  -3
  0  7  -1  -4  -2  -2  -3  -3
  0  7  -1  -3  -4  -3  -2  -2
  0  7  -1  -3  -4  -2  -3  -2
  0  7  -1  -3  -4  -2  -2  -3
  0  7  -1  -3  -3  -4  -2  -2
  0  7  -1  -3  -3  -2  -4  -2
  0  7  -1  -3  -3  -2  -2  -4
  0  7  -1  -3  -2  -4  -3  -2
  0  7  -1  -3  -2  -4  -2  -3
  0  7  -1  -3  -2  -3  -4  -2
  0  7  -1  -3  -2  -3  -2  -4
  0  7  -1  -3  -2  -2  -4  -3
  0  7  -1  -3  -2  -2  -3  -4
  0  7  -1  -2  -4  -3  -3  -2
  0  7  -1  -2  -4  -3  -2  -3
  0  7  -1  -2  -4  -2  -3  -3
  0  7  -1  -2  -3  -4  -3  -2
  0  7  -1  -2  -3  -4  -2  -3
  0  7  -1  -2  -3  -3  -4  -2
  0  7  -1  -2  -3  -3  -2  -4
  0  7  -1  -2  -3  -2  -4  -3
  0  7  -1  -2  -3  -2  -3  -4
  0  7  -1  -2  -2  -4  -3  -3
  0  7  -1  -2  -2  -3  -4  -3
  0  7  -1  -2  -2  -3  -3  -4
  0  8  -1  -5  -3  -3  -3  -2
  0  8  -1  -5  -3  -3  -2  -3
  0  8  -1  -5  -3  -2  -3  -3
  0  8  -1  -5  -2  -3  -3  -3
  0  8  -1  -4  -4  -4  -2  -2
  0  8  -1  -4  -4  -2  -4  -2
  0  8  -1  -4  -4  -2  -2  -4
  0  8  -1  -4  -2  -4  -4  -2
  0  8  -1  -4  -2  -4  -2  -4
  0  8  -1  -4  -2  -2  -4  -4
  0  8  -1  -3  -5  -3  -3  -2
  0  8  -1  -3  -5  -3  -2  -3
  0  8  -1  -3  -5  -2  -3  -3
  0  8  -1  -3  -3  -5  -3  -2
  0  8  -1  -3  -3  -5  -2  -3
  0  8  -1  -3  -3  -3  -5  -2
  0  8  -1  -3  -3  -3  -2  -5
  0  8  -1  -3  -3  -2  -5  -3
  0  8  -1  -3  -3  -2  -3  -5
  0  8  -1  -3  -2  -5  -3  -3
  0  8  -1  -3  -2  -3  -5  -3
  0  8  -1  -3  -2  -3  -3  -5
  0  8  -1  -2  -5  -3  -3  -3
  0  8  -1  -2  -4  -4  -4  -2
  0  8  -1  -2  -4  -4  -2  -4
  0  8  -1  -2  -4  -2  -4  -4
  0  8  -1  -2  -3  -5  -3  -3
  0  8  -1  -2  -3  -3  -5  -3
  0  8  -1  -2  -3  -3  -3  -5
  0  8  -1  -2  -2  -4  -4  -4
  0  9  -1  -6  -3  -3  -3  -3
  0  9  -1  -3  -6  -3  -3  -3
  0  9  -1  -3  -3  -6  -3  -3
  0  9  -1  -3  -3  -3  -6  -3
  0  9  -1  -3  -3  -3  -3  -6
  1  0   0   0   0   0   0   0
  1  1  -1  -1  -1   0   0   0
  1  1  -1  -1   0  -1   0   0
  1  1  -1  -1   0   0  -1   0
  1  1  -1  -1   0   0   0  -1
  1  1  -1  -1   0   0   0   0
  1  1  -1   0  -1  -1   0   0
  1  1  -1   0  -1   0  -1   0
  1  1  -1   0  -1   0   0  -1
  1  1  -1   0  -1   0   0   0
  1  1  -1   0   0  -1  -1   0
  1  1  -1   0   0  -1   0  -1
  1  1  -1   0   0  -1   0   0
  1  1  -1   0   0   0  -1  -1
  1  1  -1   0   0   0  -1   0
  1  1  -1   0   0   0   0  -1
  1  1   0  -1  -1  -1  -1   0
  1  1   0  -1  -1  -1   0  -1
  1  1   0  -1  -1  -1   0   0
  1  1   0  -1  -1   0  -1  -1
  1  1   0  -1  -1   0  -1   0
  1  1   0  -1  -1   0   0  -1
  1  1   0  -1  -1   0   0   0
  1  1   0  -1   0  -1  -1  -1
  1  1   0  -1   0  -1  -1   0
  1  1   0  -1   0  -1   0  -1
  1  1   0  -1   0  -1   0   0
  1  1   0  -1   0   0  -1  -1
  1  1   0  -1   0   0  -1   0
  1  1   0  -1   0   0   0  -1
  1  1   0   0  -1  -1  -1  -1
  1  1   0   0  -1  -1  -1   0
  1  1   0   0  -1  -1   0  -1
  1  1   0   0  -1  -1   0   0
  1  1   0   0  -1   0  -1  -1
  1  1   0   0  -1   0  -1   0
  1  1   0   0  -1   0   0  -1
  1  1   0   0   0  -1  -1  -1
  1  1   0   0   0  -1  -1   0
  1  1   0   0   0  -1   0  -1
  1  1   0   0   0   0  -1  -1
  1  2  -2  -1  -1  -1   0   0
  1  2  -2  -1  -1   0  -1   0
  1  2  -2  -1  -1   0   0  -1
  1  2  -2  -1   0  -1  -1   0
  1  2  -2  -1   0  -1   0  -1
  1  2  -2  -1   0   0  -1  -1
  1  2  -2   0  -1  -1  -1   0
  1  2  -2   0  -1  -1   0  -1
  1  2  -2   0  -1   0  -1  -1
  1  2  -2   0   0  -1  -1  -1
  1  2  -1  -2  -1  -1  -1   0
  1  2  -1  -2  -1  -1   0  -1
  1  2  -1  -2  -1  -1   0   0
  1  2  -1  -2  -1   0  -1  -1
  1  2  -1  -2  -1   0  -1   0
  1  2  -1  -2  -1   0   0  -1
  1  2  -1  -2   0  -1  -1  -1
  1  2  -1  -2   0  -1  -1   0
  1  2  -1  -2   0  -1   0  -1
  1  2  -1  -2   0   0  -1  -1
  1  2  -1  -1  -2  -1  -1   0
  1  2  -1  -1  -2  -1   0  -1
  1  2  -1  -1  -2  -1   0   0
  1  2  -1  -1  -2   0  -1  -1
  1  2  -1  -1  -2   0  -1   0
  1  2  -1  -1  -2   0   0  -1
  1  2  -1  -1  -1  -2  -1   0
  1  2  -1  -1  -1  -2   0  -1
  1  2  -1  -1  -1  -2   0   0
  1  2  -1  -1  -1  -1  -2   0
  1  2  -1  -1  -1  -1   0  -2
  1  2  -1  -1  -1   0  -2  -1
  1  2  -1  -1  -1   0  -2   0
  1  2  -1  -1  -1   0  -1  -2
  1  2  -1  -1  -1   0   0  -2
  1  2  -1  -1   0  -2  -1  -1
  1  2  -1  -1   0  -2  -1   0
  1  2  -1  -1   0  -2   0  -1
  1  2  -1  -1   0  -1  -2  -1
  1  2  -1  -1   0  -1  -2   0
  1  2  -1  -1   0  -1  -1  -2
  1  2  -1  -1   0  -1   0  -2
  1  2  -1  -1   0   0  -2  -1
  1  2  -1  -1   0   0  -1  -2
  1  2  -1   0  -2  -1  -1  -1
  1  2  -1   0  -2  -1  -1   0
  1  2  -1   0  -2  -1   0  -1
  1  2  -1   0  -2   0  -1  -1
  1  2  -1   0  -1  -2  -1  -1
  1  2  -1   0  -1  -2  -1   0
  1  2  -1   0  -1  -2   0  -1
  1  2  -1   0  -1  -1  -2  -1
  1  2  -1   0  -1  -1  -2   0
  1  2  -1   0  -1  -1  -1  -2
  1  2  -1   0  -1  -1   0  -2
  1  2  -1   0  -1   0  -2  -1
  1  2  -1   0  -1   0  -1  -2
  1  2  -1   0   0  -2  -1  -1
  1  2  -1   0   0  -1  -2  -1
  1  2  -1   0   0  -1  -1  -2
  1  2   0  -2  -1  -1  -1  -1
  1  2   0  -1  -2  -1  -1  -1
  1  2   0  -1  -1  -2  -1  -1
  1  2   0  -1  -1  -1  -2  -1
  1  2   0  -1  -1  -1  -1  -2
  1  3  -2  -2  -2  -1   0   0
  1  3  -2  -2  -2   0  -1   0
  1  3  -2  -2  -2   0   0  -1
  1  3  -2  -2  -1  -2   0   0
  1  3  -2  -2  -1   0  -2   0
  1  3  -2  -2  -1   0   0  -2
  1  3  -2  -2   0  -2  -1   0
  1  3  -2  -2   0  -2   0  -1
  1  3  -2  -2   0  -1  -2   0
  1  3  -2  -2   0  -1   0  -2
  1  3  -2  -2   0   0  -2  -1
  1  3  -2  -2   0   0  -1  -2
  1  3  -2  -1  -2  -2   0   0
  1  3  -2  -1  -2   0  -2   0
  1  3  -2  -1  -2   0   0  -2
  1  3  -2  -1   0  -2  -2   0
  1  3  -2  -1   0  -2   0  -2
  1  3  -2  -1   0   0  -2  -2
  1  3  -2   0  -2  -2  -1   0
  1  3  -2   0  -2  -2   0  -1
  1  3  -2   0  -2  -1  -2   0
  1  3  -2   0  -2  -1   0  -2
  1  3  -2   0  -2   0  -2  -1
  1  3  -2   0  -2   0  -1  -2
  1  3  -2   0  -1  -2  -2   0
  1  3  -2   0  -1  -2   0  -2
  1  3  -2   0  -1   0  -2  -2
  1  3  -2   0   0  -2  -2  -1
  1  3  -2   0   0  -2  -1  -2
  1  3  -2   0   0  -1  -2  -2
  1  3  -1  -3  -1  -1  -1  -1
  1  3  -1  -2  -2  -2  -1  -1
  1  3  -1  -2  -2  -1  -2  -1
  1  3  -1  -2  -2  -1  -1  -2
  1  3  -1  -2  -1  -2  -2  -1
  1  3  -1  -2  -1  -2  -1  -2
  1  3  -1  -2  -1  -1  -2  -2
  1  3  -1  -1  -3  -1  -1  -1
  1  3  -1  -1  -2  -2  -2  -1
  1  3  -1  -1  -2  -2  -1  -2
  1  3  -1  -1  -2  -1  -2  -2
  1  3  -1  -1  -1  -3  -1  -1
  1  3  -1  -1  -1  -2  -2  -2
  1  3  -1  -1  -1  -1  -3  -1
  1  3  -1  -1  -1  -1  -1  -3
  1  3   0  -2  -2  -2  -2  -1
  1  3   0  -2  -2  -2  -1  -2
  1  3   0  -2  -2  -1  -2  -2
  1  3   0  -2  -1  -2  -2  -2
  1  3   0  -1  -2  -2  -2  -2
  1  4  -2  -3  -2  -2   0   0
  1  4  -2  -3  -2   0  -2   0
  1  4  -2  -3  -2   0   0  -2
  1  4  -2  -3   0  -2  -2   0
  1  4  -2  -3   0  -2   0  -2
  1  4  -2  -3   0   0  -2  -2
  1  4  -2  -2  -3  -2   0   0
  1  4  -2  -2  -3   0  -2   0
  1  4  -2  -2  -3   0   0  -2
  1  4  -2  -2  -2  -3   0   0
  1  4  -2  -2  -2   0  -3   0
  1  4  -2  -2  -2   0   0  -3
  1  4  -2  -2   0  -3  -2   0
  1  4  -2  -2   0  -3   0  -2
  1  4  -2  -2   0  -2  -3   0
  1  4  -2  -2   0  -2   0  -3
  1  4  -2  -2   0   0  -3  -2
  1  4  -2  -2   0   0  -2  -3
  1  4  -2   0  -3  -2  -2   0
  1  4  -2   0  -3  -2   0  -2
  1  4  -2   0  -3   0  -2  -2
  1  4  -2   0  -2  -3  -2   0
  1  4  -2   0  -2  -3   0  -2
  1  4  -2   0  -2  -2  -3   0
  1  4  -2   0  -2  -2   0  -3
  1  4  -2   0  -2   0  -3  -2
  1  4  -2   0  -2   0  -2  -3
  1  4  -2   0   0  -3  -2  -2
  1  4  -2   0   0  -2  -3  -2
  1  4  -2   0   0  -2  -2  -3
  1  4   0  -3  -2  -2  -2  -2
  1  4   0  -2  -3  -2  -2  -2
  1  4   0  -2  -2  -3  -2  -2
  1  4   0  -2  -2  -2  -3  -2
  1  4   0  -2  -2  -2  -2  -3
  1  5  -2  -3  -3  -3   0   0
  1  5  -2  -3  -3   0  -3   0
  1  5  -2  -3  -3   0   0  -3
  1  5  -2  -3   0  -3  -3   0
  1  5  -2  -3   0  -3   0  -3
  1  5  -2  -3   0   0  -3  -3
  1  5  -2   0  -3  -3  -3   0
  1  5  -2   0  -3  -3   0  -3
  1  5  -2   0  -3   0  -3  -3
  1  5  -2   0   0  -3  -3  -3
  1  5  -1  -3  -3  -3  -2  -2
  1  5  -1  -3  -3  -2  -3  -2
  1  5  -1  -3  -3  -2  -2  -3
  1  5  -1  -3  -2  -3  -3  -2
  1  5  -1  -3  -2  -3  -2  -3
  1  5  -1  -3  -2  -2  -3  -3
  1  5  -1  -2  -3  -3  -3  -2
  1  5  -1  -2  -3  -3  -2  -3
  1  5  -1  -2  -3  -2  -3  -3
  1  5  -1  -2  -2  -3  -3  -3
  2  1  -1  -1  -1  -1  -1  -1
  2  1  -1  -1  -1  -1  -1   0
  2  1  -1  -1  -1  -1   0  -1
  2  1  -1  -1  -1  -1   0   0
  2  1  -1  -1  -1   0  -1  -1
  2  1  -1  -1  -1   0  -1   0
  2  1  -1  -1  -1   0   0  -1
  2  1  -1  -1   0  -1  -1  -1
  2  1  -1  -1   0  -1  -1   0
  2  1  -1  -1   0  -1   0  -1
  2  1  -1  -1   0   0  -1  -1
  2  1  -1   0  -1  -1  -1  -1
  2  1  -1   0  -1  -1  -1   0
  2  1  -1   0  -1  -1   0  -1
  2  1  -1   0  -1   0  -1  -1
  2  1  -1   0   0  -1  -1  -1
  2  1   0  -1  -1  -1  -1  -1
  2  2  -2  -2  -1  -1  -1  -1
  2  2  -2  -2  -1  -1  -1   0
  2  2  -2  -2  -1  -1   0  -1
  2  2  -2  -2  -1   0  -1  -1
  2  2  -2  -2   0  -1  -1  -1
  2  2  -2  -1  -2  -1  -1  -1
  2  2  -2  -1  -2  -1  -1   0
  2  2  -2  -1  -2  -1   0  -1
  2  2  -2  -1  -2   0  -1  -1
  2  2  -2  -1  -1  -2  -1  -1
  2  2  -2  -1  -1  -2  -1   0
  2  2  -2  -1  -1  -2   0  -1
  2  2  -2  -1  -1  -1  -2  -1
  2  2  -2  -1  -1  -1  -2   0
  2  2  -2  -1  -1  -1  -1  -2
  2  2  -2  -1  -1  -1   0  -2
  2  2  -2  -1  -1   0  -2  -1
  2  2  -2  -1  -1   0  -1  -2
  2  2  -2  -1   0  -2  -1  -1
  2  2  -2  -1   0  -1  -2  -1
  2  2  -2  -1   0  -1  -1  -2
  2  2  -2   0  -2  -1  -1  -1
  2  2  -2   0  -1  -2  -1  -1
  2  2  -2   0  -1  -1  -2  -1
  2  2  -2   0  -1  -1  -1  -2
  2  2  -1  -2  -2  -1  -1  -1
  2  2  -1  -2  -1  -2  -1  -1
  2  2  -1  -2  -1  -1  -2  -1
  2  2  -1  -2  -1  -1  -1  -2
  2  2  -1  -1  -2  -2  -1  -1
  2  2  -1  -1  -2  -1  -2  -1
  2  2  -1  -1  -2  -1  -1  -2
  2  2  -1  -1  -1  -2  -2  -1
  2  2  -1  -1  -1  -2  -1  -2
  2  2  -1  -1  -1  -1  -2  -2
  2  3  -3  -2  -2  -1  -1   0
  2  3  -3  -2  -2  -1   0  -1
  2  3  -3  -2  -2   0  -1  -1
  2  3  -3  -2  -1  -2  -1   0
  2  3  -3  -2  -1  -2   0  -1
  2  3  -3  -2  -1  -1  -2   0
  2  3  -3  -2  -1  -1   0  -2
  2  3  -3  -2  -1   0  -2  -1
  2  3  -3  -2  -1   0  -1  -2
  2  3  -3  -2   0  -2  -1  -1
  2  3  -3  -2   0  -1  -2  -1
  2  3  -3  -2   0  -1  -1  -2
  2  3  -3  -1  -2  -2  -1   0
  2  3  -3  -1  -2  -2   0  -1
  2  3  -3  -1  -2  -1  -2   0
  2  3  -3  -1  -2  -1   0  -2
  2  3  -3  -1  -2   0  -2  -1
  2  3  -3  -1  -2   0  -1  -2
  2  3  -3  -1  -1  -2  -2   0
  2  3  -3  -1  -1  -2   0  -2
  2  3  -3  -1  -1   0  -2  -2
  2  3  -3  -1   0  -2  -2  -1
  2  3  -3  -1   0  -2  -1  -2
  2  3  -3  -1   0  -1  -2  -2
  2  3  -3   0  -2  -2  -1  -1
  2  3  -3   0  -2  -1  -2  -1
  2  3  -3   0  -2  -1  -1  -2
  2  3  -3   0  -1  -2  -2  -1
  2  3  -3   0  -1  -2  -1  -2
  2  3  -3   0  -1  -1  -2  -2
  2  3  -2  -3  -2  -1  -1  -1
  2  3  -2  -3  -1  -2  -1  -1
  2  3  -2  -3  -1  -1  -2  -1
  2  3  -2  -3  -1  -1  -1  -2
  2  3  -2  -2  -3  -1  -1  -1
  2  3  -2  -2  -2  -2  -2  -1
  2  3  -2  -2  -2  -2  -1  -2
  2  3  -2  -2  -2  -1  -2  -2
  2  3  -2  -2  -1  -3  -1  -1
  2  3  -2  -2  -1  -2  -2  -2
  2  3  -2  -2  -1  -1  -3  -1
  2  3  -2  -2  -1  -1  -1  -3
  2  3  -2  -1  -3  -2  -1  -1
  2  3  -2  -1  -3  -1  -2  -1
  2  3  -2  -1  -3  -1  -1  -2
  2  3  -2  -1  -2  -3  -1  -1
  2  3  -2  -1  -2  -2  -2  -2
  2  3  -2  -1  -2  -1  -3  -1
  2  3  -2  -1  -2  -1  -1  -3
  2  3  -2  -1  -1  -3  -2  -1
  2  3  -2  -1  -1  -3  -1  -2
  2  3  -2  -1  -1  -2  -3  -1
  2  3  -2  -1  -1  -2  -1  -3
  2  3  -2  -1  -1  -1  -3  -2
  2  3  -2  -1  -1  -1  -2  -3
  2  4  -3  -3  -3  -1  -1   0
  2  4  -3  -3  -3  -1   0  -1
  2  4  -3  -3  -3   0  -1  -1
  2  4  -3  -3  -1  -3  -1   0
  2  4  -3  -3  -1  -3   0  -1
  2  4  -3  -3  -1  -1  -3   0
  2  4  -3  -3  -1  -1   0  -3
  2  4  -3  -3  -1   0  -3  -1
  2  4  -3  -3  -1   0  -1  -3
  2  4  -3  -3   0  -3  -1  -1
  2  4  -3  -3   0  -1  -3  -1
  2  4  -3  -3   0  -1  -1  -3
  2  4  -3  -1  -3  -3  -1   0
  2  4  -3  -1  -3  -3   0  -1
  2  4  -3  -1  -3  -1  -3   0
  2  4  -3  -1  -3  -1   0  -3
  2  4  -3  -1  -3   0  -3  -1
  2  4  -3  -1  -3   0  -1  -3
  2  4  -3  -1  -1  -3  -3   0
  2  4  -3  -1  -1  -3   0  -3
  2  4  -3  -1  -1   0  -3  -3
  2  4  -3  -1   0  -3  -3  -1
  2  4  -3  -1   0  -3  -1  -3
  2  4  -3  -1   0  -1  -3  -3
  2  4  -3   0  -3  -3  -1  -1
  2  4  -3   0  -3  -1  -3  -1
  2  4  -3   0  -3  -1  -1  -3
  2  4  -3   0  -1  -3  -3  -1
  2  4  -3   0  -1  -3  -1  -3
  2  4  -3   0  -1  -1  -3  -3
  2  4  -1  -3  -3  -3  -3   0
  2  4  -1  -3  -3  -3   0  -3
  2  4  -1  -3  -3   0  -3  -3
  2  4  -1  -3   0  -3  -3  -3
  2  4  -1   0  -3  -3  -3  -3
  2  8  -1  -5  -5  -5  -5  -2
  2  8  -1  -5  -5  -5  -2  -5
  2  8  -1  -5  -5  -2  -5  -5
  2  8  -1  -5  -2  -5  -5  -5
  2  8  -1  -2  -5  -5  -5  -5
  3  4  -4  -3  -3  -1  -1  -1
  3  4  -4  -3  -2  -2  -2   0
  3  4  -4  -3  -2  -2   0  -2
  3  4  -4  -3  -2   0  -2  -2
  3  4  -4  -3  -1  -3  -1  -1
  3  4  -4  -3  -1  -1  -3  -1
  3  4  -4  -3  -1  -1  -1  -3
  3  4  -4  -3   0  -2  -2  -2
  3  4  -4  -2  -3  -2  -2   0
  3  4  -4  -2  -3  -2   0  -2
  3  4  -4  -2  -3   0  -2  -2
  3  4  -4  -2  -2  -3  -2   0
  3  4  -4  -2  -2  -3   0  -2
  3  4  -4  -2  -2  -2  -3   0
  3  4  -4  -2  -2  -2   0  -3
  3  4  -4  -2  -2   0  -3  -2
  3  4  -4  -2  -2   0  -2  -3
  3  4  -4  -2   0  -3  -2  -2
  3  4  -4  -2   0  -2  -3  -2
  3  4  -4  -2   0  -2  -2  -3
  3  4  -4  -1  -3  -3  -1  -1
  3  4  -4  -1  -3  -1  -3  -1
  3  4  -4  -1  -3  -1  -1  -3
  3  4  -4  -1  -1  -3  -3  -1
  3  4  -4  -1  -1  -3  -1  -3
  3  4  -4  -1  -1  -1  -3  -3
  3  4  -4   0  -3  -2  -2  -2
  3  4  -4   0  -2  -3  -2  -2
  3  4  -4   0  -2  -2  -3  -2
  3  4  -4   0  -2  -2  -2  -3
  3  5  -4  -4  -4  -1  -1  -1
  3  5  -4  -4  -1  -4  -1  -1
  3  5  -4  -4  -1  -1  -4  -1
  3  5  -4  -4  -1  -1  -1  -4
  3  5  -4  -1  -4  -4  -1  -1
  3  5  -4  -1  -4  -1  -4  -1
  3  5  -4  -1  -4  -1  -1  -4
  3  5  -4  -1  -1  -4  -4  -1
  3  5  -4  -1  -1  -4  -1  -4
  3  5  -4  -1  -1  -1  -4  -4
  3  5  -2  -5  -3  -3  -3  -2
  3  5  -2  -5  -3  -3  -2  -3
  3  5  -2  -5  -3  -2  -3  -3
  3  5  -2  -5  -2  -3  -3  -3
  3  5  -2  -3  -5  -3  -3  -2
  3  5  -2  -3  -5  -3  -2  -3
  3  5  -2  -3  -5  -2  -3  -3
  3  5  -2  -3  -3  -5  -3  -2
  3  5  -2  -3  -3  -5  -2  -3
  3  5  -2  -3  -3  -3  -5  -2
  3  5  -2  -3  -3  -3  -2  -5
  3  5  -2  -3  -3  -2  -5  -3
  3  5  -2  -3  -3  -2  -3  -5
  3  5  -2  -3  -2  -5  -3  -3
  3  5  -2  -3  -2  -3  -5  -3
  3  5  -2  -3  -2  -3  -3  -5
  3  5  -2  -2  -5  -3  -3  -3
  3  5  -2  -2  -3  -5  -3  -3
  3  5  -2  -2  -3  -3  -5  -3
  3  5  -2  -2  -3  -3  -3  -5
  3  6  -2  -6  -3  -3  -3  -3
  3  6  -2  -3  -6  -3  -3  -3
  3  6  -2  -3  -3  -6  -3  -3
  3  6  -2  -3  -3  -3  -6  -3
  3  6  -2  -3  -3  -3  -3  -6
  3 11  -2  -8  -6  -6  -6  -5
  3 11  -2  -8  -6  -6  -5  -6
  3 11  -2  -8  -6  -5  -6  -6
  3 11  -2  -8  -5  -6  -6  -6
  3 11  -2  -6  -8  -6  -6  -5
  3 11  -2  -6  -8  -6  -5  -6
  3 11  -2  -6  -8  -5  -6  -6
  3 11  -2  -6  -6  -8  -6  -5
  3 11  -2  -6  -6  -8  -5  -6
  3 11  -2  -6  -6  -6  -8  -5
  3 11  -2  -6  -6  -6  -5  -8
  3 11  -2  -6  -6  -5  -8  -6
  3 11  -2  -6  -6  -5  -6  -8
  3 11  -2  -6  -5  -8  -6  -6
  3 11  -2  -6  -5  -6  -8  -6
  3 11  -2  -6  -5  -6  -6  -8
  3 11  -2  -5  -8  -6  -6  -6
  3 11  -2  -5  -6  -8  -6  -6
  3 11  -2  -5  -6  -6  -8  -6
  3 11  -2  -5  -6  -6  -6  -8
  3 12  -2  -9  -6  -6  -6  -6
  3 12  -2  -6  -9  -6  -6  -6
  3 12  -2  -6  -6  -9  -6  -6
  3 12  -2  -6  -6  -6  -9  -6
  3 12  -2  -6  -6  -6  -6  -9
  4  5  -5  -3  -3  -3  -3   0
  4  5  -5  -3  -3  -3   0  -3
  4  5  -5  -3  -3   0  -3  -3
  4  5  -5  -3   0  -3  -3  -3
  4  5  -5   0  -3  -3  -3  -3
  4  5  -3  -5  -3  -3  -3  -3
  4  5  -3  -3  -5  -3  -3  -3
  4  5  -3  -3  -3  -5  -3  -3
  4  5  -3  -3  -3  -3  -5  -3
  4  5  -3  -3  -3  -3  -3  -5
  4  6  -3  -6  -4  -3  -3  -3
  4  6  -3  -6  -3  -4  -3  -3
  4  6  -3  -6  -3  -3  -4  -3
  4  6  -3  -6  -3  -3  -3  -4
  4  6  -3  -4  -6  -3  -3  -3
  4  6  -3  -4  -3  -6  -3  -3
  4  6  -3  -4  -3  -3  -6  -3
  4  6  -3  -4  -3  -3  -3  -6
  4  6  -3  -3  -6  -4  -3  -3
  4  6  -3  -3  -6  -3  -4  -3
  4  6  -3  -3  -6  -3  -3  -4
  4  6  -3  -3  -4  -6  -3  -3
  4  6  -3  -3  -4  -3  -6  -3
  4  6  -3  -3  -4  -3  -3  -6
  4  6  -3  -3  -3  -6  -4  -3
  4  6  -3  -3  -3  -6  -3  -4
  4  6  -3  -3  -3  -4  -6  -3
  4  6  -3  -3  -3  -4  -3  -6
  4  6  -3  -3  -3  -3  -6  -4
  4  6  -3  -3  -3  -3  -4  -6
  4  8  -3  -7  -5  -5  -5  -2
  4  8  -3  -7  -5  -5  -2  -5
  4  8  -3  -7  -5  -2  -5  -5
  4  8  -3  -7  -2  -5  -5  -5
  4  8  -3  -5  -7  -5  -5  -2
  4  8  -3  -5  -7  -5  -2  -5
  4  8  -3  -5  -7  -2  -5  -5
  4  8  -3  -5  -5  -7  -5  -2
  4  8  -3  -5  -5  -7  -2  -5
  4  8  -3  -5  -5  -5  -7  -2
  4  8  -3  -5  -5  -5  -2  -7
  4  8  -3  -5  -5  -2  -7  -5
  4  8  -3  -5  -5  -2  -5  -7
  4  8  -3  -5  -2  -7  -5  -5
  4  8  -3  -5  -2  -5  -7  -5
  4  8  -3  -5  -2  -5  -5  -7
  4  8  -3  -2  -7  -5  -5  -5
  4  8  -3  -2  -5  -7  -5  -5
  4  8  -3  -2  -5  -5  -7  -5
  4  8  -3  -2  -5  -5  -5  -7
  4 16  -3 -11  -9  -9  -9  -6
  4 16  -3 -11  -9  -9  -6  -9
  4 16  -3 -11  -9  -6  -9  -9
  4 16  -3 -11  -6  -9  -9  -9
  4 16  -3  -9 -11  -9  -9  -6
  4 16  -3  -9 -11  -9  -6  -9
  4 16  -3  -9 -11  -6  -9  -9
  4 16  -3  -9  -9 -11  -9  -6
  4 16  -3  -9  -9 -11  -6  -9
  4 16  -3  -9  -9  -9 -11  -6
  4 16  -3  -9  -9  -9  -6 -11
  4 16  -3  -9  -9  -6 -11  -9
  4 16  -3  -9  -9  -6  -9 -11
  4 16  -3  -9  -6 -11  -9  -9
  4 16  -3  -9  -6  -9 -11  -9
  4 16  -3  -9  -6  -9  -9 -11
  4 16  -3  -6 -11  -9  -9  -9
  4 16  -3  -6  -9 -11  -9  -9
  4 16  -3  -6  -9  -9 -11  -9
  4 16  -3  -6  -9  -9  -9 -11
  5  4  -4  -3  -3  -3  -3  -3
  5  9  -4  -7  -7  -5  -5  -4
  5  9  -4  -7  -7  -5  -4  -5
  5  9  -4  -7  -7  -4  -5  -5
  5  9  -4  -7  -5  -7  -5  -4
  5  9  -4  -7  -5  -7  -4  -5
  5  9  -4  -7  -5  -5  -7  -4
  5  9  -4  -7  -5  -5  -4  -7
  5  9  -4  -7  -5  -4  -7  -5
  5  9  -4  -7  -5  -4  -5  -7
  5  9  -4  -7  -4  -7  -5  -5
  5  9  -4  -7  -4  -5  -7  -5
  5  9  -4  -7  -4  -5  -5  -7
  5  9  -4  -5  -7  -7  -5  -4
  5  9  -4  -5  -7  -7  -4  -5
  5  9  -4  -5  -7  -5  -7  -4
  5  9  -4  -5  -7  -5  -4  -7
  5  9  -4  -5  -7  -4  -7  -5
  5  9  -4  -5  -7  -4  -5  -7
  5  9  -4  -5  -5  -7  -7  -4
  5  9  -4  -5  -5  -7  -4  -7
  5  9  -4  -5  -5  -4  -7  -7
  5  9  -4  -5  -4  -7  -7  -5
  5  9  -4  -5  -4  -7  -5  -7
  5  9  -4  -5  -4  -5  -7  -7
  5  9  -4  -4  -7  -7  -5  -5
  5  9  -4  -4  -7  -5  -7  -5
  5  9  -4  -4  -7  -5  -5  -7
  5  9  -4  -4  -5  -7  -7  -5
  5  9  -4  -4  -5  -7  -5  -7
  5  9  -4  -4  -5  -5  -7  -7
  5 19  -4 -12 -12 -10 -10  -9
  5 19  -4 -12 -12 -10  -9 -10
  5 19  -4 -12 -12  -9 -10 -10
  5 19  -4 -12 -10 -12 -10  -9
  5 19  -4 -12 -10 -12  -9 -10
  5 19  -4 -12 -10 -10 -12  -9
  5 19  -4 -12 -10 -10  -9 -12
  5 19  -4 -12 -10  -9 -12 -10
  5 19  -4 -12 -10  -9 -10 -12
  5 19  -4 -12  -9 -12 -10 -10
  5 19  -4 -12  -9 -10 -12 -10
  5 19  -4 -12  -9 -10 -10 -12
  5 19  -4 -10 -12 -12 -10  -9
  5 19  -4 -10 -12 -12  -9 -10
  5 19  -4 -10 -12 -10 -12  -9
  5 19  -4 -10 -12 -10  -9 -12
  5 19  -4 -10 -12  -9 -12 -10
  5 19  -4 -10 -12  -9 -10 -12
  5 19  -4 -10 -10 -12 -12  -9
  5 19  -4 -10 -10 -12  -9 -12
  5 19  -4 -10 -10  -9 -12 -12
  5 19  -4 -10  -9 -12 -12 -10
  5 19  -4 -10  -9 -12 -10 -12
  5 19  -4 -10  -9 -10 -12 -12
  5 19  -4  -9 -12 -12 -10 -10
  5 19  -4  -9 -12 -10 -12 -10
  5 19  -4  -9 -12 -10 -10 -12
  5 19  -4  -9 -10 -12 -12 -10
  5 19  -4  -9 -10 -12 -10 -12
  5 19  -4  -9 -10 -10 -12 -12
  6  9  -5  -7  -7  -5  -5  -5
  6  9  -5  -7  -5  -7  -5  -5
  6  9  -5  -7  -5  -5  -7  -5
  6  9  -5  -7  -5  -5  -5  -7
  6  9  -5  -5  -7  -7  -5  -5
  6  9  -5  -5  -7  -5  -7  -5
  6  9  -5  -5  -7  -5  -5  -7
  6  9  -5  -5  -5  -7  -7  -5
  6  9  -5  -5  -5  -7  -5  -7
  6  9  -5  -5  -5  -5  -7  -7
  6 10  -5  -8  -8  -5  -5  -5
  6 10  -5  -8  -5  -8  -5  -5
  6 10  -5  -8  -5  -5  -8  -5
  6 10  -5  -8  -5  -5  -5  -8
  6 10  -5  -5  -8  -8  -5  -5
  6 10  -5  -5  -8  -5  -8  -5
  6 10  -5  -5  -8  -5  -5  -8
  6 10  -5  -5  -5  -8  -8  -5
  6 10  -5  -5  -5  -8  -5  -8
  6 10  -5  -5  -5  -5  -8  -8
  6 12  -5  -9  -9  -7  -7  -4
  6 12  -5  -9  -9  -7  -4  -7
  6 12  -5  -9  -9  -4  -7  -7
  6 12  -5  -9  -7  -9  -7  -4
  6 12  -5  -9  -7  -9  -4  -7
  6 12  -5  -9  -7  -7  -9  -4
  6 12  -5  -9  -7  -7  -4  -9
  6 12  -5  -9  -7  -4  -9  -7
  6 12  -5  -9  -7  -4  -7  -9
  6 12  -5  -9  -4  -9  -7  -7
  6 12  -5  -9  -4  -7  -9  -7
  6 12  -5  -9  -4  -7  -7  -9
  6 12  -5  -7  -9  -9  -7  -4
  6 12  -5  -7  -9  -9  -4  -7
  6 12  -5  -7  -9  -7  -9  -4
  6 12  -5  -7  -9  -7  -4  -9
  6 12  -5  -7  -9  -4  -9  -7
  6 12  -5  -7  -9  -4  -7  -9
  6 12  -5  -7  -7  -9  -9  -4
  6 12  -5  -7  -7  -9  -4  -9
  6 12  -5  -7  -7  -4  -9  -9
  6 12  -5  -7  -4  -9  -9  -7
  6 12  -5  -7  -4  -9  -7  -9
  6 12  -5  -7  -4  -7  -9  -9
  6 12  -5  -4  -9  -9  -7  -7
  6 12  -5  -4  -9  -7  -9  -7
  6 12  -5  -4  -9  -7  -7  -9
  6 12  -5  -4  -7  -9  -9  -7
  6 12  -5  -4  -7  -9  -7  -9
  6 12  -5  -4  -7  -7  -9  -9
  6 24  -5 -15 -15 -13 -13 -10
  6 24  -5 -15 -15 -13 -10 -13
  6 24  -5 -15 -15 -10 -13 -13
  6 24  -5 -15 -13 -15 -13 -10
  6 24  -5 -15 -13 -15 -10 -13
  6 24  -5 -15 -13 -13 -15 -10
  6 24  -5 -15 -13 -13 -10 -15
  6 24  -5 -15 -13 -10 -15 -13
  6 24  -5 -15 -13 -10 -13 -15
  6 24  -5 -15 -10 -15 -13 -13
  6 24  -5 -15 -10 -13 -15 -13
  6 24  -5 -15 -10 -13 -13 -15
  6 24  -5 -13 -15 -15 -13 -10
  6 24  -5 -13 -15 -15 -10 -13
  6 24  -5 -13 -15 -13 -15 -10
  6 24  -5 -13 -15 -13 -10 -15
  6 24  -5 -13 -15 -10 -15 -13
  6 24  -5 -13 -15 -10 -13 -15
  6 24  -5 -13 -13 -15 -15 -10
  6 24  -5 -13 -13 -15 -10 -15
  6 24  -5 -13 -13 -10 -15 -15
  6 24  -5 -13 -10 -15 -15 -13
  6 24  -5 -13 -10 -15 -13 -15
  6 24  -5 -13 -10 -13 -15 -15
  6 24  -5 -10 -15 -15 -13 -13
  6 24  -5 -10 -15 -13 -15 -13
  6 24  -5 -10 -15 -13 -13 -15
  6 24  -5 -10 -13 -15 -15 -13
  6 24  -5 -10 -13 -15 -13 -15
  6 24  -5 -10 -13 -13 -15 -15
  7  8  -6  -7  -5  -5  -5  -5
  7  8  -6  -5  -7  -5  -5  -5
  7  8  -6  -5  -5  -7  -5  -5
  7  8  -6  -5  -5  -5  -7  -5
  7  8  -6  -5  -5  -5  -5  -7
  7 13  -6  -9  -9  -9  -7  -6
  7 13  -6  -9  -9  -9  -6  -7
  7 13  -6  -9  -9  -7  -9  -6
  7 13  -6  -9  -9  -7  -6  -9
  7 13  -6  -9  -9  -6  -9  -7
  7 13  -6  -9  -9  -6  -7  -9
  7 13  -6  -9  -7  -9  -9  -6
  7 13  -6  -9  -7  -9  -6  -9
  7 13  -6  -9  -7  -6  -9  -9
  7 13  -6  -9  -6  -9  -9  -7
  7 13  -6  -9  -6  -9  -7  -9
  7 13  -6  -9  -6  -7  -9  -9
  7 13  -6  -7  -9  -9  -9  -6
  7 13  -6  -7  -9  -9  -6  -9
  7 13  -6  -7  -9  -6  -9  -9
  7 13  -6  -7  -6  -9  -9  -9
  7 13  -6  -6  -9  -9  -9  -7
  7 13  -6  -6  -9  -9  -7  -9
  7 13  -6  -6  -9  -7  -9  -9
  7 13  -6  -6  -7  -9  -9  -9
  7 27  -6 -16 -16 -16 -14 -13
  7 27  -6 -16 -16 -16 -13 -14
  7 27  -6 -16 -16 -14 -16 -13
  7 27  -6 -16 -16 -14 -13 -16
  7 27  -6 -16 -16 -13 -16 -14
  7 27  -6 -16 -16 -13 -14 -16
  7 27  -6 -16 -14 -16 -16 -13
  7 27  -6 -16 -14 -16 -13 -16
  7 27  -6 -16 -14 -13 -16 -16
  7 27  -6 -16 -13 -16 -16 -14
  7 27  -6 -16 -13 -16 -14 -16
  7 27  -6 -16 -13 -14 -16 -16
  7 27  -6 -14 -16 -16 -16 -13
  7 27  -6 -14 -16 -16 -13 -16
  7 27  -6 -14 -16 -13 -16 -16
  7 27  -6 -14 -13 -16 -16 -16
  7 27  -6 -13 -16 -16 -16 -14
  7 27  -6 -13 -16 -16 -14 -16
  7 27  -6 -13 -16 -14 -16 -16
  7 27  -6 -13 -14 -16 -16 -16
  8 13  -7  -9  -9  -9  -7  -7
  8 13  -7  -9  -9  -7  -9  -7
  8 13  -7  -9  -9  -7  -7  -9
  8 13  -7  -9  -7  -9  -9  -7
  8 13  -7  -9  -7  -9  -7  -9
  8 13  -7  -9  -7  -7  -9  -9
  8 13  -7  -7  -9  -9  -9  -7
  8 13  -7  -7  -9  -9  -7  -9
  8 13  -7  -7  -9  -7  -9  -9
  8 13  -7  -7  -7  -9  -9  -9
  8 16  -7 -11 -11 -11  -9  -6
  8 16  -7 -11 -11 -11  -6  -9
  8 16  -7 -11 -11  -9 -11  -6
  8 16  -7 -11 -11  -9  -6 -11
  8 16  -7 -11 -11  -6 -11  -9
  8 16  -7 -11 -11  -6  -9 -11
  8 16  -7 -11  -9 -11 -11  -6
  8 16  -7 -11  -9 -11  -6 -11
  8 16  -7 -11  -9  -6 -11 -11
  8 16  -7 -11  -6 -11 -11  -9
  8 16  -7 -11  -6 -11  -9 -11
  8 16  -7 -11  -6  -9 -11 -11
  8 16  -7  -9 -11 -11 -11  -6
  8 16  -7  -9 -11 -11  -6 -11
  8 16  -7  -9 -11  -6 -11 -11
  8 16  -7  -9  -6 -11 -11 -11
  8 16  -7  -6 -11 -11 -11  -9
  8 16  -7  -6 -11 -11  -9 -11
  8 16  -7  -6 -11  -9 -11 -11
  8 16  -7  -6  -9 -11 -11 -11
  8 32  -7 -19 -19 -19 -17 -14
  8 32  -7 -19 -19 -19 -14 -17
  8 32  -7 -19 -19 -17 -19 -14
  8 32  -7 -19 -19 -17 -14 -19
  8 32  -7 -19 -19 -14 -19 -17
  8 32  -7 -19 -19 -14 -17 -19
  8 32  -7 -19 -17 -19 -19 -14
  8 32  -7 -19 -17 -19 -14 -19
  8 32  -7 -19 -17 -14 -19 -19
  8 32  -7 -19 -14 -19 -19 -17
  8 32  -7 -19 -14 -19 -17 -19
  8 32  -7 -19 -14 -17 -19 -19
  8 32  -7 -17 -19 -19 -19 -14
  8 32  -7 -17 -19 -19 -14 -19
  8 32  -7 -17 -19 -14 -19 -19
  8 32  -7 -17 -14 -19 -19 -19
  8 32  -7 -14 -19 -19 -19 -17
  8 32  -7 -14 -19 -19 -17 -19
  8 32  -7 -14 -19 -17 -19 -19
  8 32  -7 -14 -17 -19 -19 -19
  9 12  -8  -9  -9  -7  -7  -7
  9 12  -8  -9  -7  -9  -7  -7
  9 12  -8  -9  -7  -7  -9  -7
  9 12  -8  -9  -7  -7  -7  -9
  9 12  -8  -7  -9  -9  -7  -7
  9 12  -8  -7  -9  -7  -9  -7
  9 12  -8  -7  -9  -7  -7  -9
  9 12  -8  -7  -7  -9  -9  -7
  9 12  -8  -7  -7  -9  -7  -9
  9 12  -8  -7  -7  -7  -9  -9
  9 17  -8 -11 -11 -11 -11  -8
  9 17  -8 -11 -11 -11  -8 -11
  9 17  -8 -11 -11  -8 -11 -11
  9 17  -8 -11  -8 -11 -11 -11
  9 17  -8  -8 -11 -11 -11 -11
  9 35  -8 -20 -20 -20 -20 -17
  9 35  -8 -20 -20 -20 -17 -20
  9 35  -8 -20 -20 -17 -20 -20
  9 35  -8 -20 -17 -20 -20 -20
  9 35  -8 -17 -20 -20 -20 -20
 10 17  -9 -11 -11 -11 -11  -9
 10 17  -9 -11 -11 -11  -9 -11
 10 17  -9 -11 -11  -9 -11 -11
 10 17  -9 -11  -9 -11 -11 -11
 10 17  -9  -9 -11 -11 -11 -11
 10 20  -9 -13 -13 -13 -13  -8
 10 20  -9 -13 -13 -13  -8 -13
 10 20  -9 -13 -13  -8 -13 -13
 10 20  -9 -13  -8 -13 -13 -13
 10 20  -9  -8 -13 -13 -13 -13
 10 40  -9 -23 -23 -23 -23 -18
 10 40  -9 -23 -23 -23 -18 -23
 10 40  -9 -23 -23 -18 -23 -23
 10 40  -9 -23 -18 -23 -23 -23
 10 40  -9 -18 -23 -23 -23 -23
 11 16 -10 -11 -11 -11  -9  -9
 11 16 -10 -11 -11  -9 -11  -9
 11 16 -10 -11 -11  -9  -9 -11
 11 16 -10 -11  -9 -11 -11  -9
 11 16 -10 -11  -9 -11  -9 -11
 11 16 -10 -11  -9  -9 -11 -11
 11 16 -10  -9 -11 -11 -11  -9
 11 16 -10  -9 -11 -11  -9 -11
 11 16 -10  -9 -11  -9 -11 -11
 11 16 -10  -9  -9 -11 -11 -11
 12 21 -11 -13 -13 -13 -13 -13
 12 47 -11 -26 -26 -26 -26 -26
 13 20 -12 -13 -13 -13 -13 -11
 13 20 -12 -13 -13 -13 -11 -13
 13 20 -12 -13 -13 -11 -13 -13
 13 20 -12 -13 -11 -13 -13 -13
 13 20 -12 -11 -13 -13 -13 -13
 15 24 -14 -15 -15 -15 -15 -15

88 support hyperplanes:
 0 0 -1  0  0  0  0  0
 0 0  0 -1  0  0  0  0
 0 0  0  0 -1  0  0  0
 0 0  0  0  0 -1  0  0
 0 0  0  0  0  0 -1  0
 0 0  0  0  0  0  0 -1
 0 1  0  0  0  0  0  1
 0 1  0  0  0  0  1  0
 0 1  0  0  0  1  0  0
 0 1  0  0  1  0  0  0
 0 1  0  1  0  0  0  0
 0 1  1  0  0  0  0  0
 1 0  0  0  0  0  0  0
 1 1  0  0  0  0  1  1
 1 1  0  0  0  1  0  1
 1 1  0  0  0  1  1  0
 1 1  0  0  1  0  0  1
 1 1  0  0  1  0  1  0
 1 1  0  0  1  1  0  0
 1 1  0  1  0  0  0  1
 1 1  0  1  0  0  1  0
 1 1  0  1  0  1  0  0
 1 1  0  1  1  0  0  0
 1 1  1  0  0  0  0  1
 1 1  1  0  0  0  1  0
 1 1  1  0  0  1  0  0
 1 1  1  0  1  0  0  0
 1 1  1  1  0  0  0  0
 1 2  1  0  0  1  1  1
 1 2  1  0  1  0  1  1
 1 2  1  0  1  1  0  1
 1 2  1  0  1  1  1  0
 1 2  1  1  0  0  1  1
 1 2  1  1  0  1  0  1
 1 2  1  1  0  1  1  0
 1 2  1  1  1  0  0  1
 1 2  1  1  1  0  1  0
 1 2  1  1  1  1  0  0
 1 3  0  1  1  1  1  1
 2 3  0  1  1  1  1  2
 2 3  0  1  1  1  2  1
 2 3  0  1  1  2  1  1
 2 3  0  1  2  1  1  1
 2 3  0  2  1  1  1  1
 2 4  1  1  1  1  2  2
 2 4  1  1  1  2  1  2
 2 4  1  1  1  2  2  1
 2 4  1  1  2  1  1  2
 2 4  1  1  2  1  2  1
 2 4  1  1  2  2  1  1
 2 4  1  2  1  1  1  2
 2 4  1  2  1  1  2  1
 2 4  1  2  1  2  1  1
 2 4  1  2  2  1  1  1
 3 2  0  1  1  1  1  1
 3 2  2  0  1  1  1  1
 3 2  2  1  0  1  1  1
 3 2  2  1  1  0  1  1
 3 2  2  1  1  1  0  1
 3 2  2  1  1  1  1  0
 3 3  3  1  1  1  1  1
 3 4  1  1  1  2  2  2
 3 4  1  1  2  1  2  2
 3 4  1  1  2  2  1  2
 3 4  1  1  2  2  2  1
 3 4  1  2  1  1  2  2
 3 4  1  2  1  2  1  2
 3 4  1  2  1  2  2  1
 3 4  1  2  2  1  1  2
 3 4  1  2  2  1  2  1
 3 4  1  2  2  2  1  1
 3 5  1  2  2  2  2  2
 3 5  2  1  2  2  2  2
 3 5  2  2  1  2  2  2
 3 5  2  2  2  1  2  2
 3 5  2  2  2  2  1  2
 3 5  2  2  2  2  2  1
 4 3  3  1  1  1  1  2
 4 3  3  1  1  1  2  1
 4 3  3  1  1  2  1  1
 4 3  3  1  2  1  1  1
 4 3  3  2  1  1  1  1
 5 7  2  2  3  3  3  3
 5 7  2  3  2  3  3  3
 5 7  2  3  3  2  3  3
 5 7  2  3  3  3  2  3
 5 7  2  3  3  3  3  2
 5 8  3  3  3  3  3  3


